Quantum Maxwell Erasure Decoder for qLDPC codes

We introduce a quantum Maxwell erasure decoder for CSS quantum low-density parity-check (qLDPC) codes that extends peeling with bounded guessing. Guesses are tracked symbolically and can be eliminated by restrictive checks, giving a tunable tradeoff between complexity and performance via a guessing budget: an unconstrained budget recovers Maximum-Likelihood (ML) performance, while a constant budget yields linear-time decoding and approximates ML. We provide theoretical guarantees on asymptotic performance and demonstrate strong performance on bivariate bicycle and quantum Tanner codes.

==> anc/HGP__1600,64__SA.txt <==
24 32
0 2 17 31
10 12 28
0 11 14 21
2 8 20 21 24
15 18 25 31
4 19 23 28
4 13 21 26
0 11 16 25
7 14 24 28
16 17 18 31
1 8 10 23
9 18 20 23
11 14 27 29
13 16 29 30
8 17 22 30
3 15 22 27
3 5 19 25
1 5 13 22
4 6 19 20
3 12 24 26
5 6 7
9 26 27 30
2 6 9 29
1 7 15


==> anc/HGP__2025,81__SA.txt <==
27 36
0 6 28 30
16 25 26 31
11 12 15 24
11 14 18 21
4 14 22 27
5 10 11 13
3 9 20 24
8 14 15 19
2 25 30 34
0 23 26 33
1 9 13
3 8 18 34
17 22 31 32
18 20 25 31
4 15 16 30
6 9 10 21
2 16 33 35
5 7 8 28
3 21 22 34
0 6 23 32
10 17 29
4 7 17 19
1 2 19 27 29
7 12 24 35
20 23 33 35
12 27 29 32
1 5 26 28


==> anc/HGP__625,25__SA.txt <==
15 20
4 8 15 17
3 12 13 15
9 12 13 19
1 2 3 19
0 6 13
8 9 10 17
1 7 11 17
0 5 8 10
2 4 7 15
5 12 16 18
2 3 4 18
6 9 14 16
10 14 16
6 11 18
1 5 7


==> anc/HX_576_24_24.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
288 576 2592
1 1 1
1 2 1
1 4 1
1 19 1
1 20 1
1 22 1
1 25 1
1 26 1
1 28 1
2 1 1
2 3 1
2 5 1
2 19 1
2 21 1
2 23 1
2 25 1
2 27 1
2 29 1
3 2 1
3 3 1
3 6 1
3 20 1
3 21 1
3 24 1
3 26 1
3 27 1
3 30 1
4 7 1
4 8 1
4 10 1
4 19 1
4 20 1
4 22 1
4 31 1
4 32 1
4 34 1
5 7 1
5 9 1
5 11 1
5 19 1
5 21 1
5 23 1
5 31 1
5 33 1
5 35 1
6 8 1
6 9 1
6 12 1
6 20 1
6 21 1
6 24 1
6 32 1
6 33 1
6 36 1
7 13 1
7 14 1
7 16 1
7 25 1
7 26 1
7 28 1
7 31 1
7 32 1
7 34 1
8 13 1
8 15 1
8 17 1
8 25 1
8 27 1
8 29 1
8 31 1
8 33 1
8 35 1
9 14 1
9 15 1
9 18 1
9 26 1
9 27 1
9 30 1
9 32 1
9 33 1
9 36 1
10 37 1
10 38 1
10 40 1
10 55 1
10 56 1
10 58 1
10 61 1
10 62 1
10 64 1
11 37 1
11 39 1
11 41 1
11 55 1
11 57 1
11 59 1
11 61 1
11 63 1
11 65 1
12 38 1
12 39 1
12 42 1
12 56 1
12 57 1
12 60 1
12 62 1
12 63 1
12 66 1
13 43 1
13 44 1
13 46 1
13 55 1
13 56 1
13 58 1
13 67 1
13 68 1
13 70 1
14 43 1
14 45 1
14 47 1
14 55 1
14 57 1
14 59 1
14 67 1
14 69 1
14 71 1
15 44 1
15 45 1
15 48 1
15 56 1
15 57 1
15 60 1
15 68 1
15 69 1
15 72 1
16 49 1
16 50 1
16 52 1
16 61 1
16 62 1
16 64 1
16 67 1
16 68 1
16 70 1
17 49 1
17 51 1
17 53 1
17 61 1
17 63 1
17 65 1
17 67 1
17 69 1
17 71 1
18 50 1
18 51 1
18 54 1
18 62 1
18 63 1
18 66 1
18 68 1
18 69 1
18 72 1
19 73 1
19 74 1
19 76 1
19 91 1
19 92 1
19 94 1
19 97 1
19 98 1
19 100 1
20 73 1
20 75 1
20 77 1
20 91 1
20 93 1
20 95 1
20 97 1
20 99 1
20 101 1
21 74 1
21 75 1
21 78 1
21 92 1
21 93 1
21 96 1
21 98 1
21 99 1
21 102 1
22 79 1
22 80 1
22 82 1
22 91 1
22 92 1
22 94 1
22 103 1
22 104 1
22 106 1
23 79 1
23 81 1
23 83 1
23 91 1
23 93 1
23 95 1
23 103 1
23 105 1
23 107 1
24 80 1
24 81 1
24 84 1
24 92 1
24 93 1
24 96 1
24 104 1
24 105 1
24 108 1
25 85 1
25 86 1
25 88 1
25 97 1
25 98 1
25 100 1
25 103 1
25 104 1
25 106 1
26 85 1
26 87 1
26 89 1
26 97 1
26 99 1
26 101 1
26 103 1
26 105 1
26 107 1
27 86 1
27 87 1
27 90 1
27 98 1
27 99 1
27 102 1
27 104 1
27 105 1
27 108 1
28 109 1
28 110 1
28 112 1
28 127 1
28 128 1
28 130 1
28 133 1
28 134 1
28 136 1
29 109 1
29 111 1
29 113 1
29 127 1
29 129 1
29 131 1
29 133 1
29 135 1
29 137 1
30 110 1
30 111 1
30 114 1
30 128 1
30 129 1
30 132 1
30 134 1
30 135 1
30 138 1
31 115 1
31 116 1
31 118 1
31 127 1
31 128 1
31 130 1
31 139 1
31 140 1
31 142 1
32 115 1
32 117 1
32 119 1
32 127 1
32 129 1
32 131 1
32 139 1
32 141 1
32 143 1
33 116 1
33 117 1
33 120 1
33 128 1
33 129 1
33 132 1
33 140 1
33 141 1
33 144 1
34 121 1
34 122 1
34 124 1
34 133 1
34 134 1
34 136 1
34 139 1
34 140 1
34 142 1
35 121 1
35 123 1
35 125 1
35 133 1
35 135 1
35 137 1
35 139 1
35 141 1
35 143 1
36 122 1
36 123 1
36 126 1
36 134 1
36 135 1
36 138 1
36 140 1
36 141 1
36 144 1
37 145 1
37 146 1
37 148 1
37 163 1
37 164 1
37 166 1
37 169 1
37 170 1
37 172 1
38 145 1
38 147 1
38 149 1
38 163 1
38 165 1
38 167 1
38 169 1
38 171 1
38 173 1
39 146 1
39 147 1
39 150 1
39 164 1
39 165 1
39 168 1
39 170 1
39 171 1
39 174 1
40 151 1
40 152 1
40 154 1
40 163 1
40 164 1
40 166 1
40 175 1
40 176 1
40 178 1
41 151 1
41 153 1
41 155 1
41 163 1
41 165 1
41 167 1
41 175 1
41 177 1
41 179 1
42 152 1
42 153 1
42 156 1
42 164 1
42 165 1
42 168 1
42 176 1
42 177 1
42 180 1
43 157 1
43 158 1
43 160 1
43 169 1
43 170 1
43 172 1
43 175 1
43 176 1
43 178 1
44 157 1
44 159 1
44 161 1
44 169 1
44 171 1
44 173 1
44 175 1
44 177 1
44 179 1
45 158 1
45 159 1
45 162 1
45 170 1
45 171 1
45 174 1
45 176 1
45 177 1
45 180 1
46 181 1
46 182 1
46 184 1
46 199 1
46 200 1
46 202 1
46 205 1
46 206 1
46 208 1
47 181 1
47 183 1
47 185 1
47 199 1
47 201 1
47 203 1
47 205 1
47 207 1
47 209 1
48 182 1
48 183 1
48 186 1
48 200 1
48 201 1
48 204 1
48 206 1
48 207 1
48 210 1
49 187 1
49 188 1
49 190 1
49 199 1
49 200 1
49 202 1
49 211 1
49 212 1
49 214 1
50 187 1
50 189 1
50 191 1
50 199 1
50 201 1
50 203 1
50 211 1
50 213 1
50 215 1
51 188 1
51 189 1
51 192 1
51 200 1
51 201 1
51 204 1
51 212 1
51 213 1
51 216 1
52 193 1
52 194 1
52 196 1
52 205 1
52 206 1
52 208 1
52 211 1
52 212 1
52 214 1
53 193 1
53 195 1
53 197 1
53 205 1
53 207 1
53 209 1
53 211 1
53 213 1
53 215 1
54 194 1
54 195 1
54 198 1
54 206 1
54 207 1
54 210 1
54 212 1
54 213 1
54 216 1
55 217 1
55 218 1
55 220 1
55 235 1
55 236 1
55 238 1
55 241 1
55 242 1
55 244 1
56 217 1
56 219 1
56 221 1
56 235 1
56 237 1
56 239 1
56 241 1
56 243 1
56 245 1
57 218 1
57 219 1
57 222 1
57 236 1
57 237 1
57 240 1
57 242 1
57 243 1
57 246 1
58 223 1
58 224 1
58 226 1
58 235 1
58 236 1
58 238 1
58 247 1
58 248 1
58 250 1
59 223 1
59 225 1
59 227 1
59 235 1
59 237 1
59 239 1
59 247 1
59 249 1
59 251 1
60 224 1
60 225 1
60 228 1
60 236 1
60 237 1
60 240 1
60 248 1
60 249 1
60 252 1
61 229 1
61 230 1
61 232 1
61 241 1
61 242 1
61 244 1
61 247 1
61 248 1
61 250 1
62 229 1
62 231 1
62 233 1
62 241 1
62 243 1
62 245 1
62 247 1
62 249 1
62 251 1
63 230 1
63 231 1
63 234 1
63 242 1
63 243 1
63 246 1
63 248 1
63 249 1
63 252 1
64 253 1
64 254 1
64 256 1
64 271 1
64 272 1
64 274 1
64 277 1
64 278 1
64 280 1
65 253 1
65 255 1
65 257 1
65 271 1
65 273 1
65 275 1
65 277 1
65 279 1
65 281 1
66 254 1
66 255 1
66 258 1
66 272 1
66 273 1
66 276 1
66 278 1
66 279 1
66 282 1
67 259 1
67 260 1
67 262 1
67 271 1
67 272 1
67 274 1
67 283 1
67 284 1
67 286 1
68 259 1
68 261 1
68 263 1
68 271 1
68 273 1
68 275 1
68 283 1
68 285 1
68 287 1
69 260 1
69 261 1
69 264 1
69 272 1
69 273 1
69 276 1
69 284 1
69 285 1
69 288 1
70 265 1
70 266 1
70 268 1
70 277 1
70 278 1
70 280 1
70 283 1
70 284 1
70 286 1
71 265 1
71 267 1
71 269 1
71 277 1
71 279 1
71 281 1
71 283 1
71 285 1
71 287 1
72 266 1
72 267 1
72 270 1
72 278 1
72 279 1
72 282 1
72 284 1
72 285 1
72 288 1
73 289 1
73 290 1
73 292 1
73 307 1
73 308 1
73 310 1
73 313 1
73 314 1
73 316 1
74 289 1
74 291 1
74 293 1
74 307 1
74 309 1
74 311 1
74 313 1
74 315 1
74 317 1
75 290 1
75 291 1
75 294 1
75 308 1
75 309 1
75 312 1
75 314 1
75 315 1
75 318 1
76 295 1
76 296 1
76 298 1
76 307 1
76 308 1
76 310 1
76 319 1
76 320 1
76 322 1
77 295 1
77 297 1
77 299 1
77 307 1
77 309 1
77 311 1
77 319 1
77 321 1
77 323 1
78 296 1
78 297 1
78 300 1
78 308 1
78 309 1
78 312 1
78 320 1
78 321 1
78 324 1
79 301 1
79 302 1
79 304 1
79 313 1
79 314 1
79 316 1
79 319 1
79 320 1
79 322 1
80 301 1
80 303 1
80 305 1
80 313 1
80 315 1
80 317 1
80 319 1
80 321 1
80 323 1
81 302 1
81 303 1
81 306 1
81 314 1
81 315 1
81 318 1
81 320 1
81 321 1
81 324 1
82 325 1
82 326 1
82 328 1
82 343 1
82 344 1
82 346 1
82 349 1
82 350 1
82 352 1
83 325 1
83 327 1
83 329 1
83 343 1
83 345 1
83 347 1
83 349 1
83 351 1
83 353 1
84 326 1
84 327 1
84 330 1
84 344 1
84 345 1
84 348 1
84 350 1
84 351 1
84 354 1
85 331 1
85 332 1
85 334 1
85 343 1
85 344 1
85 346 1
85 355 1
85 356 1
85 358 1
86 331 1
86 333 1
86 335 1
86 343 1
86 345 1
86 347 1
86 355 1
86 357 1
86 359 1
87 332 1
87 333 1
87 336 1
87 344 1
87 345 1
87 348 1
87 356 1
87 357 1
87 360 1
88 337 1
88 338 1
88 340 1
88 349 1
88 350 1
88 352 1
88 355 1
88 356 1
88 358 1
89 337 1
89 339 1
89 341 1
89 349 1
89 351 1
89 353 1
89 355 1
89 357 1
89 359 1
90 338 1
90 339 1
90 342 1
90 350 1
90 351 1
90 354 1
90 356 1
90 357 1
90 360 1
91 361 1
91 362 1
91 364 1
91 379 1
91 380 1
91 382 1
91 385 1
91 386 1
91 388 1
92 361 1
92 363 1
92 365 1
92 379 1
92 381 1
92 383 1
92 385 1
92 387 1
92 389 1
93 362 1
93 363 1
93 366 1
93 380 1
93 381 1
93 384 1
93 386 1
93 387 1
93 390 1
94 367 1
94 368 1
94 370 1
94 379 1
94 380 1
94 382 1
94 391 1
94 392 1
94 394 1
95 367 1
95 369 1
95 371 1
95 379 1
95 381 1
95 383 1
95 391 1
95 393 1
95 395 1
96 368 1
96 369 1
96 372 1
96 380 1
96 381 1
96 384 1
96 392 1
96 393 1
96 396 1
97 373 1
97 374 1
97 376 1
97 385 1
97 386 1
97 388 1
97 391 1
97 392 1
97 394 1
98 373 1
98 375 1
98 377 1
98 385 1
98 387 1
98 389 1
98 391 1
98 393 1
98 395 1
99 374 1
99 375 1
99 378 1
99 386 1
99 387 1
99 390 1
99 392 1
99 393 1
99 396 1
100 397 1
100 398 1
100 400 1
100 415 1
100 416 1
100 418 1
100 421 1
100 422 1
100 424 1
101 397 1
101 399 1
101 401 1
101 415 1
101 417 1
101 419 1
101 421 1
101 423 1
101 425 1
102 398 1
102 399 1
102 402 1
102 416 1
102 417 1
102 420 1
102 422 1
102 423 1
102 426 1
103 403 1
103 404 1
103 406 1
103 415 1
103 416 1
103 418 1
103 427 1
103 428 1
103 430 1
104 403 1
104 405 1
104 407 1
104 415 1
104 417 1
104 419 1
104 427 1
104 429 1
104 431 1
105 404 1
105 405 1
105 408 1
105 416 1
105 417 1
105 420 1
105 428 1
105 429 1
105 432 1
106 409 1
106 410 1
106 412 1
106 421 1
106 422 1
106 424 1
106 427 1
106 428 1
106 430 1
107 409 1
107 411 1
107 413 1
107 421 1
107 423 1
107 425 1
107 427 1
107 429 1
107 431 1
108 410 1
108 411 1
108 414 1
108 422 1
108 423 1
108 426 1
108 428 1
108 429 1
108 432 1
109 433 1
109 434 1
109 436 1
109 451 1
109 452 1
109 454 1
109 457 1
109 458 1
109 460 1
110 433 1
110 435 1
110 437 1
110 451 1
110 453 1
110 455 1
110 457 1
110 459 1
110 461 1
111 434 1
111 435 1
111 438 1
111 452 1
111 453 1
111 456 1
111 458 1
111 459 1
111 462 1
112 439 1
112 440 1
112 442 1
112 451 1
112 452 1
112 454 1
112 463 1
112 464 1
112 466 1
113 439 1
113 441 1
113 443 1
113 451 1
113 453 1
113 455 1
113 463 1
113 465 1
113 467 1
114 440 1
114 441 1
114 444 1
114 452 1
114 453 1
114 456 1
114 464 1
114 465 1
114 468 1
115 445 1
115 446 1
115 448 1
115 457 1
115 458 1
115 460 1
115 463 1
115 464 1
115 466 1
116 445 1
116 447 1
116 449 1
116 457 1
116 459 1
116 461 1
116 463 1
116 465 1
116 467 1
117 446 1
117 447 1
117 450 1
117 458 1
117 459 1
117 462 1
117 464 1
117 465 1
117 468 1
118 469 1
118 470 1
118 472 1
118 487 1
118 488 1
118 490 1
118 493 1
118 494 1
118 496 1
119 469 1
119 471 1
119 473 1
119 487 1
119 489 1
119 491 1
119 493 1
119 495 1
119 497 1
120 470 1
120 471 1
120 474 1
120 488 1
120 489 1
120 492 1
120 494 1
120 495 1
120 498 1
121 475 1
121 476 1
121 478 1
121 487 1
121 488 1
121 490 1
121 499 1
121 500 1
121 502 1
122 475 1
122 477 1
122 479 1
122 487 1
122 489 1
122 491 1
122 499 1
122 501 1
122 503 1
123 476 1
123 477 1
123 480 1
123 488 1
123 489 1
123 492 1
123 500 1
123 501 1
123 504 1
124 481 1
124 482 1
124 484 1
124 493 1
124 494 1
124 496 1
124 499 1
124 500 1
124 502 1
125 481 1
125 483 1
125 485 1
125 493 1
125 495 1
125 497 1
125 499 1
125 501 1
125 503 1
126 482 1
126 483 1
126 486 1
126 494 1
126 495 1
126 498 1
126 500 1
126 501 1
126 504 1
127 505 1
127 506 1
127 508 1
127 523 1
127 524 1
127 526 1
127 529 1
127 530 1
127 532 1
128 505 1
128 507 1
128 509 1
128 523 1
128 525 1
128 527 1
128 529 1
128 531 1
128 533 1
129 506 1
129 507 1
129 510 1
129 524 1
129 525 1
129 528 1
129 530 1
129 531 1
129 534 1
130 511 1
130 512 1
130 514 1
130 523 1
130 524 1
130 526 1
130 535 1
130 536 1
130 538 1
131 511 1
131 513 1
131 515 1
131 523 1
131 525 1
131 527 1
131 535 1
131 537 1
131 539 1
132 512 1
132 513 1
132 516 1
132 524 1
132 525 1
132 528 1
132 536 1
132 537 1
132 540 1
133 517 1
133 518 1
133 520 1
133 529 1
133 530 1
133 532 1
133 535 1
133 536 1
133 538 1
134 517 1
134 519 1
134 521 1
134 529 1
134 531 1
134 533 1
134 535 1
134 537 1
134 539 1
135 518 1
135 519 1
135 522 1
135 530 1
135 531 1
135 534 1
135 536 1
135 537 1
135 540 1
136 541 1
136 542 1
136 544 1
136 559 1
136 560 1
136 562 1
136 565 1
136 566 1
136 568 1
137 541 1
137 543 1
137 545 1
137 559 1
137 561 1
137 563 1
137 565 1
137 567 1
137 569 1
138 542 1
138 543 1
138 546 1
138 560 1
138 561 1
138 564 1
138 566 1
138 567 1
138 570 1
139 547 1
139 548 1
139 550 1
139 559 1
139 560 1
139 562 1
139 571 1
139 572 1
139 574 1
140 547 1
140 549 1
140 551 1
140 559 1
140 561 1
140 563 1
140 571 1
140 573 1
140 575 1
141 548 1
141 549 1
141 552 1
141 560 1
141 561 1
141 564 1
141 572 1
141 573 1
141 576 1
142 553 1
142 554 1
142 556 1
142 565 1
142 566 1
142 568 1
142 571 1
142 572 1
142 574 1
143 553 1
143 555 1
143 557 1
143 565 1
143 567 1
143 569 1
143 571 1
143 573 1
143 575 1
144 554 1
144 555 1
144 558 1
144 566 1
144 567 1
144 570 1
144 572 1
144 573 1
144 576 1
145 3 1
145 19 1
145 182 1
145 242 1
145 351 1
145 380 1
145 457 1
145 489 1
145 541 1
146 19 1
146 30 1
146 64 1
146 168 1
146 202 1
146 292 1
146 402 1
146 457 1
146 541 1
147 3 1
147 30 1
147 101 1
147 168 1
147 239 1
147 329 1
147 351 1
147 402 1
147 489 1
148 19 1
148 45 1
148 67 1
148 151 1
148 249 1
148 380 1
148 428 1
148 489 1
148 512 1
149 19 1
149 67 1
149 151 1
149 168 1
149 202 1
149 300 1
149 334 1
149 504 1
149 538 1
150 45 1
150 168 1
150 239 1
150 249 1
150 300 1
150 371 1
150 489 1
150 504 1
150 575 1
151 67 1
151 242 1
151 249 1
151 265 1
151 303 1
151 351 1
151 428 1
151 457 1
151 482 1
152 16 1
152 30 1
152 64 1
152 67 1
152 126 1
152 265 1
152 457 1
152 504 1
152 538 1
153 30 1
153 53 1
153 101 1
153 126 1
153 249 1
153 303 1
153 351 1
153 504 1
153 575 1
154 55 1
154 99 1
154 218 1
154 237 1
154 278 1
154 327 1
154 416 1
154 433 1
154 493 1
155 6 1
155 40 1
155 55 1
155 354 1
155 388 1
155 433 1
155 492 1
155 493 1
155 526 1
156 6 1
156 77 1
156 99 1
156 237 1
156 327 1
156 354 1
156 425 1
156 492 1
156 563 1
157 55 1
157 103 1
157 187 1
157 237 1
157 320 1
157 369 1
157 416 1
157 548 1
157 573 1
158 48 1
158 55 1
158 82 1
158 103 1
158 187 1
158 252 1
158 286 1
158 492 1
158 526 1
159 48 1
159 119 1
159 179 1
159 237 1
159 252 1
159 369 1
159 492 1
159 563 1
159 573 1
160 51 1
160 99 1
160 103 1
160 157 1
160 278 1
160 320 1
160 493 1
160 518 1
160 573 1
161 103 1
161 157 1
161 252 1
161 286 1
161 306 1
161 340 1
161 354 1
161 388 1
161 493 1
162 51 1
162 99 1
162 179 1
162 252 1
162 306 1
162 354 1
162 377 1
162 425 1
162 573 1
163 75 1
163 91 1
163 170 1
163 254 1
163 308 1
163 423 1
163 469 1
163 529 1
163 561 1
164 91 1
164 102 1
164 136 1
164 240 1
164 274 1
164 330 1
164 364 1
164 469 1
164 529 1
165 29 1
165 75 1
165 102 1
165 167 1
165 240 1
165 330 1
165 401 1
165 423 1
165 561 1
166 91 1
166 117 1
166 139 1
166 177 1
166 223 1
166 308 1
166 356 1
166 440 1
166 561 1
167 91 1
167 139 1
167 223 1
167 240 1
167 274 1
167 372 1
167 406 1
167 466 1
167 576 1
168 117 1
168 167 1
168 177 1
168 240 1
168 299 1
168 372 1
168 503 1
168 561 1
168 576 1
169 139 1
169 170 1
169 177 1
169 193 1
169 356 1
169 375 1
169 423 1
169 529 1
169 554 1
170 54 1
170 88 1
170 102 1
170 136 1
170 139 1
170 193 1
170 466 1
170 529 1
170 576 1
171 29 1
171 54 1
171 102 1
171 125 1
171 177 1
171 375 1
171 423 1
171 503 1
171 576 1
172 27 1
172 127 1
172 146 1
172 165 1
172 206 1
172 344 1
172 399 1
172 505 1
172 565 1
173 78 1
173 112 1
173 127 1
173 316 1
173 426 1
173 454 1
173 505 1
173 564 1
173 565 1
174 5 1
174 27 1
174 78 1
174 165 1
174 353 1
174 399 1
174 426 1
174 491 1
174 564 1
175 31 1
175 127 1
175 165 1
175 259 1
175 297 1
175 344 1
175 392 1
175 476 1
175 501 1
176 10 1
176 31 1
176 120 1
176 127 1
176 180 1
176 214 1
176 259 1
176 454 1
176 564 1
177 47 1
177 120 1
177 165 1
177 180 1
177 251 1
177 297 1
177 491 1
177 501 1
177 564 1
178 27 1
178 31 1
178 123 1
178 206 1
178 229 1
178 392 1
178 446 1
178 501 1
178 565 1
179 31 1
179 180 1
179 214 1
179 229 1
179 316 1
179 378 1
179 412 1
179 426 1
179 565 1
180 27 1
180 123 1
180 180 1
180 251 1
180 305 1
180 353 1
180 378 1
180 426 1
180 501 1
181 25 1
181 38 1
181 57 1
181 163 1
181 386 1
181 397 1
181 435 1
181 495 1
181 524 1
182 25 1
182 148 1
182 163 1
182 174 1
182 208 1
182 258 1
182 312 1
182 346 1
182 397 1
183 57 1
183 174 1
183 185 1
183 245 1
183 258 1
183 312 1
183 383 1
183 435 1
183 495 1
184 57 1
184 80 1
184 105 1
184 163 1
184 189 1
184 284 1
184 295 1
184 499 1
184 524 1
185 163 1
185 295 1
185 312 1
185 346 1
185 360 1
185 394 1
185 444 1
185 478 1
185 499 1
186 57 1
186 105 1
186 189 1
186 312 1
186 360 1
186 383 1
186 431 1
186 444 1
186 515 1
187 25 1
187 105 1
187 121 1
187 159 1
187 284 1
187 338 1
187 386 1
187 495 1
187 499 1
188 25 1
188 121 1
188 174 1
188 208 1
188 360 1
188 394 1
188 448 1
188 499 1
188 558 1
189 105 1
189 159 1
189 174 1
189 245 1
189 360 1
189 431 1
189 485 1
189 495 1
189 558 1
190 61 1
190 74 1
190 183 1
190 199 1
190 243 1
190 289 1
190 381 1
190 422 1
190 560 1
191 60 1
191 61 1
191 94 1
191 199 1
191 289 1
191 438 1
191 472 1
191 498 1
191 532 1
192 60 1
192 131 1
192 183 1
192 243 1
192 381 1
192 438 1
192 498 1
192 509 1
192 569 1
193 116 1
193 176 1
193 199 1
193 331 1
193 381 1
193 429 1
193 513 1
193 535 1
193 560 1
194 60 1
194 94 1
194 108 1
194 142 1
194 192 1
194 199 1
194 226 1
194 331 1
194 535 1
195 35 1
195 60 1
195 108 1
195 131 1
195 192 1
195 263 1
195 381 1
195 429 1
195 513 1
196 13 1
196 61 1
196 176 1
196 243 1
196 374 1
196 422 1
196 429 1
196 483 1
196 535 1
197 13 1
197 61 1
197 108 1
197 142 1
197 162 1
197 196 1
197 498 1
197 532 1
197 535 1
198 35 1
198 108 1
198 162 1
198 233 1
198 243 1
198 429 1
198 483 1
198 498 1
198 569 1
199 97 1
199 110 1
199 129 1
199 235 1
199 314 1
199 325 1
199 452 1
199 507 1
199 567 1
200 97 1
200 186 1
200 220 1
200 235 1
200 246 1
200 280 1
200 325 1
200 384 1
200 418 1
201 129 1
201 173 1
201 186 1
201 246 1
201 257 1
201 311 1
201 384 1
201 507 1
201 567 1
202 8 1
202 33 1
202 129 1
202 212 1
202 235 1
202 261 1
202 367 1
202 452 1
202 571 1
203 235 1
203 322 1
203 367 1
203 384 1
203 418 1
203 432 1
203 516 1
203 550 1
203 571 1
204 33 1
204 129 1
204 261 1
204 311 1
204 359 1
204 384 1
204 432 1
204 443 1
204 516 1
205 33 1
205 49 1
205 97 1
205 212 1
205 231 1
205 314 1
205 410 1
205 567 1
205 571 1
206 49 1
206 97 1
206 246 1
206 280 1
206 322 1
206 432 1
206 486 1
206 520 1
206 571 1
207 33 1
207 173 1
207 231 1
207 246 1
207 359 1
207 432 1
207 486 1
207 557 1
207 567 1
208 2 1
208 133 1
208 171 1
208 255 1
208 271 1
208 309 1
208 350 1
208 361 1
208 488 1
209 22 1
209 132 1
209 133 1
209 271 1
209 361 1
209 460 1
209 510 1
209 544 1
209 570 1
210 59 1
210 132 1
210 171 1
210 255 1
210 309 1
210 437 1
210 497 1
210 510 1
210 570 1
211 44 1
211 248 1
211 271 1
211 309 1
211 357 1
211 403 1
211 441 1
211 463 1
211 488 1
212 22 1
212 36 1
212 70 1
212 132 1
212 154 1
212 264 1
212 271 1
212 403 1
212 463 1
213 36 1
213 59 1
213 107 1
213 132 1
213 191 1
213 264 1
213 309 1
213 357 1
213 441 1
214 85 1
214 133 1
214 171 1
214 248 1
214 302 1
214 350 1
214 357 1
214 463 1
214 555 1
215 36 1
215 70 1
215 85 1
215 133 1
215 234 1
215 268 1
215 460 1
215 463 1
215 570 1
216 36 1
216 107 1
216 161 1
216 171 1
216 234 1
216 357 1
216 497 1
216 555 1
216 570 1
217 63 1
217 92 1
217 169 1
217 201 1
217 253 1
217 291 1
217 307 1
217 470 1
217 530 1
218 4 1
218 114 1
218 169 1
218 253 1
218 307 1
218 318 1
218 352 1
218 456 1
218 490 1
219 41 1
219 63 1
219 114 1
219 201 1
219 291 1
219 318 1
219 389 1
219 456 1
219 527 1
220 92 1
220 140 1
220 201 1
220 224 1
220 307 1
220 333 1
220 355 1
220 439 1
220 537 1
221 12 1
221 46 1
221 216 1
221 250 1
221 307 1
221 355 1
221 439 1
221 456 1
221 490 1
222 12 1
222 83 1
222 201 1
222 216 1
222 287 1
222 333 1
222 456 1
222 527 1
222 537 1
223 15 1
223 63 1
223 140 1
223 169 1
223 194 1
223 355 1
223 530 1
223 537 1
223 553 1
224 169 1
224 216 1
224 250 1
224 304 1
224 318 1
224 352 1
224 355 1
224 414 1
224 553 1
225 15 1
225 63 1
225 216 1
225 287 1
225 318 1
225 341 1
225 389 1
225 414 1
225 537 1
226 39 1
226 128 1
226 145 1
226 205 1
226 343 1
226 387 1
226 506 1
226 525 1
226 566 1
227 66 1
227 100 1
227 145 1
227 204 1
227 205 1
227 238 1
227 294 1
227 328 1
227 343 1
228 39 1
228 66 1
228 137 1
228 204 1
228 275 1
228 294 1
228 365 1
228 387 1
228 525 1
229 32 1
229 81 1
229 128 1
229 260 1
229 285 1
229 343 1
229 391 1
229 475 1
229 525 1
230 204 1
230 238 1
230 336 1
230 343 1
230 370 1
230 391 1
230 475 1
230 540 1
230 574 1
231 81 1
231 204 1
231 275 1
231 285 1
231 336 1
231 407 1
231 467 1
231 525 1
231 540 1
232 32 1
232 205 1
232 230 1
232 285 1
232 339 1
232 387 1
232 391 1
232 445 1
232 566 1
233 18 1
233 52 1
233 66 1
233 100 1
233 205 1
233 391 1
233 445 1
233 540 1
233 574 1
234 18 1
234 66 1
234 89 1
234 137 1
234 285 1
234 339 1
234 387 1
234 467 1
234 540 1
235 20 1
235 135 1
235 181 1
235 241 1
235 273 1
235 363 1
235 379 1
235 458 1
235 542 1
236 42 1
236 76 1
236 181 1
236 241 1
236 379 1
236 390 1
236 424 1
236 528 1
236 562 1
237 42 1
237 113 1
237 135 1
237 273 1
237 317 1
237 363 1
237 390 1
237 455 1
237 528 1
238 20 1
238 68 1
238 152 1
238 273 1
238 379 1
238 405 1
238 427 1
238 465 1
238 511 1
239 84 1
239 118 1
239 178 1
239 288 1
239 379 1
239 427 1
239 511 1
239 528 1
239 562 1
240 11 1
240 84 1
240 215 1
240 273 1
240 288 1
240 405 1
240 455 1
240 465 1
240 528 1
241 68 1
241 87 1
241 135 1
241 241 1
241 266 1
241 427 1
241 458 1
241 465 1
241 481 1
242 178 1
242 241 1
242 288 1
242 342 1
242 376 1
242 390 1
242 424 1
242 427 1
242 481 1
243 87 1
243 135 1
243 215 1
243 288 1
243 317 1
243 342 1
243 390 1
243 413 1
243 465 1
244 56 1
244 111 1
244 217 1
244 277 1
244 315 1
244 415 1
244 434 1
244 453 1
244 494 1
245 28 1
245 138 1
245 166 1
245 217 1
245 276 1
245 277 1
245 366 1
245 400 1
245 415 1
246 65 1
246 111 1
246 138 1
246 203 1
246 276 1
246 293 1
246 315 1
246 366 1
246 453 1
247 9 1
247 56 1
247 104 1
247 188 1
247 213 1
247 319 1
247 415 1
247 453 1
247 547 1
248 166 1
248 276 1
248 298 1
248 319 1
248 408 1
248 415 1
248 468 1
248 502 1
248 547 1
249 9 1
249 203 1
249 213 1
249 276 1
249 335 1
249 408 1
249 453 1
249 468 1
249 539 1
250 104 1
250 158 1
250 213 1
250 277 1
250 315 1
250 319 1
250 411 1
250 494 1
250 517 1
251 28 1
251 90 1
251 124 1
251 138 1
251 277 1
251 319 1
251 468 1
251 502 1
251 517 1
252 17 1
252 65 1
252 90 1
252 138 1
252 213 1
252 315 1
252 411 1
252 468 1
252 539 1
253 98 1
253 109 1
253 147 1
253 207 1
253 236 1
253 313 1
253 326 1
253 345 1
253 451 1
254 24 1
254 58 1
254 109 1
254 313 1
254 436 1
254 451 1
254 462 1
254 496 1
254 546 1
255 24 1
255 95 1
255 147 1
255 207 1
255 345 1
255 462 1
255 473 1
255 533 1
255 546 1
256 7 1
256 211 1
256 236 1
256 345 1
256 368 1
256 393 1
256 451 1
256 477 1
256 572 1
257 7 1
257 24 1
257 58 1
257 72 1
257 106 1
257 156 1
257 190 1
257 211 1
257 451 1
258 24 1
258 72 1
258 95 1
258 143 1
258 156 1
258 227 1
258 345 1
258 393 1
258 477 1
259 50 1
259 98 1
259 207 1
259 211 1
259 313 1
259 393 1
259 409 1
259 447 1
259 572 1
260 72 1
260 106 1
260 160 1
260 211 1
260 270 1
260 313 1
260 409 1
260 462 1
260 496 1
261 72 1
261 143 1
261 197 1
261 207 1
261 270 1
261 393 1
261 447 1
261 462 1
261 533 1
262 1 1
262 93 1
262 134 1
262 272 1
262 349 1
262 362 1
262 471 1
262 487 1
262 531 1
263 1 1
263 150 1
263 184 1
263 210 1
263 244 1
263 348 1
263 349 1
263 382 1
263 487 1
264 93 1
264 150 1
264 210 1
264 221 1
264 281 1
264 348 1
264 419 1
264 471 1
264 531 1
265 43 1
265 93 1
265 141 1
265 225 1
265 247 1
265 272 1
265 404 1
265 464 1
265 487 1
266 43 1
266 247 1
266 348 1
266 382 1
266 396 1
266 430 1
266 480 1
266 487 1
266 514 1
267 93 1
267 141 1
267 225 1
267 323 1
267 348 1
267 396 1
267 419 1
267 480 1
267 551 1
268 86 1
268 134 1
268 141 1
268 195 1
268 247 1
268 301 1
268 349 1
268 464 1
268 531 1
269 210 1
269 244 1
269 247 1
269 301 1
269 349 1
269 396 1
269 430 1
269 450 1
269 484 1
270 141 1
270 195 1
270 210 1
270 281 1
270 323 1
270 396 1
270 450 1
270 521 1
270 531 1
271 26 1
271 37 1
271 164 1
271 219 1
271 279 1
271 385 1
271 398 1
271 417 1
271 523 1
272 37 1
272 96 1
272 130 1
272 385 1
272 474 1
272 508 1
272 523 1
272 534 1
272 568 1
273 23 1
273 96 1
273 219 1
273 279 1
273 417 1
273 461 1
273 474 1
273 534 1
273 545 1
274 79 1
274 164 1
274 283 1
274 296 1
274 321 1
274 417 1
274 500 1
274 523 1
274 549 1
275 34 1
275 79 1
275 96 1
275 130 1
275 144 1
275 228 1
275 262 1
275 283 1
275 523 1
276 23 1
276 71 1
276 96 1
276 144 1
276 155 1
276 228 1
276 321 1
276 417 1
276 549 1
277 26 1
277 122 1
277 279 1
277 283 1
277 321 1
277 337 1
277 385 1
277 500 1
277 519 1
278 34 1
278 144 1
278 198 1
278 232 1
278 283 1
278 337 1
278 385 1
278 534 1
278 568 1
279 71 1
279 144 1
279 198 1
279 269 1
279 279 1
279 321 1
279 461 1
279 519 1
279 534 1
280 21 1
280 62 1
280 73 1
280 200 1
280 290 1
280 421 1
280 459 1
280 543 1
280 559 1
281 73 1
281 172 1
281 222 1
281 256 1
281 282 1
281 310 1
281 420 1
281 421 1
281 559 1
282 21 1
282 149 1
282 209 1
282 222 1
282 282 1
282 347 1
282 420 1
282 459 1
282 543 1
283 21 1
283 69 1
283 115 1
283 153 1
283 175 1
283 200 1
283 332 1
283 536 1
283 559 1
284 115 1
284 175 1
284 310 1
284 324 1
284 358 1
284 420 1
284 442 1
284 552 1
284 559 1
285 21 1
285 69 1
285 153 1
285 324 1
285 347 1
285 395 1
285 420 1
285 479 1
285 552 1
286 14 1
286 62 1
286 69 1
286 175 1
286 267 1
286 373 1
286 421 1
286 459 1
286 536 1
287 172 1
287 175 1
287 282 1
287 324 1
287 358 1
287 373 1
287 421 1
287 522 1
287 556 1
288 69 1
288 209 1
288 267 1
288 282 1
288 324 1
288 395 1
288 449 1
288 459 1
288 522 1


==> anc/HX_576_24_24_redundant.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
512 576 4608
1 1 1
1 2 1
1 4 1
1 19 1
1 20 1
1 22 1
1 25 1
1 26 1
1 28 1
2 1 1
2 3 1
2 5 1
2 19 1
2 21 1
2 23 1
2 25 1
2 27 1
2 29 1
3 2 1
3 3 1
3 6 1
3 20 1
3 21 1
3 24 1
3 26 1
3 27 1
3 30 1
4 7 1
4 8 1
4 10 1
4 19 1
4 20 1
4 22 1
4 31 1
4 32 1
4 34 1
5 7 1
5 9 1
5 11 1
5 19 1
5 21 1
5 23 1
5 31 1
5 33 1
5 35 1
6 8 1
6 9 1
6 12 1
6 20 1
6 21 1
6 24 1
6 32 1
6 33 1
6 36 1
7 13 1
7 14 1
7 16 1
7 25 1
7 26 1
7 28 1
7 31 1
7 32 1
7 34 1
8 13 1
8 15 1
8 17 1
8 25 1
8 27 1
8 29 1
8 31 1
8 33 1
8 35 1
9 14 1
9 15 1
9 18 1
9 26 1
9 27 1
9 30 1
9 32 1
9 33 1
9 36 1
10 37 1
10 38 1
10 40 1
10 55 1
10 56 1
10 58 1
10 61 1
10 62 1
10 64 1
11 37 1
11 39 1
11 41 1
11 55 1
11 57 1
11 59 1
11 61 1
11 63 1
11 65 1
12 38 1
12 39 1
12 42 1
12 56 1
12 57 1
12 60 1
12 62 1
12 63 1
12 66 1
13 43 1
13 44 1
13 46 1
13 55 1
13 56 1
13 58 1
13 67 1
13 68 1
13 70 1
14 43 1
14 45 1
14 47 1
14 55 1
14 57 1
14 59 1
14 67 1
14 69 1
14 71 1
15 44 1
15 45 1
15 48 1
15 56 1
15 57 1
15 60 1
15 68 1
15 69 1
15 72 1
16 49 1
16 50 1
16 52 1
16 61 1
16 62 1
16 64 1
16 67 1
16 68 1
16 70 1
17 49 1
17 51 1
17 53 1
17 61 1
17 63 1
17 65 1
17 67 1
17 69 1
17 71 1
18 50 1
18 51 1
18 54 1
18 62 1
18 63 1
18 66 1
18 68 1
18 69 1
18 72 1
19 73 1
19 74 1
19 76 1
19 91 1
19 92 1
19 94 1
19 97 1
19 98 1
19 100 1
20 73 1
20 75 1
20 77 1
20 91 1
20 93 1
20 95 1
20 97 1
20 99 1
20 101 1
21 74 1
21 75 1
21 78 1
21 92 1
21 93 1
21 96 1
21 98 1
21 99 1
21 102 1
22 79 1
22 80 1
22 82 1
22 91 1
22 92 1
22 94 1
22 103 1
22 104 1
22 106 1
23 79 1
23 81 1
23 83 1
23 91 1
23 93 1
23 95 1
23 103 1
23 105 1
23 107 1
24 80 1
24 81 1
24 84 1
24 92 1
24 93 1
24 96 1
24 104 1
24 105 1
24 108 1
25 85 1
25 86 1
25 88 1
25 97 1
25 98 1
25 100 1
25 103 1
25 104 1
25 106 1
26 85 1
26 87 1
26 89 1
26 97 1
26 99 1
26 101 1
26 103 1
26 105 1
26 107 1
27 86 1
27 87 1
27 90 1
27 98 1
27 99 1
27 102 1
27 104 1
27 105 1
27 108 1
28 109 1
28 110 1
28 112 1
28 127 1
28 128 1
28 130 1
28 133 1
28 134 1
28 136 1
29 109 1
29 111 1
29 113 1
29 127 1
29 129 1
29 131 1
29 133 1
29 135 1
29 137 1
30 110 1
30 111 1
30 114 1
30 128 1
30 129 1
30 132 1
30 134 1
30 135 1
30 138 1
31 115 1
31 116 1
31 118 1
31 127 1
31 128 1
31 130 1
31 139 1
31 140 1
31 142 1
32 115 1
32 117 1
32 119 1
32 127 1
32 129 1
32 131 1
32 139 1
32 141 1
32 143 1
33 116 1
33 117 1
33 120 1
33 128 1
33 129 1
33 132 1
33 140 1
33 141 1
33 144 1
34 121 1
34 122 1
34 124 1
34 133 1
34 134 1
34 136 1
34 139 1
34 140 1
34 142 1
35 121 1
35 123 1
35 125 1
35 133 1
35 135 1
35 137 1
35 139 1
35 141 1
35 143 1
36 122 1
36 123 1
36 126 1
36 134 1
36 135 1
36 138 1
36 140 1
36 141 1
36 144 1
37 145 1
37 146 1
37 148 1
37 163 1
37 164 1
37 166 1
37 169 1
37 170 1
37 172 1
38 145 1
38 147 1
38 149 1
38 163 1
38 165 1
38 167 1
38 169 1
38 171 1
38 173 1
39 146 1
39 147 1
39 150 1
39 164 1
39 165 1
39 168 1
39 170 1
39 171 1
39 174 1
40 151 1
40 152 1
40 154 1
40 163 1
40 164 1
40 166 1
40 175 1
40 176 1
40 178 1
41 151 1
41 153 1
41 155 1
41 163 1
41 165 1
41 167 1
41 175 1
41 177 1
41 179 1
42 152 1
42 153 1
42 156 1
42 164 1
42 165 1
42 168 1
42 176 1
42 177 1
42 180 1
43 157 1
43 158 1
43 160 1
43 169 1
43 170 1
43 172 1
43 175 1
43 176 1
43 178 1
44 157 1
44 159 1
44 161 1
44 169 1
44 171 1
44 173 1
44 175 1
44 177 1
44 179 1
45 158 1
45 159 1
45 162 1
45 170 1
45 171 1
45 174 1
45 176 1
45 177 1
45 180 1
46 181 1
46 182 1
46 184 1
46 199 1
46 200 1
46 202 1
46 205 1
46 206 1
46 208 1
47 181 1
47 183 1
47 185 1
47 199 1
47 201 1
47 203 1
47 205 1
47 207 1
47 209 1
48 182 1
48 183 1
48 186 1
48 200 1
48 201 1
48 204 1
48 206 1
48 207 1
48 210 1
49 187 1
49 188 1
49 190 1
49 199 1
49 200 1
49 202 1
49 211 1
49 212 1
49 214 1
50 187 1
50 189 1
50 191 1
50 199 1
50 201 1
50 203 1
50 211 1
50 213 1
50 215 1
51 188 1
51 189 1
51 192 1
51 200 1
51 201 1
51 204 1
51 212 1
51 213 1
51 216 1
52 193 1
52 194 1
52 196 1
52 205 1
52 206 1
52 208 1
52 211 1
52 212 1
52 214 1
53 193 1
53 195 1
53 197 1
53 205 1
53 207 1
53 209 1
53 211 1
53 213 1
53 215 1
54 194 1
54 195 1
54 198 1
54 206 1
54 207 1
54 210 1
54 212 1
54 213 1
54 216 1
55 217 1
55 218 1
55 220 1
55 235 1
55 236 1
55 238 1
55 241 1
55 242 1
55 244 1
56 217 1
56 219 1
56 221 1
56 235 1
56 237 1
56 239 1
56 241 1
56 243 1
56 245 1
57 218 1
57 219 1
57 222 1
57 236 1
57 237 1
57 240 1
57 242 1
57 243 1
57 246 1
58 223 1
58 224 1
58 226 1
58 235 1
58 236 1
58 238 1
58 247 1
58 248 1
58 250 1
59 223 1
59 225 1
59 227 1
59 235 1
59 237 1
59 239 1
59 247 1
59 249 1
59 251 1
60 224 1
60 225 1
60 228 1
60 236 1
60 237 1
60 240 1
60 248 1
60 249 1
60 252 1
61 229 1
61 230 1
61 232 1
61 241 1
61 242 1
61 244 1
61 247 1
61 248 1
61 250 1
62 229 1
62 231 1
62 233 1
62 241 1
62 243 1
62 245 1
62 247 1
62 249 1
62 251 1
63 230 1
63 231 1
63 234 1
63 242 1
63 243 1
63 246 1
63 248 1
63 249 1
63 252 1
64 253 1
64 254 1
64 256 1
64 271 1
64 272 1
64 274 1
64 277 1
64 278 1
64 280 1
65 253 1
65 255 1
65 257 1
65 271 1
65 273 1
65 275 1
65 277 1
65 279 1
65 281 1
66 254 1
66 255 1
66 258 1
66 272 1
66 273 1
66 276 1
66 278 1
66 279 1
66 282 1
67 259 1
67 260 1
67 262 1
67 271 1
67 272 1
67 274 1
67 283 1
67 284 1
67 286 1
68 259 1
68 261 1
68 263 1
68 271 1
68 273 1
68 275 1
68 283 1
68 285 1
68 287 1
69 260 1
69 261 1
69 264 1
69 272 1
69 273 1
69 276 1
69 284 1
69 285 1
69 288 1
70 265 1
70 266 1
70 268 1
70 277 1
70 278 1
70 280 1
70 283 1
70 284 1
70 286 1
71 265 1
71 267 1
71 269 1
71 277 1
71 279 1
71 281 1
71 283 1
71 285 1
71 287 1
72 266 1
72 267 1
72 270 1
72 278 1
72 279 1
72 282 1
72 284 1
72 285 1
72 288 1
73 289 1
73 290 1
73 292 1
73 307 1
73 308 1
73 310 1
73 313 1
73 314 1
73 316 1
74 289 1
74 291 1
74 293 1
74 307 1
74 309 1
74 311 1
74 313 1
74 315 1
74 317 1
75 290 1
75 291 1
75 294 1
75 308 1
75 309 1
75 312 1
75 314 1
75 315 1
75 318 1
76 295 1
76 296 1
76 298 1
76 307 1
76 308 1
76 310 1
76 319 1
76 320 1
76 322 1
77 295 1
77 297 1
77 299 1
77 307 1
77 309 1
77 311 1
77 319 1
77 321 1
77 323 1
78 296 1
78 297 1
78 300 1
78 308 1
78 309 1
78 312 1
78 320 1
78 321 1
78 324 1
79 301 1
79 302 1
79 304 1
79 313 1
79 314 1
79 316 1
79 319 1
79 320 1
79 322 1
80 301 1
80 303 1
80 305 1
80 313 1
80 315 1
80 317 1
80 319 1
80 321 1
80 323 1
81 302 1
81 303 1
81 306 1
81 314 1
81 315 1
81 318 1
81 320 1
81 321 1
81 324 1
82 325 1
82 326 1
82 328 1
82 343 1
82 344 1
82 346 1
82 349 1
82 350 1
82 352 1
83 325 1
83 327 1
83 329 1
83 343 1
83 345 1
83 347 1
83 349 1
83 351 1
83 353 1
84 326 1
84 327 1
84 330 1
84 344 1
84 345 1
84 348 1
84 350 1
84 351 1
84 354 1
85 331 1
85 332 1
85 334 1
85 343 1
85 344 1
85 346 1
85 355 1
85 356 1
85 358 1
86 331 1
86 333 1
86 335 1
86 343 1
86 345 1
86 347 1
86 355 1
86 357 1
86 359 1
87 332 1
87 333 1
87 336 1
87 344 1
87 345 1
87 348 1
87 356 1
87 357 1
87 360 1
88 337 1
88 338 1
88 340 1
88 349 1
88 350 1
88 352 1
88 355 1
88 356 1
88 358 1
89 337 1
89 339 1
89 341 1
89 349 1
89 351 1
89 353 1
89 355 1
89 357 1
89 359 1
90 338 1
90 339 1
90 342 1
90 350 1
90 351 1
90 354 1
90 356 1
90 357 1
90 360 1
91 361 1
91 362 1
91 364 1
91 379 1
91 380 1
91 382 1
91 385 1
91 386 1
91 388 1
92 361 1
92 363 1
92 365 1
92 379 1
92 381 1
92 383 1
92 385 1
92 387 1
92 389 1
93 362 1
93 363 1
93 366 1
93 380 1
93 381 1
93 384 1
93 386 1
93 387 1
93 390 1
94 367 1
94 368 1
94 370 1
94 379 1
94 380 1
94 382 1
94 391 1
94 392 1
94 394 1
95 367 1
95 369 1
95 371 1
95 379 1
95 381 1
95 383 1
95 391 1
95 393 1
95 395 1
96 368 1
96 369 1
96 372 1
96 380 1
96 381 1
96 384 1
96 392 1
96 393 1
96 396 1
97 373 1
97 374 1
97 376 1
97 385 1
97 386 1
97 388 1
97 391 1
97 392 1
97 394 1
98 373 1
98 375 1
98 377 1
98 385 1
98 387 1
98 389 1
98 391 1
98 393 1
98 395 1
99 374 1
99 375 1
99 378 1
99 386 1
99 387 1
99 390 1
99 392 1
99 393 1
99 396 1
100 397 1
100 398 1
100 400 1
100 415 1
100 416 1
100 418 1
100 421 1
100 422 1
100 424 1
101 397 1
101 399 1
101 401 1
101 415 1
101 417 1
101 419 1
101 421 1
101 423 1
101 425 1
102 398 1
102 399 1
102 402 1
102 416 1
102 417 1
102 420 1
102 422 1
102 423 1
102 426 1
103 403 1
103 404 1
103 406 1
103 415 1
103 416 1
103 418 1
103 427 1
103 428 1
103 430 1
104 403 1
104 405 1
104 407 1
104 415 1
104 417 1
104 419 1
104 427 1
104 429 1
104 431 1
105 404 1
105 405 1
105 408 1
105 416 1
105 417 1
105 420 1
105 428 1
105 429 1
105 432 1
106 409 1
106 410 1
106 412 1
106 421 1
106 422 1
106 424 1
106 427 1
106 428 1
106 430 1
107 409 1
107 411 1
107 413 1
107 421 1
107 423 1
107 425 1
107 427 1
107 429 1
107 431 1
108 410 1
108 411 1
108 414 1
108 422 1
108 423 1
108 426 1
108 428 1
108 429 1
108 432 1
109 433 1
109 434 1
109 436 1
109 451 1
109 452 1
109 454 1
109 457 1
109 458 1
109 460 1
110 433 1
110 435 1
110 437 1
110 451 1
110 453 1
110 455 1
110 457 1
110 459 1
110 461 1
111 434 1
111 435 1
111 438 1
111 452 1
111 453 1
111 456 1
111 458 1
111 459 1
111 462 1
112 439 1
112 440 1
112 442 1
112 451 1
112 452 1
112 454 1
112 463 1
112 464 1
112 466 1
113 439 1
113 441 1
113 443 1
113 451 1
113 453 1
113 455 1
113 463 1
113 465 1
113 467 1
114 440 1
114 441 1
114 444 1
114 452 1
114 453 1
114 456 1
114 464 1
114 465 1
114 468 1
115 445 1
115 446 1
115 448 1
115 457 1
115 458 1
115 460 1
115 463 1
115 464 1
115 466 1
116 445 1
116 447 1
116 449 1
116 457 1
116 459 1
116 461 1
116 463 1
116 465 1
116 467 1
117 446 1
117 447 1
117 450 1
117 458 1
117 459 1
117 462 1
117 464 1
117 465 1
117 468 1
118 469 1
118 470 1
118 472 1
118 487 1
118 488 1
118 490 1
118 493 1
118 494 1
118 496 1
119 469 1
119 471 1
119 473 1
119 487 1
119 489 1
119 491 1
119 493 1
119 495 1
119 497 1
120 470 1
120 471 1
120 474 1
120 488 1
120 489 1
120 492 1
120 494 1
120 495 1
120 498 1
121 475 1
121 476 1
121 478 1
121 487 1
121 488 1
121 490 1
121 499 1
121 500 1
121 502 1
122 475 1
122 477 1
122 479 1
122 487 1
122 489 1
122 491 1
122 499 1
122 501 1
122 503 1
123 476 1
123 477 1
123 480 1
123 488 1
123 489 1
123 492 1
123 500 1
123 501 1
123 504 1
124 481 1
124 482 1
124 484 1
124 493 1
124 494 1
124 496 1
124 499 1
124 500 1
124 502 1
125 481 1
125 483 1
125 485 1
125 493 1
125 495 1
125 497 1
125 499 1
125 501 1
125 503 1
126 482 1
126 483 1
126 486 1
126 494 1
126 495 1
126 498 1
126 500 1
126 501 1
126 504 1
127 505 1
127 506 1
127 508 1
127 523 1
127 524 1
127 526 1
127 529 1
127 530 1
127 532 1
128 505 1
128 507 1
128 509 1
128 523 1
128 525 1
128 527 1
128 529 1
128 531 1
128 533 1
129 506 1
129 507 1
129 510 1
129 524 1
129 525 1
129 528 1
129 530 1
129 531 1
129 534 1
130 511 1
130 512 1
130 514 1
130 523 1
130 524 1
130 526 1
130 535 1
130 536 1
130 538 1
131 511 1
131 513 1
131 515 1
131 523 1
131 525 1
131 527 1
131 535 1
131 537 1
131 539 1
132 512 1
132 513 1
132 516 1
132 524 1
132 525 1
132 528 1
132 536 1
132 537 1
132 540 1
133 517 1
133 518 1
133 520 1
133 529 1
133 530 1
133 532 1
133 535 1
133 536 1
133 538 1
134 517 1
134 519 1
134 521 1
134 529 1
134 531 1
134 533 1
134 535 1
134 537 1
134 539 1
135 518 1
135 519 1
135 522 1
135 530 1
135 531 1
135 534 1
135 536 1
135 537 1
135 540 1
136 541 1
136 542 1
136 544 1
136 559 1
136 560 1
136 562 1
136 565 1
136 566 1
136 568 1
137 541 1
137 543 1
137 545 1
137 559 1
137 561 1
137 563 1
137 565 1
137 567 1
137 569 1
138 542 1
138 543 1
138 546 1
138 560 1
138 561 1
138 564 1
138 566 1
138 567 1
138 570 1
139 547 1
139 548 1
139 550 1
139 559 1
139 560 1
139 562 1
139 571 1
139 572 1
139 574 1
140 547 1
140 549 1
140 551 1
140 559 1
140 561 1
140 563 1
140 571 1
140 573 1
140 575 1
141 548 1
141 549 1
141 552 1
141 560 1
141 561 1
141 564 1
141 572 1
141 573 1
141 576 1
142 553 1
142 554 1
142 556 1
142 565 1
142 566 1
142 568 1
142 571 1
142 572 1
142 574 1
143 553 1
143 555 1
143 557 1
143 565 1
143 567 1
143 569 1
143 571 1
143 573 1
143 575 1
144 554 1
144 555 1
144 558 1
144 566 1
144 567 1
144 570 1
144 572 1
144 573 1
144 576 1
145 3 1
145 19 1
145 182 1
145 242 1
145 351 1
145 380 1
145 457 1
145 489 1
145 541 1
146 19 1
146 30 1
146 64 1
146 168 1
146 202 1
146 292 1
146 402 1
146 457 1
146 541 1
147 3 1
147 30 1
147 101 1
147 168 1
147 239 1
147 329 1
147 351 1
147 402 1
147 489 1
148 19 1
148 45 1
148 67 1
148 151 1
148 249 1
148 380 1
148 428 1
148 489 1
148 512 1
149 19 1
149 67 1
149 151 1
149 168 1
149 202 1
149 300 1
149 334 1
149 504 1
149 538 1
150 45 1
150 168 1
150 239 1
150 249 1
150 300 1
150 371 1
150 489 1
150 504 1
150 575 1
151 67 1
151 242 1
151 249 1
151 265 1
151 303 1
151 351 1
151 428 1
151 457 1
151 482 1
152 16 1
152 30 1
152 64 1
152 67 1
152 126 1
152 265 1
152 457 1
152 504 1
152 538 1
153 30 1
153 53 1
153 101 1
153 126 1
153 249 1
153 303 1
153 351 1
153 504 1
153 575 1
154 55 1
154 99 1
154 218 1
154 237 1
154 278 1
154 327 1
154 416 1
154 433 1
154 493 1
155 6 1
155 40 1
155 55 1
155 354 1
155 388 1
155 433 1
155 492 1
155 493 1
155 526 1
156 6 1
156 77 1
156 99 1
156 237 1
156 327 1
156 354 1
156 425 1
156 492 1
156 563 1
157 55 1
157 103 1
157 187 1
157 237 1
157 320 1
157 369 1
157 416 1
157 548 1
157 573 1
158 48 1
158 55 1
158 82 1
158 103 1
158 187 1
158 252 1
158 286 1
158 492 1
158 526 1
159 48 1
159 119 1
159 179 1
159 237 1
159 252 1
159 369 1
159 492 1
159 563 1
159 573 1
160 51 1
160 99 1
160 103 1
160 157 1
160 278 1
160 320 1
160 493 1
160 518 1
160 573 1
161 103 1
161 157 1
161 252 1
161 286 1
161 306 1
161 340 1
161 354 1
161 388 1
161 493 1
162 51 1
162 99 1
162 179 1
162 252 1
162 306 1
162 354 1
162 377 1
162 425 1
162 573 1
163 75 1
163 91 1
163 170 1
163 254 1
163 308 1
163 423 1
163 469 1
163 529 1
163 561 1
164 91 1
164 102 1
164 136 1
164 240 1
164 274 1
164 330 1
164 364 1
164 469 1
164 529 1
165 29 1
165 75 1
165 102 1
165 167 1
165 240 1
165 330 1
165 401 1
165 423 1
165 561 1
166 91 1
166 117 1
166 139 1
166 177 1
166 223 1
166 308 1
166 356 1
166 440 1
166 561 1
167 91 1
167 139 1
167 223 1
167 240 1
167 274 1
167 372 1
167 406 1
167 466 1
167 576 1
168 117 1
168 167 1
168 177 1
168 240 1
168 299 1
168 372 1
168 503 1
168 561 1
168 576 1
169 139 1
169 170 1
169 177 1
169 193 1
169 356 1
169 375 1
169 423 1
169 529 1
169 554 1
170 54 1
170 88 1
170 102 1
170 136 1
170 139 1
170 193 1
170 466 1
170 529 1
170 576 1
171 29 1
171 54 1
171 102 1
171 125 1
171 177 1
171 375 1
171 423 1
171 503 1
171 576 1
172 27 1
172 127 1
172 146 1
172 165 1
172 206 1
172 344 1
172 399 1
172 505 1
172 565 1
173 78 1
173 112 1
173 127 1
173 316 1
173 426 1
173 454 1
173 505 1
173 564 1
173 565 1
174 5 1
174 27 1
174 78 1
174 165 1
174 353 1
174 399 1
174 426 1
174 491 1
174 564 1
175 31 1
175 127 1
175 165 1
175 259 1
175 297 1
175 344 1
175 392 1
175 476 1
175 501 1
176 10 1
176 31 1
176 120 1
176 127 1
176 180 1
176 214 1
176 259 1
176 454 1
176 564 1
177 47 1
177 120 1
177 165 1
177 180 1
177 251 1
177 297 1
177 491 1
177 501 1
177 564 1
178 27 1
178 31 1
178 123 1
178 206 1
178 229 1
178 392 1
178 446 1
178 501 1
178 565 1
179 31 1
179 180 1
179 214 1
179 229 1
179 316 1
179 378 1
179 412 1
179 426 1
179 565 1
180 27 1
180 123 1
180 180 1
180 251 1
180 305 1
180 353 1
180 378 1
180 426 1
180 501 1
181 25 1
181 38 1
181 57 1
181 163 1
181 386 1
181 397 1
181 435 1
181 495 1
181 524 1
182 25 1
182 148 1
182 163 1
182 174 1
182 208 1
182 258 1
182 312 1
182 346 1
182 397 1
183 57 1
183 174 1
183 185 1
183 245 1
183 258 1
183 312 1
183 383 1
183 435 1
183 495 1
184 57 1
184 80 1
184 105 1
184 163 1
184 189 1
184 284 1
184 295 1
184 499 1
184 524 1
185 163 1
185 295 1
185 312 1
185 346 1
185 360 1
185 394 1
185 444 1
185 478 1
185 499 1
186 57 1
186 105 1
186 189 1
186 312 1
186 360 1
186 383 1
186 431 1
186 444 1
186 515 1
187 25 1
187 105 1
187 121 1
187 159 1
187 284 1
187 338 1
187 386 1
187 495 1
187 499 1
188 25 1
188 121 1
188 174 1
188 208 1
188 360 1
188 394 1
188 448 1
188 499 1
188 558 1
189 105 1
189 159 1
189 174 1
189 245 1
189 360 1
189 431 1
189 485 1
189 495 1
189 558 1
190 61 1
190 74 1
190 183 1
190 199 1
190 243 1
190 289 1
190 381 1
190 422 1
190 560 1
191 60 1
191 61 1
191 94 1
191 199 1
191 289 1
191 438 1
191 472 1
191 498 1
191 532 1
192 60 1
192 131 1
192 183 1
192 243 1
192 381 1
192 438 1
192 498 1
192 509 1
192 569 1
193 116 1
193 176 1
193 199 1
193 331 1
193 381 1
193 429 1
193 513 1
193 535 1
193 560 1
194 60 1
194 94 1
194 108 1
194 142 1
194 192 1
194 199 1
194 226 1
194 331 1
194 535 1
195 35 1
195 60 1
195 108 1
195 131 1
195 192 1
195 263 1
195 381 1
195 429 1
195 513 1
196 13 1
196 61 1
196 176 1
196 243 1
196 374 1
196 422 1
196 429 1
196 483 1
196 535 1
197 13 1
197 61 1
197 108 1
197 142 1
197 162 1
197 196 1
197 498 1
197 532 1
197 535 1
198 35 1
198 108 1
198 162 1
198 233 1
198 243 1
198 429 1
198 483 1
198 498 1
198 569 1
199 97 1
199 110 1
199 129 1
199 235 1
199 314 1
199 325 1
199 452 1
199 507 1
199 567 1
200 97 1
200 186 1
200 220 1
200 235 1
200 246 1
200 280 1
200 325 1
200 384 1
200 418 1
201 129 1
201 173 1
201 186 1
201 246 1
201 257 1
201 311 1
201 384 1
201 507 1
201 567 1
202 8 1
202 33 1
202 129 1
202 212 1
202 235 1
202 261 1
202 367 1
202 452 1
202 571 1
203 235 1
203 322 1
203 367 1
203 384 1
203 418 1
203 432 1
203 516 1
203 550 1
203 571 1
204 33 1
204 129 1
204 261 1
204 311 1
204 359 1
204 384 1
204 432 1
204 443 1
204 516 1
205 33 1
205 49 1
205 97 1
205 212 1
205 231 1
205 314 1
205 410 1
205 567 1
205 571 1
206 49 1
206 97 1
206 246 1
206 280 1
206 322 1
206 432 1
206 486 1
206 520 1
206 571 1
207 33 1
207 173 1
207 231 1
207 246 1
207 359 1
207 432 1
207 486 1
207 557 1
207 567 1
208 2 1
208 133 1
208 171 1
208 255 1
208 271 1
208 309 1
208 350 1
208 361 1
208 488 1
209 22 1
209 132 1
209 133 1
209 271 1
209 361 1
209 460 1
209 510 1
209 544 1
209 570 1
210 59 1
210 132 1
210 171 1
210 255 1
210 309 1
210 437 1
210 497 1
210 510 1
210 570 1
211 44 1
211 248 1
211 271 1
211 309 1
211 357 1
211 403 1
211 441 1
211 463 1
211 488 1
212 22 1
212 36 1
212 70 1
212 132 1
212 154 1
212 264 1
212 271 1
212 403 1
212 463 1
213 36 1
213 59 1
213 107 1
213 132 1
213 191 1
213 264 1
213 309 1
213 357 1
213 441 1
214 85 1
214 133 1
214 171 1
214 248 1
214 302 1
214 350 1
214 357 1
214 463 1
214 555 1
215 36 1
215 70 1
215 85 1
215 133 1
215 234 1
215 268 1
215 460 1
215 463 1
215 570 1
216 36 1
216 107 1
216 161 1
216 171 1
216 234 1
216 357 1
216 497 1
216 555 1
216 570 1
217 63 1
217 92 1
217 169 1
217 201 1
217 253 1
217 291 1
217 307 1
217 470 1
217 530 1
218 4 1
218 114 1
218 169 1
218 253 1
218 307 1
218 318 1
218 352 1
218 456 1
218 490 1
219 41 1
219 63 1
219 114 1
219 201 1
219 291 1
219 318 1
219 389 1
219 456 1
219 527 1
220 92 1
220 140 1
220 201 1
220 224 1
220 307 1
220 333 1
220 355 1
220 439 1
220 537 1
221 12 1
221 46 1
221 216 1
221 250 1
221 307 1
221 355 1
221 439 1
221 456 1
221 490 1
222 12 1
222 83 1
222 201 1
222 216 1
222 287 1
222 333 1
222 456 1
222 527 1
222 537 1
223 15 1
223 63 1
223 140 1
223 169 1
223 194 1
223 355 1
223 530 1
223 537 1
223 553 1
224 169 1
224 216 1
224 250 1
224 304 1
224 318 1
224 352 1
224 355 1
224 414 1
224 553 1
225 15 1
225 63 1
225 216 1
225 287 1
225 318 1
225 341 1
225 389 1
225 414 1
225 537 1
226 39 1
226 128 1
226 145 1
226 205 1
226 343 1
226 387 1
226 506 1
226 525 1
226 566 1
227 66 1
227 100 1
227 145 1
227 204 1
227 205 1
227 238 1
227 294 1
227 328 1
227 343 1
228 39 1
228 66 1
228 137 1
228 204 1
228 275 1
228 294 1
228 365 1
228 387 1
228 525 1
229 32 1
229 81 1
229 128 1
229 260 1
229 285 1
229 343 1
229 391 1
229 475 1
229 525 1
230 204 1
230 238 1
230 336 1
230 343 1
230 370 1
230 391 1
230 475 1
230 540 1
230 574 1
231 81 1
231 204 1
231 275 1
231 285 1
231 336 1
231 407 1
231 467 1
231 525 1
231 540 1
232 32 1
232 205 1
232 230 1
232 285 1
232 339 1
232 387 1
232 391 1
232 445 1
232 566 1
233 18 1
233 52 1
233 66 1
233 100 1
233 205 1
233 391 1
233 445 1
233 540 1
233 574 1
234 18 1
234 66 1
234 89 1
234 137 1
234 285 1
234 339 1
234 387 1
234 467 1
234 540 1
235 20 1
235 135 1
235 181 1
235 241 1
235 273 1
235 363 1
235 379 1
235 458 1
235 542 1
236 42 1
236 76 1
236 181 1
236 241 1
236 379 1
236 390 1
236 424 1
236 528 1
236 562 1
237 42 1
237 113 1
237 135 1
237 273 1
237 317 1
237 363 1
237 390 1
237 455 1
237 528 1
238 20 1
238 68 1
238 152 1
238 273 1
238 379 1
238 405 1
238 427 1
238 465 1
238 511 1
239 84 1
239 118 1
239 178 1
239 288 1
239 379 1
239 427 1
239 511 1
239 528 1
239 562 1
240 11 1
240 84 1
240 215 1
240 273 1
240 288 1
240 405 1
240 455 1
240 465 1
240 528 1
241 68 1
241 87 1
241 135 1
241 241 1
241 266 1
241 427 1
241 458 1
241 465 1
241 481 1
242 178 1
242 241 1
242 288 1
242 342 1
242 376 1
242 390 1
242 424 1
242 427 1
242 481 1
243 87 1
243 135 1
243 215 1
243 288 1
243 317 1
243 342 1
243 390 1
243 413 1
243 465 1
244 56 1
244 111 1
244 217 1
244 277 1
244 315 1
244 415 1
244 434 1
244 453 1
244 494 1
245 28 1
245 138 1
245 166 1
245 217 1
245 276 1
245 277 1
245 366 1
245 400 1
245 415 1
246 65 1
246 111 1
246 138 1
246 203 1
246 276 1
246 293 1
246 315 1
246 366 1
246 453 1
247 9 1
247 56 1
247 104 1
247 188 1
247 213 1
247 319 1
247 415 1
247 453 1
247 547 1
248 166 1
248 276 1
248 298 1
248 319 1
248 408 1
248 415 1
248 468 1
248 502 1
248 547 1
249 9 1
249 203 1
249 213 1
249 276 1
249 335 1
249 408 1
249 453 1
249 468 1
249 539 1
250 104 1
250 158 1
250 213 1
250 277 1
250 315 1
250 319 1
250 411 1
250 494 1
250 517 1
251 28 1
251 90 1
251 124 1
251 138 1
251 277 1
251 319 1
251 468 1
251 502 1
251 517 1
252 17 1
252 65 1
252 90 1
252 138 1
252 213 1
252 315 1
252 411 1
252 468 1
252 539 1
253 98 1
253 109 1
253 147 1
253 207 1
253 236 1
253 313 1
253 326 1
253 345 1
253 451 1
254 24 1
254 58 1
254 109 1
254 313 1
254 436 1
254 451 1
254 462 1
254 496 1
254 546 1
255 24 1
255 95 1
255 147 1
255 207 1
255 345 1
255 462 1
255 473 1
255 533 1
255 546 1
256 7 1
256 211 1
256 236 1
256 345 1
256 368 1
256 393 1
256 451 1
256 477 1
256 572 1
257 7 1
257 24 1
257 58 1
257 72 1
257 106 1
257 156 1
257 190 1
257 211 1
257 451 1
258 24 1
258 72 1
258 95 1
258 143 1
258 156 1
258 227 1
258 345 1
258 393 1
258 477 1
259 50 1
259 98 1
259 207 1
259 211 1
259 313 1
259 393 1
259 409 1
259 447 1
259 572 1
260 72 1
260 106 1
260 160 1
260 211 1
260 270 1
260 313 1
260 409 1
260 462 1
260 496 1
261 72 1
261 143 1
261 197 1
261 207 1
261 270 1
261 393 1
261 447 1
261 462 1
261 533 1
262 1 1
262 93 1
262 134 1
262 272 1
262 349 1
262 362 1
262 471 1
262 487 1
262 531 1
263 1 1
263 150 1
263 184 1
263 210 1
263 244 1
263 348 1
263 349 1
263 382 1
263 487 1
264 93 1
264 150 1
264 210 1
264 221 1
264 281 1
264 348 1
264 419 1
264 471 1
264 531 1
265 43 1
265 93 1
265 141 1
265 225 1
265 247 1
265 272 1
265 404 1
265 464 1
265 487 1
266 43 1
266 247 1
266 348 1
266 382 1
266 396 1
266 430 1
266 480 1
266 487 1
266 514 1
267 93 1
267 141 1
267 225 1
267 323 1
267 348 1
267 396 1
267 419 1
267 480 1
267 551 1
268 86 1
268 134 1
268 141 1
268 195 1
268 247 1
268 301 1
268 349 1
268 464 1
268 531 1
269 210 1
269 244 1
269 247 1
269 301 1
269 349 1
269 396 1
269 430 1
269 450 1
269 484 1
270 141 1
270 195 1
270 210 1
270 281 1
270 323 1
270 396 1
270 450 1
270 521 1
270 531 1
271 26 1
271 37 1
271 164 1
271 219 1
271 279 1
271 385 1
271 398 1
271 417 1
271 523 1
272 37 1
272 96 1
272 130 1
272 385 1
272 474 1
272 508 1
272 523 1
272 534 1
272 568 1
273 23 1
273 96 1
273 219 1
273 279 1
273 417 1
273 461 1
273 474 1
273 534 1
273 545 1
274 79 1
274 164 1
274 283 1
274 296 1
274 321 1
274 417 1
274 500 1
274 523 1
274 549 1
275 34 1
275 79 1
275 96 1
275 130 1
275 144 1
275 228 1
275 262 1
275 283 1
275 523 1
276 23 1
276 71 1
276 96 1
276 144 1
276 155 1
276 228 1
276 321 1
276 417 1
276 549 1
277 26 1
277 122 1
277 279 1
277 283 1
277 321 1
277 337 1
277 385 1
277 500 1
277 519 1
278 34 1
278 144 1
278 198 1
278 232 1
278 283 1
278 337 1
278 385 1
278 534 1
278 568 1
279 71 1
279 144 1
279 198 1
279 269 1
279 279 1
279 321 1
279 461 1
279 519 1
279 534 1
280 21 1
280 62 1
280 73 1
280 200 1
280 290 1
280 421 1
280 459 1
280 543 1
280 559 1
281 73 1
281 172 1
281 222 1
281 256 1
281 282 1
281 310 1
281 420 1
281 421 1
281 559 1
282 21 1
282 149 1
282 209 1
282 222 1
282 282 1
282 347 1
282 420 1
282 459 1
282 543 1
283 21 1
283 69 1
283 115 1
283 153 1
283 175 1
283 200 1
283 332 1
283 536 1
283 559 1
284 115 1
284 175 1
284 310 1
284 324 1
284 358 1
284 420 1
284 442 1
284 552 1
284 559 1
285 21 1
285 69 1
285 153 1
285 324 1
285 347 1
285 395 1
285 420 1
285 479 1
285 552 1
286 14 1
286 62 1
286 69 1
286 175 1
286 267 1
286 373 1
286 421 1
286 459 1
286 536 1
287 172 1
287 175 1
287 282 1
287 324 1
287 358 1
287 373 1
287 421 1
287 522 1
287 556 1
288 69 1
288 209 1
288 267 1
288 282 1
288 324 1
288 395 1
288 449 1
288 459 1
288 522 1
289 8 1
289 212 1
289 311 1
289 322 1
289 359 1
289 418 1
289 443 1
289 452 1
289 550 1
290 544 1
290 545 1
290 546 1
290 550 1
290 551 1
290 552 1
290 556 1
290 557 1
290 558 1
291 9 1
291 17 1
291 90 1
291 111 1
291 293 1
291 335 1
291 366 1
291 408 1
291 411 1
292 478 1
292 479 1
292 480 1
292 490 1
292 491 1
292 492 1
292 502 1
292 503 1
292 504 1
293 508 1
293 509 1
293 510 1
293 526 1
293 527 1
293 528 1
293 532 1
293 533 1
293 534 1
294 16 1
294 17 1
294 18 1
294 28 1
294 29 1
294 30 1
294 34 1
294 35 1
294 36 1
295 370 1
295 371 1
295 372 1
295 382 1
295 383 1
295 384 1
295 394 1
295 395 1
295 396 1
296 208 1
296 245 1
296 284 1
296 338 1
296 386 1
296 394 1
296 431 1
296 448 1
296 485 1
297 181 1
297 182 1
297 184 1
297 187 1
297 188 1
297 190 1
297 193 1
297 194 1
297 196 1
298 190 1
298 191 1
298 192 1
298 202 1
298 203 1
298 204 1
298 214 1
298 215 1
298 216 1
299 51 1
299 157 1
299 187 1
299 218 1
299 327 1
299 369 1
299 433 1
299 518 1
299 548 1
300 62 1
300 149 1
300 172 1
300 200 1
300 209 1
300 256 1
300 290 1
300 310 1
300 347 1
301 159 1
301 185 1
301 189 1
301 258 1
301 435 1
301 444 1
301 485 1
301 515 1
301 558 1
302 173 1
302 212 1
302 280 1
302 314 1
302 322 1
302 359 1
302 410 1
302 520 1
302 557 1
303 40 1
303 77 1
303 218 1
303 278 1
303 388 1
303 416 1
303 425 1
303 526 1
303 563 1
304 110 1
304 111 1
304 114 1
304 116 1
304 117 1
304 120 1
304 122 1
304 123 1
304 126 1
305 200 1
305 310 1
305 332 1
305 347 1
305 358 1
305 395 1
305 442 1
305 479 1
305 536 1
306 10 1
306 11 1
306 12 1
306 22 1
306 23 1
306 24 1
306 34 1
306 35 1
306 36 1
307 520 1
307 521 1
307 522 1
307 532 1
307 533 1
307 534 1
307 538 1
307 539 1
307 540 1
308 109 1
308 110 1
308 112 1
308 115 1
308 116 1
308 118 1
308 121 1
308 122 1
308 124 1
309 544 1
309 545 1
309 546 1
309 562 1
309 563 1
309 564 1
309 568 1
309 569 1
309 570 1
310 54 1
310 75 1
310 117 1
310 125 1
310 299 1
310 330 1
310 372 1
310 375 1
310 401 1
311 82 1
311 83 1
311 84 1
311 94 1
311 95 1
311 96 1
311 106 1
311 107 1
311 108 1
312 433 1
312 434 1
312 436 1
312 439 1
312 440 1
312 442 1
312 445 1
312 446 1
312 448 1
313 6 1
313 48 1
313 51 1
313 77 1
313 119 1
313 306 1
313 327 1
313 369 1
313 377 1
314 161 1
314 191 1
314 234 1
314 255 1
314 264 1
314 437 1
314 441 1
314 510 1
314 555 1
315 38 1
315 148 1
315 185 1
315 208 1
315 245 1
315 346 1
315 383 1
315 386 1
315 524 1
316 400 1
316 401 1
316 402 1
316 406 1
316 407 1
316 408 1
316 412 1
316 413 1
316 414 1
317 262 1
317 263 1
317 264 1
317 274 1
317 275 1
317 276 1
317 286 1
317 287 1
317 288 1
318 2 1
318 44 1
318 85 1
318 255 1
318 302 1
318 361 1
318 403 1
318 441 1
318 555 1
319 397 1
319 398 1
319 400 1
319 403 1
319 404 1
319 406 1
319 409 1
319 410 1
319 412 1
320 58 1
320 95 1
320 106 1
320 143 1
320 190 1
320 227 1
320 236 1
320 368 1
320 572 1
321 39 1
321 81 1
321 145 1
321 230 1
321 260 1
321 339 1
321 445 1
321 475 1
321 506 1
322 147 1
322 156 1
322 197 1
322 227 1
322 270 1
322 447 1
322 473 1
322 477 1
322 546 1
323 110 1
323 173 1
323 220 1
323 257 1
323 280 1
323 311 1
323 314 1
323 418 1
323 452 1
324 16 1
324 53 1
324 182 1
324 292 1
324 329 1
324 334 1
324 371 1
324 482 1
324 512 1
325 74 1
325 116 1
325 196 1
325 226 1
325 233 1
325 263 1
325 374 1
325 472 1
325 509 1
326 398 1
326 399 1
326 402 1
326 404 1
326 405 1
326 408 1
326 410 1
326 411 1
326 414 1
327 186 1
327 231 1
327 257 1
327 261 1
327 443 1
327 486 1
327 507 1
327 516 1
327 557 1
328 146 1
328 147 1
328 150 1
328 152 1
328 153 1
328 156 1
328 158 1
328 159 1
328 162 1
329 436 1
329 437 1
329 438 1
329 442 1
329 443 1
329 444 1
329 448 1
329 449 1
329 450 1
330 10 1
330 47 1
330 214 1
330 251 1
330 344 1
330 392 1
330 454 1
330 476 1
330 491 1
331 290 1
331 291 1
331 294 1
331 296 1
331 297 1
331 300 1
331 302 1
331 303 1
331 306 1
332 7 1
332 109 1
332 156 1
332 160 1
332 190 1
332 270 1
332 409 1
332 436 1
332 546 1
333 35 1
333 94 1
333 116 1
333 131 1
333 142 1
333 176 1
333 226 1
333 263 1
333 560 1
334 13 1
334 162 1
334 192 1
334 196 1
334 226 1
334 289 1
334 331 1
334 438 1
334 472 1
335 8 1
335 110 1
335 220 1
335 257 1
335 410 1
335 443 1
335 520 1
335 550 1
335 557 1
336 37 1
336 79 1
336 122 1
336 219 1
336 296 1
336 337 1
336 398 1
336 519 1
336 549 1
337 304 1
337 305 1
337 306 1
337 316 1
337 317 1
337 318 1
337 322 1
337 323 1
337 324 1
338 37 1
338 38 1
338 40 1
338 43 1
338 44 1
338 46 1
338 49 1
338 50 1
338 52 1
339 6 1
339 40 1
339 48 1
339 82 1
339 157 1
339 187 1
339 306 1
339 340 1
339 433 1
340 3 1
340 45 1
340 151 1
340 182 1
340 265 1
340 303 1
340 482 1
340 512 1
340 541 1
341 1 1
341 43 1
341 150 1
341 184 1
341 301 1
341 450 1
341 480 1
341 484 1
341 514 1
342 292 1
342 293 1
342 294 1
342 298 1
342 299 1
342 300 1
342 304 1
342 305 1
342 306 1
343 289 1
343 291 1
343 293 1
343 295 1
343 297 1
343 299 1
343 301 1
343 303 1
343 305 1
344 328 1
344 329 1
344 330 1
344 334 1
344 335 1
344 336 1
344 340 1
344 341 1
344 342 1
345 1 1
345 2 1
345 4 1
345 7 1
345 8 1
345 10 1
345 13 1
345 14 1
345 16 1
346 542 1
346 543 1
346 546 1
346 548 1
346 549 1
346 552 1
346 554 1
346 555 1
346 558 1
347 5 1
347 47 1
347 78 1
347 120 1
347 123 1
347 297 1
347 305 1
347 378 1
347 399 1
348 148 1
348 149 1
348 150 1
348 166 1
348 167 1
348 168 1
348 172 1
348 173 1
348 174 1
349 140 1
349 194 1
349 250 1
349 287 1
349 304 1
349 341 1
349 352 1
349 389 1
349 530 1
350 254 1
350 255 1
350 258 1
350 260 1
350 261 1
350 264 1
350 266 1
350 267 1
350 270 1
351 11 1
351 20 1
351 68 1
351 118 1
351 152 1
351 178 1
351 215 1
351 455 1
351 562 1
352 87 1
352 152 1
352 181 1
352 266 1
352 363 1
352 405 1
352 481 1
352 511 1
352 542 1
353 434 1
353 435 1
353 438 1
353 440 1
353 441 1
353 444 1
353 446 1
353 447 1
353 450 1
354 149 1
354 153 1
354 222 1
354 267 1
354 449 1
354 479 1
354 522 1
354 543 1
354 552 1
355 1 1
355 43 1
355 86 1
355 195 1
355 225 1
355 301 1
355 362 1
355 404 1
355 471 1
356 122 1
356 155 1
356 232 1
356 262 1
356 269 1
356 296 1
356 398 1
356 508 1
356 545 1
357 90 1
357 124 1
357 217 1
357 298 1
357 366 1
357 400 1
357 408 1
357 517 1
357 547 1
358 160 1
358 161 1
358 162 1
358 172 1
358 173 1
358 174 1
358 178 1
358 179 1
358 180 1
359 362 1
359 363 1
359 366 1
359 368 1
359 369 1
359 372 1
359 374 1
359 375 1
359 378 1
360 16 1
360 126 1
360 151 1
360 265 1
360 292 1
360 300 1
360 334 1
360 402 1
360 541 1
361 289 1
361 290 1
361 292 1
361 295 1
361 296 1
361 298 1
361 301 1
361 302 1
361 304 1
362 145 1
362 147 1
362 149 1
362 151 1
362 153 1
362 155 1
362 157 1
362 159 1
362 161 1
363 272 1
363 323 1
363 382 1
363 404 1
363 419 1
363 430 1
363 464 1
363 514 1
363 551 1
364 364 1
364 365 1
364 366 1
364 382 1
364 383 1
364 384 1
364 388 1
364 389 1
364 390 1
365 505 1
365 506 1
365 508 1
365 511 1
365 512 1
365 514 1
365 517 1
365 518 1
365 520 1
366 75 1
366 117 1
366 193 1
366 223 1
366 254 1
366 375 1
366 440 1
366 469 1
366 554 1
367 40 1
367 77 1
367 82 1
367 119 1
367 218 1
367 340 1
367 377 1
367 518 1
367 548 1
368 256 1
368 257 1
368 258 1
368 274 1
368 275 1
368 276 1
368 280 1
368 281 1
368 282 1
369 37 1
369 39 1
369 41 1
369 43 1
369 45 1
369 47 1
369 49 1
369 51 1
369 53 1
370 2 1
370 22 1
370 59 1
370 350 1
370 437 1
370 460 1
370 488 1
370 497 1
370 544 1
371 46 1
371 47 1
371 48 1
371 58 1
371 59 1
371 60 1
371 70 1
371 71 1
371 72 1
372 42 1
372 76 1
372 84 1
372 118 1
372 181 1
372 342 1
372 376 1
372 481 1
372 511 1
373 73 1
373 74 1
373 76 1
373 79 1
373 80 1
373 82 1
373 85 1
373 86 1
373 88 1
374 68 1
374 178 1
374 215 1
374 266 1
374 317 1
374 376 1
374 413 1
374 424 1
374 458 1
375 361 1
375 363 1
375 365 1
375 367 1
375 369 1
375 371 1
375 373 1
375 375 1
375 377 1
376 10 1
376 78 1
376 112 1
376 120 1
376 229 1
376 259 1
376 378 1
376 412 1
376 505 1
377 80 1
377 284 1
377 346 1
377 383 1
377 394 1
377 431 1
377 478 1
377 515 1
377 524 1
378 469 1
378 471 1
378 473 1
378 475 1
378 477 1
378 479 1
378 481 1
378 483 1
378 485 1
379 100 1
379 128 1
379 137 1
379 238 1
379 275 1
379 328 1
379 365 1
379 506 1
379 566 1
380 82 1
380 119 1
380 179 1
380 286 1
380 320 1
380 416 1
380 526 1
380 548 1
380 563 1
381 56 1
381 104 1
381 166 1
381 188 1
381 203 1
381 298 1
381 335 1
381 502 1
381 539 1
382 2 1
382 3 1
382 6 1
382 8 1
382 9 1
382 12 1
382 14 1
382 15 1
382 18 1
383 364 1
383 365 1
383 366 1
383 370 1
383 371 1
383 372 1
383 376 1
383 377 1
383 378 1
384 49 1
384 186 1
384 220 1
384 325 1
384 367 1
384 486 1
384 516 1
384 520 1
384 550 1
385 88 1
385 89 1
385 90 1
385 100 1
385 101 1
385 102 1
385 106 1
385 107 1
385 108 1
386 181 1
386 183 1
386 185 1
386 187 1
386 189 1
386 191 1
386 193 1
386 195 1
386 197 1
387 85 1
387 154 1
387 234 1
387 264 1
387 268 1
387 361 1
387 403 1
387 510 1
387 544 1
388 74 1
388 75 1
388 78 1
388 80 1
388 81 1
388 84 1
388 86 1
388 87 1
388 90 1
389 448 1
389 449 1
389 450 1
389 460 1
389 461 1
389 462 1
389 466 1
389 467 1
389 468 1
390 40 1
390 41 1
390 42 1
390 46 1
390 47 1
390 48 1
390 52 1
390 53 1
390 54 1
391 433 1
391 435 1
391 437 1
391 439 1
391 441 1
391 443 1
391 445 1
391 447 1
391 449 1
392 109 1
392 111 1
392 113 1
392 115 1
392 117 1
392 119 1
392 121 1
392 123 1
392 125 1
393 17 1
393 124 1
393 158 1
393 188 1
393 293 1
393 298 1
393 335 1
393 400 1
393 434 1
394 32 1
394 52 1
394 89 1
394 100 1
394 137 1
394 230 1
394 467 1
394 566 1
394 574 1
395 508 1
395 509 1
395 510 1
395 514 1
395 515 1
395 516 1
395 520 1
395 521 1
395 522 1
396 541 1
396 542 1
396 544 1
396 547 1
396 548 1
396 550 1
396 553 1
396 554 1
396 556 1
397 8 1
397 49 1
397 110 1
397 231 1
397 261 1
397 325 1
397 367 1
397 410 1
397 507 1
398 112 1
398 113 1
398 114 1
398 118 1
398 119 1
398 120 1
398 124 1
398 125 1
398 126 1
399 29 1
399 88 1
399 125 1
399 136 1
399 170 1
399 356 1
399 466 1
399 503 1
399 554 1
400 361 1
400 362 1
400 364 1
400 367 1
400 368 1
400 370 1
400 373 1
400 374 1
400 376 1
401 28 1
401 56 1
401 65 1
401 166 1
401 203 1
401 293 1
401 400 1
401 434 1
401 494 1
402 18 1
402 52 1
402 145 1
402 294 1
402 328 1
402 336 1
402 370 1
402 445 1
402 475 1
403 514 1
403 515 1
403 516 1
403 526 1
403 527 1
403 528 1
403 538 1
403 539 1
403 540 1
404 86 1
404 134 1
404 244 1
404 281 1
404 323 1
404 430 1
404 464 1
404 484 1
404 521 1
405 17 1
405 28 1
405 65 1
405 104 1
405 124 1
405 158 1
405 494 1
405 502 1
405 539 1
406 412 1
406 413 1
406 414 1
406 424 1
406 425 1
406 426 1
406 430 1
406 431 1
406 432 1
407 20 1
407 76 1
407 113 1
407 317 1
407 424 1
407 455 1
407 458 1
407 542 1
407 562 1
408 268 1
408 269 1
408 270 1
408 280 1
408 281 1
408 282 1
408 286 1
408 287 1
408 288 1
409 162 1
409 183 1
409 192 1
409 233 1
409 263 1
409 438 1
409 483 1
409 509 1
409 513 1
410 325 1
410 326 1
410 328 1
410 331 1
410 332 1
410 334 1
410 337 1
410 338 1
410 340 1
411 298 1
411 299 1
411 300 1
411 310 1
411 311 1
411 312 1
411 322 1
411 323 1
411 324 1
412 400 1
412 401 1
412 402 1
412 418 1
412 419 1
412 420 1
412 424 1
412 425 1
412 426 1
413 436 1
413 437 1
413 438 1
413 454 1
413 455 1
413 456 1
413 460 1
413 461 1
413 462 1
414 397 1
414 399 1
414 401 1
414 403 1
414 405 1
414 407 1
414 409 1
414 411 1
414 413 1
415 220 1
415 221 1
415 222 1
415 226 1
415 227 1
415 228 1
415 232 1
415 233 1
415 234 1
416 550 1
416 551 1
416 552 1
416 562 1
416 563 1
416 564 1
416 574 1
416 575 1
416 576 1
417 23 1
417 26 1
417 130 1
417 164 1
417 398 1
417 461 1
417 508 1
417 545 1
417 568 1
418 121 1
418 148 1
418 258 1
418 295 1
418 397 1
418 444 1
418 448 1
418 478 1
418 558 1
419 4 1
419 5 1
419 6 1
419 22 1
419 23 1
419 24 1
419 28 1
419 29 1
419 30 1
420 220 1
420 221 1
420 222 1
420 238 1
420 239 1
420 240 1
420 244 1
420 245 1
420 246 1
421 376 1
421 377 1
421 378 1
421 388 1
421 389 1
421 390 1
421 394 1
421 395 1
421 396 1
422 150 1
422 195 1
422 221 1
422 225 1
422 450 1
422 471 1
422 480 1
422 521 1
422 551 1
423 22 1
423 44 1
423 59 1
423 70 1
423 107 1
423 154 1
423 191 1
423 248 1
423 488 1
424 73 1
424 115 1
424 222 1
424 256 1
424 373 1
424 442 1
424 522 1
424 552 1
424 556 1
425 442 1
425 443 1
425 444 1
425 454 1
425 455 1
425 456 1
425 466 1
425 467 1
425 468 1
426 50 1
426 98 1
426 106 1
426 143 1
426 160 1
426 197 1
426 496 1
426 533 1
426 572 1
427 179 1
427 278 1
427 286 1
427 320 1
427 340 1
427 377 1
427 388 1
427 425 1
427 518 1
428 4 1
428 12 1
428 46 1
428 114 1
428 253 1
428 304 1
428 414 1
428 439 1
428 553 1
429 218 1
429 219 1
429 222 1
429 224 1
429 225 1
429 228 1
429 230 1
429 231 1
429 234 1
430 406 1
430 407 1
430 408 1
430 418 1
430 419 1
430 420 1
430 430 1
430 431 1
430 432 1
431 7 1
431 50 1
431 109 1
431 147 1
431 326 1
431 368 1
431 409 1
431 447 1
431 477 1
432 112 1
432 113 1
432 114 1
432 130 1
432 131 1
432 132 1
432 136 1
432 137 1
432 138 1
433 217 1
433 218 1
433 220 1
433 223 1
433 224 1
433 226 1
433 229 1
433 230 1
433 232 1
434 334 1
434 335 1
434 336 1
434 346 1
434 347 1
434 348 1
434 358 1
434 359 1
434 360 1
435 86 1
435 184 1
435 221 1
435 362 1
435 404 1
435 484 1
435 514 1
435 521 1
435 551 1
436 32 1
436 128 1
436 238 1
436 260 1
436 275 1
436 370 1
436 407 1
436 467 1
436 574 1
437 76 1
437 77 1
437 78 1
437 82 1
437 83 1
437 84 1
437 88 1
437 89 1
437 90 1
438 64 1
438 101 1
438 182 1
438 202 1
438 239 1
438 242 1
438 292 1
438 329 1
438 380 1
439 3 1
439 45 1
439 53 1
439 126 1
439 300 1
439 303 1
439 329 1
439 371 1
439 402 1
440 5 1
440 112 1
440 146 1
440 206 1
440 316 1
440 344 1
440 353 1
440 454 1
440 491 1
441 469 1
441 470 1
441 472 1
441 475 1
441 476 1
441 478 1
441 481 1
441 482 1
441 484 1
442 226 1
442 227 1
442 228 1
442 238 1
442 239 1
442 240 1
442 250 1
442 251 1
442 252 1
443 4 1
443 41 1
443 92 1
443 352 1
443 389 1
443 470 1
443 490 1
443 527 1
443 530 1
444 37 1
444 79 1
444 198 1
444 228 1
444 232 1
444 262 1
444 337 1
444 474 1
444 508 1
445 541 1
445 543 1
445 545 1
445 547 1
445 549 1
445 551 1
445 553 1
445 555 1
445 557 1
446 73 1
446 75 1
446 77 1
446 79 1
446 81 1
446 83 1
446 85 1
446 87 1
446 89 1
447 15 1
447 194 1
447 224 1
447 253 1
447 291 1
447 333 1
447 439 1
447 470 1
447 553 1
448 184 1
448 185 1
448 186 1
448 202 1
448 203 1
448 204 1
448 208 1
448 209 1
448 210 1
449 184 1
449 185 1
449 186 1
449 190 1
449 191 1
449 192 1
449 196 1
449 197 1
449 198 1
450 52 1
450 53 1
450 54 1
450 64 1
450 65 1
450 66 1
450 70 1
450 71 1
450 72 1
451 50 1
451 160 1
451 190 1
451 197 1
451 227 1
451 326 1
451 368 1
451 436 1
451 473 1
452 506 1
452 507 1
452 510 1
452 512 1
452 513 1
452 516 1
452 518 1
452 519 1
452 522 1
453 340 1
453 341 1
453 342 1
453 352 1
453 353 1
453 354 1
453 358 1
453 359 1
453 360 1
454 29 1
454 136 1
454 167 1
454 170 1
454 254 1
454 274 1
454 308 1
454 364 1
454 401 1
455 38 1
455 39 1
455 42 1
455 44 1
455 45 1
455 48 1
455 50 1
455 51 1
455 54 1
456 11 1
456 42 1
456 84 1
456 87 1
456 113 1
456 342 1
456 363 1
456 405 1
456 413 1
457 154 1
457 155 1
457 156 1
457 166 1
457 167 1
457 168 1
457 178 1
457 179 1
457 180 1
458 196 1
458 197 1
458 198 1
458 208 1
458 209 1
458 210 1
458 214 1
458 215 1
458 216 1
459 70 1
459 107 1
459 161 1
459 248 1
459 268 1
459 302 1
459 350 1
459 460 1
459 497 1
460 253 1
460 255 1
460 257 1
460 259 1
460 261 1
460 263 1
460 265 1
460 267 1
460 269 1
461 9 1
461 111 1
461 158 1
461 188 1
461 217 1
461 411 1
461 434 1
461 517 1
461 547 1
462 134 1
462 184 1
462 221 1
462 244 1
462 272 1
462 281 1
462 362 1
462 382 1
462 419 1
463 326 1
463 327 1
463 330 1
463 332 1
463 333 1
463 336 1
463 338 1
463 339 1
463 342 1
464 14 1
464 62 1
464 172 1
464 209 1
464 358 1
464 395 1
464 449 1
464 536 1
464 556 1
465 54 1
465 88 1
465 193 1
465 223 1
465 330 1
465 364 1
465 372 1
465 406 1
465 469 1
466 256 1
466 257 1
466 258 1
466 262 1
466 263 1
466 264 1
466 268 1
466 269 1
466 270 1
467 52 1
467 89 1
467 230 1
467 260 1
467 328 1
467 365 1
467 370 1
467 407 1
467 506 1
468 325 1
468 327 1
468 329 1
468 331 1
468 333 1
468 335 1
468 337 1
468 339 1
468 341 1
469 46 1
469 83 1
469 92 1
469 140 1
469 224 1
469 250 1
469 287 1
469 490 1
469 527 1
470 1 1
470 3 1
470 5 1
470 7 1
470 9 1
470 11 1
470 13 1
470 15 1
470 17 1
471 74 1
471 94 1
471 131 1
471 422 1
471 472 1
471 509 1
471 532 1
471 560 1
471 569 1
472 202 1
472 239 1
472 334 1
472 371 1
472 380 1
472 428 1
472 512 1
472 538 1
472 575 1
473 14 1
473 73 1
473 115 1
473 153 1
473 267 1
473 290 1
473 332 1
473 373 1
473 543 1
474 16 1
474 53 1
474 64 1
474 101 1
474 242 1
474 428 1
474 482 1
474 538 1
474 575 1
475 124 1
475 125 1
475 126 1
475 136 1
475 137 1
475 138 1
475 142 1
475 143 1
475 144 1
476 155 1
476 198 1
476 219 1
476 228 1
476 269 1
476 474 1
476 519 1
476 545 1
476 549 1
477 484 1
477 485 1
477 486 1
477 496 1
477 497 1
477 498 1
477 502 1
477 503 1
477 504 1
478 253 1
478 254 1
478 256 1
478 259 1
478 260 1
478 262 1
478 265 1
478 266 1
478 268 1
479 40 1
479 41 1
479 42 1
479 58 1
479 59 1
479 60 1
479 64 1
479 65 1
479 66 1
480 505 1
480 507 1
480 509 1
480 511 1
480 513 1
480 515 1
480 517 1
480 519 1
480 521 1
481 123 1
481 146 1
481 229 1
481 259 1
481 297 1
481 399 1
481 446 1
481 476 1
481 505 1
482 35 1
482 142 1
482 176 1
482 196 1
482 233 1
482 374 1
482 422 1
482 532 1
482 569 1
483 76 1
483 77 1
483 78 1
483 94 1
483 95 1
483 96 1
483 100 1
483 101 1
483 102 1
484 292 1
484 293 1
484 294 1
484 310 1
484 311 1
484 312 1
484 316 1
484 317 1
484 318 1
485 58 1
485 95 1
485 98 1
485 236 1
485 326 1
485 436 1
485 473 1
485 496 1
485 533 1
486 13 1
486 74 1
486 116 1
486 183 1
486 289 1
486 331 1
486 374 1
486 483 1
486 513 1
487 217 1
487 219 1
487 221 1
487 223 1
487 225 1
487 227 1
487 229 1
487 231 1
487 233 1
488 145 1
488 146 1
488 148 1
488 151 1
488 152 1
488 154 1
488 157 1
488 158 1
488 160 1
489 328 1
489 329 1
489 330 1
489 346 1
489 347 1
489 348 1
489 352 1
489 353 1
489 354 1
490 206 1
490 214 1
490 251 1
490 305 1
490 316 1
490 353 1
490 392 1
490 412 1
490 446 1
491 2 1
491 44 1
491 154 1
491 161 1
491 191 1
491 268 1
491 302 1
491 437 1
491 544 1
492 26 1
492 34 1
492 71 1
492 122 1
492 232 1
492 269 1
492 461 1
492 500 1
492 568 1
493 472 1
493 473 1
493 474 1
493 490 1
493 491 1
493 492 1
493 496 1
493 497 1
493 498 1
494 38 1
494 80 1
494 148 1
494 185 1
494 338 1
494 448 1
494 478 1
494 485 1
494 515 1
495 23 1
495 34 1
495 71 1
495 130 1
495 155 1
495 164 1
495 262 1
495 296 1
495 500 1
496 167 1
496 274 1
496 299 1
496 308 1
496 356 1
496 406 1
496 440 1
496 466 1
496 503 1
497 182 1
497 183 1
497 186 1
497 188 1
497 189 1
497 192 1
497 194 1
497 195 1
497 198 1
498 556 1
498 557 1
498 558 1
498 568 1
498 569 1
498 570 1
498 574 1
498 575 1
498 576 1
499 148 1
499 149 1
499 150 1
499 154 1
499 155 1
499 156 1
499 160 1
499 161 1
499 162 1
500 14 1
500 149 1
500 256 1
500 290 1
500 332 1
500 442 1
500 449 1
500 479 1
500 556 1
501 118 1
501 119 1
501 120 1
501 130 1
501 131 1
501 132 1
501 142 1
501 143 1
501 144 1
502 5 1
502 10 1
502 47 1
502 112 1
502 146 1
502 305 1
502 412 1
502 446 1
502 476 1
503 232 1
503 233 1
503 234 1
503 244 1
503 245 1
503 246 1
503 250 1
503 251 1
503 252 1
504 38 1
504 80 1
504 121 1
504 159 1
504 189 1
504 295 1
504 338 1
504 397 1
504 435 1
505 472 1
505 473 1
505 474 1
505 478 1
505 479 1
505 480 1
505 484 1
505 485 1
505 486 1
506 4 1
506 5 1
506 6 1
506 10 1
506 11 1
506 12 1
506 16 1
506 17 1
506 18 1
507 18 1
507 39 1
507 81 1
507 89 1
507 294 1
507 336 1
507 339 1
507 365 1
507 407 1
508 4 1
508 41 1
508 46 1
508 83 1
508 194 1
508 224 1
508 304 1
508 341 1
508 470 1
509 11 1
509 76 1
509 113 1
509 118 1
509 152 1
509 266 1
509 376 1
509 413 1
509 542 1
510 12 1
510 15 1
510 41 1
510 83 1
510 114 1
510 291 1
510 333 1
510 341 1
510 414 1
511 470 1
511 471 1
511 474 1
511 476 1
511 477 1
511 480 1
511 482 1
511 483 1
511 486 1
512 88 1
512 125 1
512 254 1
512 299 1
512 364 1
512 401 1
512 406 1
512 440 1
512 554 1


==> anc/HX_k2_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 78 1
125 125 1
125 131 1
125 241 1
125 315 1
125 390 1
125 425 1
125 437 1
126 48 1
126 52 1
126 146 1
126 175 1
126 236 1
126 330 1
126 360 1
126 487 1
127 125 1
127 131 1
127 146 1
127 175 1
127 315 1
127 330 1
127 437 1
127 487 1
128 48 1
128 78 1
128 125 1
128 146 1
128 330 1
128 360 1
128 390 1
128 437 1
129 94 1
129 141 1
129 147 1
129 257 1
129 331 1
129 406 1
129 441 1
129 453 1
130 7 1
130 64 1
130 68 1
130 162 1
130 191 1
130 252 1
130 346 1
130 376 1
131 7 1
131 141 1
131 147 1
131 162 1
131 191 1
131 331 1
131 346 1
131 453 1
132 64 1
132 94 1
132 141 1
132 162 1
132 346 1
132 376 1
132 406 1
132 453 1
133 110 1
133 157 1
133 163 1
133 273 1
133 347 1
133 422 1
133 457 1
133 469 1
134 23 1
134 80 1
134 84 1
134 178 1
134 207 1
134 268 1
134 362 1
134 392 1
135 23 1
135 157 1
135 163 1
135 178 1
135 207 1
135 347 1
135 362 1
135 469 1
136 80 1
136 110 1
136 157 1
136 178 1
136 362 1
136 392 1
136 422 1
136 469 1
137 126 1
137 173 1
137 179 1
137 289 1
137 363 1
137 438 1
137 473 1
137 485 1
138 39 1
138 96 1
138 100 1
138 194 1
138 223 1
138 284 1
138 378 1
138 408 1
139 39 1
139 173 1
139 179 1
139 194 1
139 223 1
139 363 1
139 378 1
139 485 1
140 96 1
140 126 1
140 173 1
140 194 1
140 378 1
140 408 1
140 438 1
140 485 1
141 5 1
141 142 1
141 189 1
141 195 1
141 305 1
141 379 1
141 454 1
141 489 1
142 55 1
142 112 1
142 116 1
142 210 1
142 239 1
142 300 1
142 394 1
142 424 1
143 5 1
143 55 1
143 189 1
143 195 1
143 210 1
143 239 1
143 379 1
143 394 1
144 5 1
144 112 1
144 142 1
144 189 1
144 210 1
144 394 1
144 424 1
144 454 1
145 9 1
145 21 1
145 158 1
145 205 1
145 211 1
145 321 1
145 395 1
145 470 1
146 71 1
146 128 1
146 132 1
146 226 1
146 255 1
146 316 1
146 410 1
146 440 1
147 21 1
147 71 1
147 205 1
147 211 1
147 226 1
147 255 1
147 395 1
147 410 1
148 21 1
148 128 1
148 158 1
148 205 1
148 226 1
148 410 1
148 440 1
148 470 1
149 25 1
149 37 1
149 174 1
149 221 1
149 227 1
149 337 1
149 411 1
149 486 1
150 87 1
150 144 1
150 148 1
150 242 1
150 271 1
150 332 1
150 426 1
150 456 1
151 37 1
151 87 1
151 221 1
151 227 1
151 242 1
151 271 1
151 411 1
151 426 1
152 37 1
152 144 1
152 174 1
152 221 1
152 242 1
152 426 1
152 456 1
152 486 1
153 6 1
153 41 1
153 53 1
153 190 1
153 237 1
153 243 1
153 353 1
153 427 1
154 103 1
154 160 1
154 164 1
154 258 1
154 287 1
154 348 1
154 442 1
154 472 1
155 53 1
155 103 1
155 237 1
155 243 1
155 258 1
155 287 1
155 427 1
155 442 1
156 6 1
156 53 1
156 160 1
156 190 1
156 237 1
156 258 1
156 442 1
156 472 1
157 22 1
157 57 1
157 69 1
157 206 1
157 253 1
157 259 1
157 369 1
157 443 1
158 119 1
158 176 1
158 180 1
158 274 1
158 303 1
158 364 1
158 458 1
158 488 1
159 69 1
159 119 1
159 253 1
159 259 1
159 274 1
159 303 1
159 443 1
159 458 1
160 22 1
160 69 1
160 176 1
160 206 1
160 253 1
160 274 1
160 458 1
160 488 1
161 38 1
161 73 1
161 85 1
161 222 1
161 269 1
161 275 1
161 385 1
161 459 1
162 8 1
162 135 1
162 192 1
162 196 1
162 290 1
162 319 1
162 380 1
162 474 1
163 85 1
163 135 1
163 269 1
163 275 1
163 290 1
163 319 1
163 459 1
163 474 1
164 8 1
164 38 1
164 85 1
164 192 1
164 222 1
164 269 1
164 290 1
164 474 1
165 54 1
165 89 1
165 101 1
165 238 1
165 285 1
165 291 1
165 401 1
165 475 1
166 24 1
166 151 1
166 208 1
166 212 1
166 306 1
166 335 1
166 396 1
166 490 1
167 101 1
167 151 1
167 285 1
167 291 1
167 306 1
167 335 1
167 475 1
167 490 1
168 24 1
168 54 1
168 101 1
168 208 1
168 238 1
168 285 1
168 306 1
168 490 1
169 70 1
169 105 1
169 117 1
169 254 1
169 301 1
169 307 1
169 417 1
169 491 1
170 10 1
170 40 1
170 167 1
170 224 1
170 228 1
170 322 1
170 351 1
170 412 1
171 10 1
171 117 1
171 167 1
171 301 1
171 307 1
171 322 1
171 351 1
171 491 1
172 10 1
172 40 1
172 70 1
172 117 1
172 224 1
172 254 1
172 301 1
172 322 1
173 11 1
173 86 1
173 121 1
173 133 1
173 270 1
173 317 1
173 323 1
173 433 1
174 26 1
174 56 1
174 183 1
174 240 1
174 244 1
174 338 1
174 367 1
174 428 1
175 11 1
175 26 1
175 133 1
175 183 1
175 317 1
175 323 1
175 338 1
175 367 1
176 26 1
176 56 1
176 86 1
176 133 1
176 240 1
176 270 1
176 317 1
176 338 1
177 27 1
177 102 1
177 137 1
177 149 1
177 286 1
177 333 1
177 339 1
177 449 1
178 42 1
178 72 1
178 199 1
178 256 1
178 260 1
178 354 1
178 383 1
178 444 1
179 27 1
179 42 1
179 149 1
179 199 1
179 333 1
179 339 1
179 354 1
179 383 1
180 42 1
180 72 1
180 102 1
180 149 1
180 256 1
180 286 1
180 333 1
180 354 1
181 43 1
181 118 1
181 153 1
181 165 1
181 302 1
181 349 1
181 355 1
181 465 1
182 58 1
182 88 1
182 215 1
182 272 1
182 276 1
182 370 1
182 399 1
182 460 1
183 43 1
183 58 1
183 165 1
183 215 1
183 349 1
183 355 1
183 370 1
183 399 1
184 58 1
184 88 1
184 118 1
184 165 1
184 272 1
184 302 1
184 349 1
184 370 1
185 59 1
185 134 1
185 169 1
185 181 1
185 318 1
185 365 1
185 371 1
185 481 1
186 74 1
186 104 1
186 231 1
186 288 1
186 292 1
186 386 1
186 415 1
186 476 1
187 59 1
187 74 1
187 181 1
187 231 1
187 365 1
187 371 1
187 386 1
187 415 1
188 74 1
188 104 1
188 134 1
188 181 1
188 288 1
188 318 1
188 365 1
188 386 1
189 1 1
189 75 1
189 150 1
189 185 1
189 197 1
189 334 1
189 381 1
189 387 1
190 90 1
190 120 1
190 247 1
190 304 1
190 308 1
190 402 1
190 431 1
190 492 1
191 75 1
191 90 1
191 197 1
191 247 1
191 381 1
191 387 1
191 402 1
191 431 1
192 90 1
192 120 1
192 150 1
192 197 1
192 304 1
192 334 1
192 381 1
192 402 1
193 17 1
193 91 1
193 166 1
193 201 1
193 213 1
193 350 1
193 397 1
193 403 1
194 12 1
194 106 1
194 136 1
194 263 1
194 320 1
194 324 1
194 418 1
194 447 1
195 91 1
195 106 1
195 213 1
195 263 1
195 397 1
195 403 1
195 418 1
195 447 1
196 106 1
196 136 1
196 166 1
196 213 1
196 320 1
196 350 1
196 397 1
196 418 1
197 33 1
197 107 1
197 182 1
197 217 1
197 229 1
197 366 1
197 413 1
197 419 1
198 28 1
198 122 1
198 152 1
198 279 1
198 336 1
198 340 1
198 434 1
198 463 1
199 107 1
199 122 1
199 229 1
199 279 1
199 413 1
199 419 1
199 434 1
199 463 1
200 122 1
200 152 1
200 182 1
200 229 1
200 336 1
200 366 1
200 413 1
200 434 1
201 49 1
201 123 1
201 198 1
201 233 1
201 245 1
201 382 1
201 429 1
201 435 1
202 44 1
202 138 1
202 168 1
202 295 1
202 352 1
202 356 1
202 450 1
202 479 1
203 123 1
203 138 1
203 245 1
203 295 1
203 429 1
203 435 1
203 450 1
203 479 1
204 138 1
204 168 1
204 198 1
204 245 1
204 352 1
204 382 1
204 429 1
204 450 1
205 65 1
205 139 1
205 214 1
205 249 1
205 261 1
205 398 1
205 445 1
205 451 1
206 60 1
206 154 1
206 184 1
206 311 1
206 368 1
206 372 1
206 466 1
206 495 1
207 139 1
207 154 1
207 261 1
207 311 1
207 445 1
207 451 1
207 466 1
207 495 1
208 154 1
208 184 1
208 214 1
208 261 1
208 368 1
208 398 1
208 445 1
208 466 1
209 81 1
209 155 1
209 230 1
209 265 1
209 277 1
209 414 1
209 461 1
209 467 1
210 15 1
210 76 1
210 170 1
210 200 1
210 327 1
210 384 1
210 388 1
210 482 1
211 15 1
211 155 1
211 170 1
211 277 1
211 327 1
211 461 1
211 467 1
211 482 1
212 170 1
212 200 1
212 230 1
212 277 1
212 384 1
212 414 1
212 461 1
212 482 1
213 97 1
213 171 1
213 246 1
213 281 1
213 293 1
213 430 1
213 477 1
213 483 1
214 2 1
214 31 1
214 92 1
214 186 1
214 216 1
214 343 1
214 400 1
214 404 1
215 2 1
215 31 1
215 171 1
215 186 1
215 293 1
215 343 1
215 477 1
215 483 1
216 2 1
216 186 1
216 216 1
216 246 1
216 293 1
216 400 1
216 430 1
216 477 1
217 3 1
217 113 1
217 187 1
217 262 1
217 297 1
217 309 1
217 446 1
217 493 1
218 18 1
218 47 1
218 108 1
218 202 1
218 232 1
218 359 1
218 416 1
218 420 1
219 3 1
219 18 1
219 47 1
219 187 1
219 202 1
219 309 1
219 359 1
219 493 1
220 18 1
220 202 1
220 232 1
220 262 1
220 309 1
220 416 1
220 446 1
220 493 1
221 13 1
221 19 1
221 129 1
221 203 1
221 278 1
221 313 1
221 325 1
221 462 1
222 34 1
222 63 1
222 124 1
222 218 1
222 248 1
222 375 1
222 432 1
222 436 1
223 13 1
223 19 1
223 34 1
223 63 1
223 203 1
223 218 1
223 325 1
223 375 1
224 13 1
224 34 1
224 218 1
224 248 1
224 278 1
224 325 1
224 432 1
224 462 1
225 29 1
225 35 1
225 145 1
225 219 1
225 294 1
225 329 1
225 341 1
225 478 1
226 50 1
226 79 1
226 140 1
226 234 1
226 264 1
226 391 1
226 448 1
226 452 1
227 29 1
227 35 1
227 50 1
227 79 1
227 219 1
227 234 1
227 341 1
227 391 1
228 29 1
228 50 1
228 234 1
228 264 1
228 294 1
228 341 1
228 448 1
228 478 1
229 45 1
229 51 1
229 161 1
229 235 1
229 310 1
229 345 1
229 357 1
229 494 1
230 66 1
230 95 1
230 156 1
230 250 1
230 280 1
230 407 1
230 464 1
230 468 1
231 45 1
231 51 1
231 66 1
231 95 1
231 235 1
231 250 1
231 357 1
231 407 1
232 45 1
232 66 1
232 250 1
232 280 1
232 310 1
232 357 1
232 464 1
232 494 1
233 14 1
233 61 1
233 67 1
233 177 1
233 251 1
233 326 1
233 361 1
233 373 1
234 82 1
234 111 1
234 172 1
234 266 1
234 296 1
234 423 1
234 480 1
234 484 1
235 61 1
235 67 1
235 82 1
235 111 1
235 251 1
235 266 1
235 373 1
235 423 1
236 14 1
236 61 1
236 82 1
236 266 1
236 296 1
236 326 1
236 373 1
236 480 1
237 30 1
237 77 1
237 83 1
237 193 1
237 267 1
237 342 1
237 377 1
237 389 1
238 4 1
238 98 1
238 127 1
238 188 1
238 282 1
238 312 1
238 439 1
238 496 1
239 77 1
239 83 1
239 98 1
239 127 1
239 267 1
239 282 1
239 389 1
239 439 1
240 30 1
240 77 1
240 98 1
240 282 1
240 312 1
240 342 1
240 389 1
240 496 1
241 46 1
241 93 1
241 99 1
241 209 1
241 283 1
241 358 1
241 393 1
241 405 1
242 16 1
242 20 1
242 114 1
242 143 1
242 204 1
242 298 1
242 328 1
242 455 1
243 93 1
243 99 1
243 114 1
243 143 1
243 283 1
243 298 1
243 405 1
243 455 1
244 16 1
244 46 1
244 93 1
244 114 1
244 298 1
244 328 1
244 358 1
244 405 1
245 62 1
245 109 1
245 115 1
245 225 1
245 299 1
245 374 1
245 409 1
245 421 1
246 32 1
246 36 1
246 130 1
246 159 1
246 220 1
246 314 1
246 344 1
246 471 1
247 109 1
247 115 1
247 130 1
247 159 1
247 299 1
247 314 1
247 421 1
247 471 1
248 32 1
248 62 1
248 109 1
248 130 1
248 314 1
248 344 1
248 374 1
248 421 1


==> anc/HX_k2_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 78 1
125 125 1
125 131 1
125 241 1
125 315 1
125 390 1
125 425 1
125 437 1
126 48 1
126 52 1
126 146 1
126 175 1
126 236 1
126 330 1
126 360 1
126 487 1
127 125 1
127 131 1
127 146 1
127 175 1
127 315 1
127 330 1
127 437 1
127 487 1
128 48 1
128 78 1
128 125 1
128 146 1
128 330 1
128 360 1
128 390 1
128 437 1
129 94 1
129 141 1
129 147 1
129 257 1
129 331 1
129 406 1
129 441 1
129 453 1
130 7 1
130 64 1
130 68 1
130 162 1
130 191 1
130 252 1
130 346 1
130 376 1
131 7 1
131 141 1
131 147 1
131 162 1
131 191 1
131 331 1
131 346 1
131 453 1
132 64 1
132 94 1
132 141 1
132 162 1
132 346 1
132 376 1
132 406 1
132 453 1
133 110 1
133 157 1
133 163 1
133 273 1
133 347 1
133 422 1
133 457 1
133 469 1
134 23 1
134 80 1
134 84 1
134 178 1
134 207 1
134 268 1
134 362 1
134 392 1
135 23 1
135 157 1
135 163 1
135 178 1
135 207 1
135 347 1
135 362 1
135 469 1
136 80 1
136 110 1
136 157 1
136 178 1
136 362 1
136 392 1
136 422 1
136 469 1
137 126 1
137 173 1
137 179 1
137 289 1
137 363 1
137 438 1
137 473 1
137 485 1
138 39 1
138 96 1
138 100 1
138 194 1
138 223 1
138 284 1
138 378 1
138 408 1
139 39 1
139 173 1
139 179 1
139 194 1
139 223 1
139 363 1
139 378 1
139 485 1
140 96 1
140 126 1
140 173 1
140 194 1
140 378 1
140 408 1
140 438 1
140 485 1
141 5 1
141 142 1
141 189 1
141 195 1
141 305 1
141 379 1
141 454 1
141 489 1
142 55 1
142 112 1
142 116 1
142 210 1
142 239 1
142 300 1
142 394 1
142 424 1
143 5 1
143 55 1
143 189 1
143 195 1
143 210 1
143 239 1
143 379 1
143 394 1
144 5 1
144 112 1
144 142 1
144 189 1
144 210 1
144 394 1
144 424 1
144 454 1
145 9 1
145 21 1
145 158 1
145 205 1
145 211 1
145 321 1
145 395 1
145 470 1
146 71 1
146 128 1
146 132 1
146 226 1
146 255 1
146 316 1
146 410 1
146 440 1
147 21 1
147 71 1
147 205 1
147 211 1
147 226 1
147 255 1
147 395 1
147 410 1
148 21 1
148 128 1
148 158 1
148 205 1
148 226 1
148 410 1
148 440 1
148 470 1
149 25 1
149 37 1
149 174 1
149 221 1
149 227 1
149 337 1
149 411 1
149 486 1
150 87 1
150 144 1
150 148 1
150 242 1
150 271 1
150 332 1
150 426 1
150 456 1
151 37 1
151 87 1
151 221 1
151 227 1
151 242 1
151 271 1
151 411 1
151 426 1
152 37 1
152 144 1
152 174 1
152 221 1
152 242 1
152 426 1
152 456 1
152 486 1
153 6 1
153 41 1
153 53 1
153 190 1
153 237 1
153 243 1
153 353 1
153 427 1
154 103 1
154 160 1
154 164 1
154 258 1
154 287 1
154 348 1
154 442 1
154 472 1
155 53 1
155 103 1
155 237 1
155 243 1
155 258 1
155 287 1
155 427 1
155 442 1
156 6 1
156 53 1
156 160 1
156 190 1
156 237 1
156 258 1
156 442 1
156 472 1
157 22 1
157 57 1
157 69 1
157 206 1
157 253 1
157 259 1
157 369 1
157 443 1
158 119 1
158 176 1
158 180 1
158 274 1
158 303 1
158 364 1
158 458 1
158 488 1
159 69 1
159 119 1
159 253 1
159 259 1
159 274 1
159 303 1
159 443 1
159 458 1
160 22 1
160 69 1
160 176 1
160 206 1
160 253 1
160 274 1
160 458 1
160 488 1
161 38 1
161 73 1
161 85 1
161 222 1
161 269 1
161 275 1
161 385 1
161 459 1
162 8 1
162 135 1
162 192 1
162 196 1
162 290 1
162 319 1
162 380 1
162 474 1
163 85 1
163 135 1
163 269 1
163 275 1
163 290 1
163 319 1
163 459 1
163 474 1
164 8 1
164 38 1
164 85 1
164 192 1
164 222 1
164 269 1
164 290 1
164 474 1
165 54 1
165 89 1
165 101 1
165 238 1
165 285 1
165 291 1
165 401 1
165 475 1
166 24 1
166 151 1
166 208 1
166 212 1
166 306 1
166 335 1
166 396 1
166 490 1
167 101 1
167 151 1
167 285 1
167 291 1
167 306 1
167 335 1
167 475 1
167 490 1
168 24 1
168 54 1
168 101 1
168 208 1
168 238 1
168 285 1
168 306 1
168 490 1
169 70 1
169 105 1
169 117 1
169 254 1
169 301 1
169 307 1
169 417 1
169 491 1
170 10 1
170 40 1
170 167 1
170 224 1
170 228 1
170 322 1
170 351 1
170 412 1
171 10 1
171 117 1
171 167 1
171 301 1
171 307 1
171 322 1
171 351 1
171 491 1
172 10 1
172 40 1
172 70 1
172 117 1
172 224 1
172 254 1
172 301 1
172 322 1
173 11 1
173 86 1
173 121 1
173 133 1
173 270 1
173 317 1
173 323 1
173 433 1
174 26 1
174 56 1
174 183 1
174 240 1
174 244 1
174 338 1
174 367 1
174 428 1
175 11 1
175 26 1
175 133 1
175 183 1
175 317 1
175 323 1
175 338 1
175 367 1
176 26 1
176 56 1
176 86 1
176 133 1
176 240 1
176 270 1
176 317 1
176 338 1
177 27 1
177 102 1
177 137 1
177 149 1
177 286 1
177 333 1
177 339 1
177 449 1
178 42 1
178 72 1
178 199 1
178 256 1
178 260 1
178 354 1
178 383 1
178 444 1
179 27 1
179 42 1
179 149 1
179 199 1
179 333 1
179 339 1
179 354 1
179 383 1
180 42 1
180 72 1
180 102 1
180 149 1
180 256 1
180 286 1
180 333 1
180 354 1
181 43 1
181 118 1
181 153 1
181 165 1
181 302 1
181 349 1
181 355 1
181 465 1
182 58 1
182 88 1
182 215 1
182 272 1
182 276 1
182 370 1
182 399 1
182 460 1
183 43 1
183 58 1
183 165 1
183 215 1
183 349 1
183 355 1
183 370 1
183 399 1
184 58 1
184 88 1
184 118 1
184 165 1
184 272 1
184 302 1
184 349 1
184 370 1
185 59 1
185 134 1
185 169 1
185 181 1
185 318 1
185 365 1
185 371 1
185 481 1
186 74 1
186 104 1
186 231 1
186 288 1
186 292 1
186 386 1
186 415 1
186 476 1
187 59 1
187 74 1
187 181 1
187 231 1
187 365 1
187 371 1
187 386 1
187 415 1
188 74 1
188 104 1
188 134 1
188 181 1
188 288 1
188 318 1
188 365 1
188 386 1
189 1 1
189 75 1
189 150 1
189 185 1
189 197 1
189 334 1
189 381 1
189 387 1
190 90 1
190 120 1
190 247 1
190 304 1
190 308 1
190 402 1
190 431 1
190 492 1
191 75 1
191 90 1
191 197 1
191 247 1
191 381 1
191 387 1
191 402 1
191 431 1
192 90 1
192 120 1
192 150 1
192 197 1
192 304 1
192 334 1
192 381 1
192 402 1
193 17 1
193 91 1
193 166 1
193 201 1
193 213 1
193 350 1
193 397 1
193 403 1
194 12 1
194 106 1
194 136 1
194 263 1
194 320 1
194 324 1
194 418 1
194 447 1
195 91 1
195 106 1
195 213 1
195 263 1
195 397 1
195 403 1
195 418 1
195 447 1
196 106 1
196 136 1
196 166 1
196 213 1
196 320 1
196 350 1
196 397 1
196 418 1
197 33 1
197 107 1
197 182 1
197 217 1
197 229 1
197 366 1
197 413 1
197 419 1
198 28 1
198 122 1
198 152 1
198 279 1
198 336 1
198 340 1
198 434 1
198 463 1
199 107 1
199 122 1
199 229 1
199 279 1
199 413 1
199 419 1
199 434 1
199 463 1
200 122 1
200 152 1
200 182 1
200 229 1
200 336 1
200 366 1
200 413 1
200 434 1
201 49 1
201 123 1
201 198 1
201 233 1
201 245 1
201 382 1
201 429 1
201 435 1
202 44 1
202 138 1
202 168 1
202 295 1
202 352 1
202 356 1
202 450 1
202 479 1
203 123 1
203 138 1
203 245 1
203 295 1
203 429 1
203 435 1
203 450 1
203 479 1
204 138 1
204 168 1
204 198 1
204 245 1
204 352 1
204 382 1
204 429 1
204 450 1
205 65 1
205 139 1
205 214 1
205 249 1
205 261 1
205 398 1
205 445 1
205 451 1
206 60 1
206 154 1
206 184 1
206 311 1
206 368 1
206 372 1
206 466 1
206 495 1
207 139 1
207 154 1
207 261 1
207 311 1
207 445 1
207 451 1
207 466 1
207 495 1
208 154 1
208 184 1
208 214 1
208 261 1
208 368 1
208 398 1
208 445 1
208 466 1
209 81 1
209 155 1
209 230 1
209 265 1
209 277 1
209 414 1
209 461 1
209 467 1
210 15 1
210 76 1
210 170 1
210 200 1
210 327 1
210 384 1
210 388 1
210 482 1
211 15 1
211 155 1
211 170 1
211 277 1
211 327 1
211 461 1
211 467 1
211 482 1
212 170 1
212 200 1
212 230 1
212 277 1
212 384 1
212 414 1
212 461 1
212 482 1
213 97 1
213 171 1
213 246 1
213 281 1
213 293 1
213 430 1
213 477 1
213 483 1
214 2 1
214 31 1
214 92 1
214 186 1
214 216 1
214 343 1
214 400 1
214 404 1
215 2 1
215 31 1
215 171 1
215 186 1
215 293 1
215 343 1
215 477 1
215 483 1
216 2 1
216 186 1
216 216 1
216 246 1
216 293 1
216 400 1
216 430 1
216 477 1
217 3 1
217 113 1
217 187 1
217 262 1
217 297 1
217 309 1
217 446 1
217 493 1
218 18 1
218 47 1
218 108 1
218 202 1
218 232 1
218 359 1
218 416 1
218 420 1
219 3 1
219 18 1
219 47 1
219 187 1
219 202 1
219 309 1
219 359 1
219 493 1
220 18 1
220 202 1
220 232 1
220 262 1
220 309 1
220 416 1
220 446 1
220 493 1
221 13 1
221 19 1
221 129 1
221 203 1
221 278 1
221 313 1
221 325 1
221 462 1
222 34 1
222 63 1
222 124 1
222 218 1
222 248 1
222 375 1
222 432 1
222 436 1
223 13 1
223 19 1
223 34 1
223 63 1
223 203 1
223 218 1
223 325 1
223 375 1
224 13 1
224 34 1
224 218 1
224 248 1
224 278 1
224 325 1
224 432 1
224 462 1
225 29 1
225 35 1
225 145 1
225 219 1
225 294 1
225 329 1
225 341 1
225 478 1
226 50 1
226 79 1
226 140 1
226 234 1
226 264 1
226 391 1
226 448 1
226 452 1
227 29 1
227 35 1
227 50 1
227 79 1
227 219 1
227 234 1
227 341 1
227 391 1
228 29 1
228 50 1
228 234 1
228 264 1
228 294 1
228 341 1
228 448 1
228 478 1
229 45 1
229 51 1
229 161 1
229 235 1
229 310 1
229 345 1
229 357 1
229 494 1
230 66 1
230 95 1
230 156 1
230 250 1
230 280 1
230 407 1
230 464 1
230 468 1
231 45 1
231 51 1
231 66 1
231 95 1
231 235 1
231 250 1
231 357 1
231 407 1
232 45 1
232 66 1
232 250 1
232 280 1
232 310 1
232 357 1
232 464 1
232 494 1
233 14 1
233 61 1
233 67 1
233 177 1
233 251 1
233 326 1
233 361 1
233 373 1
234 82 1
234 111 1
234 172 1
234 266 1
234 296 1
234 423 1
234 480 1
234 484 1
235 61 1
235 67 1
235 82 1
235 111 1
235 251 1
235 266 1
235 373 1
235 423 1
236 14 1
236 61 1
236 82 1
236 266 1
236 296 1
236 326 1
236 373 1
236 480 1
237 30 1
237 77 1
237 83 1
237 193 1
237 267 1
237 342 1
237 377 1
237 389 1
238 4 1
238 98 1
238 127 1
238 188 1
238 282 1
238 312 1
238 439 1
238 496 1
239 77 1
239 83 1
239 98 1
239 127 1
239 267 1
239 282 1
239 389 1
239 439 1
240 30 1
240 77 1
240 98 1
240 282 1
240 312 1
240 342 1
240 389 1
240 496 1
241 46 1
241 93 1
241 99 1
241 209 1
241 283 1
241 358 1
241 393 1
241 405 1
242 16 1
242 20 1
242 114 1
242 143 1
242 204 1
242 298 1
242 328 1
242 455 1
243 93 1
243 99 1
243 114 1
243 143 1
243 283 1
243 298 1
243 405 1
243 455 1
244 16 1
244 46 1
244 93 1
244 114 1
244 298 1
244 328 1
244 358 1
244 405 1
245 62 1
245 109 1
245 115 1
245 225 1
245 299 1
245 374 1
245 409 1
245 421 1
246 32 1
246 36 1
246 130 1
246 159 1
246 220 1
246 314 1
246 344 1
246 471 1
247 109 1
247 115 1
247 130 1
247 159 1
247 299 1
247 314 1
247 421 1
247 471 1
248 32 1
248 62 1
248 109 1
248 130 1
248 314 1
248 344 1
248 374 1
248 421 1
249 114 1
249 115 1
249 117 1
249 120 1
249 122 1
249 123 1
249 125 1
249 128 1
250 402 1
250 403 1
250 406 1
250 407 1
250 410 1
250 411 1
250 414 1
250 415 1
251 97 1
251 100 1
251 102 1
251 103 1
251 105 1
251 108 1
251 110 1
251 111 1
252 43 1
252 88 1
252 118 1
252 215 1
252 272 1
252 302 1
252 355 1
252 399 1
253 100 1
253 126 1
253 179 1
253 194 1
253 284 1
253 363 1
253 378 1
253 438 1
254 21 1
254 71 1
254 132 1
254 158 1
254 205 1
254 255 1
254 316 1
254 470 1
255 18 1
255 47 1
255 113 1
255 202 1
255 262 1
255 297 1
255 359 1
255 446 1
256 417 1
256 418 1
256 423 1
256 424 1
256 425 1
256 426 1
256 431 1
256 432 1
257 465 1
257 466 1
257 471 1
257 472 1
257 473 1
257 474 1
257 479 1
257 480 1
258 242 1
258 244 1
258 245 1
258 247 1
258 250 1
258 252 1
258 253 1
258 255 1
259 35 1
259 50 1
259 140 1
259 219 1
259 234 1
259 294 1
259 452 1
259 478 1
260 226 1
260 227 1
260 229 1
260 232 1
260 234 1
260 235 1
260 237 1
260 240 1
261 450 1
261 452 1
261 453 1
261 455 1
261 458 1
261 460 1
261 461 1
261 463 1
262 3 1
262 108 1
262 187 1
262 232 1
262 309 1
262 416 1
262 420 1
262 493 1
263 274 1
263 276 1
263 277 1
263 279 1
263 282 1
263 284 1
263 285 1
263 287 1
264 385 1
264 388 1
264 390 1
264 391 1
264 393 1
264 396 1
264 398 1
264 399 1
265 59 1
265 104 1
265 181 1
265 288 1
265 292 1
265 365 1
265 371 1
265 476 1
266 178 1
266 179 1
266 181 1
266 184 1
266 186 1
266 187 1
266 189 1
266 192 1
267 450 1
267 451 1
267 453 1
267 456 1
267 458 1
267 459 1
267 461 1
267 464 1
268 41 1
268 53 1
268 103 1
268 160 1
268 237 1
268 287 1
268 353 1
268 472 1
269 258 1
269 260 1
269 261 1
269 263 1
269 266 1
269 268 1
269 269 1
269 271 1
270 44 1
270 49 1
270 168 1
270 198 1
270 233 1
270 352 1
270 356 1
270 382 1
271 321 1
271 324 1
271 325 1
271 328 1
271 329 1
271 332 1
271 333 1
271 336 1
272 289 1
272 292 1
272 294 1
272 295 1
272 297 1
272 300 1
272 302 1
272 303 1
273 22 1
273 57 1
273 176 1
273 180 1
273 206 1
273 364 1
273 369 1
273 488 1
274 75 1
274 120 1
274 150 1
274 247 1
274 304 1
274 334 1
274 387 1
274 431 1
275 33 1
275 34 1
275 37 1
275 38 1
275 41 1
275 42 1
275 45 1
275 46 1
276 305 1
276 308 1
276 309 1
276 312 1
276 313 1
276 316 1
276 317 1
276 320 1
277 20 1
277 99 1
277 143 1
277 204 1
277 209 1
277 283 1
277 393 1
277 455 1
278 48 1
278 125 1
278 175 1
278 241 1
278 360 1
278 425 1
278 437 1
278 487 1
279 52 1
279 78 1
279 131 1
279 146 1
279 236 1
279 315 1
279 330 1
279 390 1
280 1 1
280 3 1
280 6 1
280 8 1
280 9 1
280 11 1
280 14 1
280 16 1
281 369 1
281 371 1
281 374 1
281 376 1
281 377 1
281 379 1
281 382 1
281 384 1
282 403 1
282 404 1
282 405 1
282 406 1
282 411 1
282 412 1
282 413 1
282 414 1
283 76 1
283 155 1
283 170 1
283 230 1
283 388 1
283 414 1
283 467 1
283 482 1
284 148 1
284 174 1
284 227 1
284 242 1
284 332 1
284 411 1
284 426 1
284 486 1
285 11 1
285 56 1
285 133 1
285 240 1
285 244 1
285 317 1
285 323 1
285 428 1
286 225 1
286 227 1
286 229 1
286 231 1
286 233 1
286 235 1
286 237 1
286 239 1
287 15 1
287 81 1
287 170 1
287 230 1
287 265 1
287 327 1
287 414 1
287 482 1
288 2 1
288 31 1
288 97 1
288 186 1
288 246 1
288 281 1
288 343 1
288 430 1
289 27 1
289 42 1
289 72 1
289 137 1
289 256 1
289 339 1
289 354 1
289 449 1
290 402 1
290 403 1
290 405 1
290 408 1
290 410 1
290 411 1
290 413 1
290 416 1
291 337 1
291 338 1
291 343 1
291 344 1
291 345 1
291 346 1
291 351 1
291 352 1
292 194 1
292 196 1
292 197 1
292 199 1
292 202 1
292 204 1
292 205 1
292 207 1
293 482 1
293 484 1
293 485 1
293 487 1
293 490 1
293 492 1
293 493 1
293 495 1
294 73 1
294 85 1
294 196 1
294 269 1
294 290 1
294 380 1
294 385 1
294 474 1
295 466 1
295 468 1
295 469 1
295 471 1
295 474 1
295 476 1
295 477 1
295 479 1
296 385 1
296 386 1
296 389 1
296 390 1
296 393 1
296 394 1
296 397 1
296 398 1
297 12 1
297 91 1
297 136 1
297 213 1
297 320 1
297 324 1
297 397 1
297 403 1
298 257 1
298 260 1
298 262 1
298 263 1
298 265 1
298 268 1
298 270 1
298 271 1
299 3 1
299 47 1
299 108 1
299 113 1
299 187 1
299 297 1
299 359 1
299 420 1
300 71 1
300 128 1
300 158 1
300 211 1
300 255 1
300 395 1
300 440 1
300 470 1
301 25 1
301 37 1
301 87 1
301 144 1
301 221 1
301 271 1
301 337 1
301 456 1
302 76 1
302 81 1
302 200 1
302 230 1
302 265 1
302 384 1
302 388 1
302 414 1
303 323 1
303 324 1
303 325 1
303 326 1
303 331 1
303 332 1
303 333 1
303 334 1
304 401 1
304 404 1
304 405 1
304 408 1
304 409 1
304 412 1
304 413 1
304 416 1
305 43 1
305 153 1
305 215 1
305 276 1
305 355 1
305 399 1
305 460 1
305 465 1
306 291 1
306 292 1
306 293 1
306 294 1
306 299 1
306 300 1
306 301 1
306 302 1
307 15 1
307 81 1
307 200 1
307 265 1
307 277 1
307 327 1
307 384 1
307 461 1
308 354 1
308 355 1
308 358 1
308 359 1
308 362 1
308 363 1
308 366 1
308 367 1
309 41 1
309 103 1
309 164 1
309 243 1
309 287 1
309 348 1
309 353 1
309 427 1
310 465 1
310 467 1
310 469 1
310 471 1
310 473 1
310 475 1
310 477 1
310 479 1
311 145 1
311 146 1
311 149 1
311 150 1
311 153 1
311 154 1
311 157 1
311 158 1
312 466 1
312 467 1
312 469 1
312 472 1
312 474 1
312 475 1
312 477 1
312 480 1
313 19 1
313 34 1
313 124 1
313 203 1
313 218 1
313 278 1
313 436 1
313 462 1
314 59 1
314 104 1
314 134 1
314 231 1
314 288 1
314 318 1
314 371 1
314 415 1
315 50 1
315 51 1
315 53 1
315 56 1
315 58 1
315 59 1
315 61 1
315 64 1
316 16 1
316 20 1
316 46 1
316 204 1
316 209 1
316 328 1
316 358 1
316 393 1
317 98 1
317 99 1
317 102 1
317 103 1
317 106 1
317 107 1
317 110 1
317 111 1
318 4 1
318 30 1
318 77 1
318 127 1
318 188 1
318 342 1
318 389 1
318 439 1
319 15 1
319 76 1
319 81 1
319 155 1
319 265 1
319 327 1
319 388 1
319 467 1
320 58 1
320 153 1
320 165 1
320 276 1
320 349 1
320 370 1
320 460 1
320 465 1
321 66 1
321 67 1
321 70 1
321 71 1
321 74 1
321 75 1
321 78 1
321 79 1
322 4 1
322 30 1
322 188 1
322 193 1
322 312 1
322 342 1
322 377 1
322 496 1
323 433 1
323 434 1
323 439 1
323 440 1
323 441 1
323 442 1
323 447 1
323 448 1
324 1 1
324 120 1
324 150 1
324 185 1
324 304 1
324 308 1
324 334 1
324 492 1
325 28 1
325 182 1
325 229 1
325 279 1
325 340 1
325 366 1
325 413 1
325 463 1
326 28 1
326 107 1
326 152 1
326 229 1
326 336 1
326 340 1
326 413 1
326 419 1
327 242 1
327 243 1
327 245 1
327 248 1
327 250 1
327 251 1
327 253 1
327 256 1
328 418 1
328 419 1
328 421 1
328 424 1
328 426 1
328 427 1
328 429 1
328 432 1
329 177 1
329 180 1
329 182 1
329 183 1
329 185 1
329 188 1
329 190 1
329 191 1
330 17 1
330 20 1
330 21 1
330 24 1
330 25 1
330 28 1
330 29 1
330 32 1
331 52 1
331 78 1
331 125 1
331 175 1
331 236 1
331 390 1
331 437 1
331 487 1
332 34 1
332 36 1
332 37 1
332 39 1
332 42 1
332 44 1
332 45 1
332 47 1
333 16 1
333 20 1
333 93 1
333 99 1
333 204 1
333 283 1
333 328 1
333 405 1
334 54 1
334 212 1
334 238 1
334 291 1
334 306 1
334 396 1
334 475 1
334 490 1
335 17 1
335 19 1
335 21 1
335 23 1
335 25 1
335 27 1
335 29 1
335 31 1
336 49 1
336 52 1
336 54 1
336 55 1
336 57 1
336 60 1
336 62 1
336 63 1
337 145 1
337 147 1
337 150 1
337 152 1
337 153 1
337 155 1
337 158 1
337 160 1
338 11 1
338 26 1
338 86 1
338 244 1
338 270 1
338 323 1
338 338 1
338 428 1
339 18 1
339 19 1
339 22 1
339 23 1
339 26 1
339 27 1
339 30 1
339 31 1
340 289 1
340 291 1
340 293 1
340 295 1
340 297 1
340 299 1
340 301 1
340 303 1
341 49 1
341 52 1
341 53 1
341 56 1
341 57 1
341 60 1
341 61 1
341 64 1
342 417 1
342 418 1
342 421 1
342 422 1
342 425 1
342 426 1
342 429 1
342 430 1
343 305 1
343 308 1
343 310 1
343 311 1
343 313 1
343 316 1
343 318 1
343 319 1
344 481 1
344 484 1
344 486 1
344 487 1
344 489 1
344 492 1
344 494 1
344 495 1
345 25 1
345 144 1
345 148 1
345 174 1
345 332 1
345 337 1
345 456 1
345 486 1
346 67 1
346 68 1
346 69 1
346 70 1
346 75 1
346 76 1
346 77 1
346 78 1
347 370 1
347 371 1
347 373 1
347 376 1
347 378 1
347 379 1
347 381 1
347 384 1
348 209 1
348 212 1
348 214 1
348 215 1
348 217 1
348 220 1
348 222 1
348 223 1
349 12 1
349 166 1
349 213 1
349 263 1
349 324 1
349 350 1
349 397 1
349 447 1
350 97 1
350 99 1
350 102 1
350 104 1
350 105 1
350 107 1
350 110 1
350 112 1
351 1 1
351 90 1
351 185 1
351 197 1
351 308 1
351 381 1
351 402 1
351 492 1
352 2 1
352 4 1
352 5 1
352 7 1
352 10 1
352 12 1
352 13 1
352 15 1
353 7 1
353 94 1
353 162 1
353 191 1
353 257 1
353 346 1
353 406 1
353 441 1
354 123 1
354 168 1
354 198 1
354 295 1
354 352 1
354 382 1
354 435 1
354 479 1
355 96 1
355 179 1
355 194 1
355 289 1
355 363 1
355 378 1
355 408 1
355 473 1
356 53 1
356 160 1
356 164 1
356 237 1
356 243 1
356 348 1
356 427 1
356 472 1
357 56 1
357 86 1
357 121 1
357 240 1
357 244 1
357 270 1
357 428 1
357 433 1
358 418 1
358 419 1
358 422 1
358 423 1
358 426 1
358 427 1
358 430 1
358 431 1
359 38 1
359 85 1
359 135 1
359 196 1
359 222 1
359 269 1
359 319 1
359 380 1
360 177 1
360 179 1
360 182 1
360 184 1
360 185 1
360 187 1
360 190 1
360 192 1
361 417 1
361 419 1
361 421 1
361 423 1
361 425 1
361 427 1
361 429 1
361 431 1
362 353 1
362 356 1
362 357 1
362 360 1
362 361 1
362 364 1
362 365 1
362 368 1
363 225 1
363 226 1
363 231 1
363 232 1
363 233 1
363 234 1
363 239 1
363 240 1
364 57 1
364 119 1
364 180 1
364 259 1
364 303 1
364 364 1
364 369 1
364 443 1
365 241 1
365 243 1
365 246 1
365 248 1
365 249 1
365 251 1
365 254 1
365 256 1
366 65 1
366 67 1
366 69 1
366 71 1
366 73 1
366 75 1
366 77 1
366 79 1
367 4 1
367 77 1
367 98 1
367 188 1
367 193 1
367 282 1
367 377 1
367 389 1
368 44 1
368 49 1
368 123 1
368 233 1
368 295 1
368 356 1
368 435 1
368 479 1
369 22 1
369 180 1
369 206 1
369 259 1
369 274 1
369 364 1
369 443 1
369 458 1
370 65 1
370 68 1
370 69 1
370 72 1
370 73 1
370 76 1
370 77 1
370 80 1
371 9 1
371 21 1
371 71 1
371 128 1
371 205 1
371 255 1
371 321 1
371 440 1
372 84 1
372 110 1
372 163 1
372 178 1
372 268 1
372 347 1
372 362 1
372 422 1
373 51 1
373 95 1
373 235 1
373 280 1
373 310 1
373 407 1
373 464 1
373 494 1
374 59 1
374 169 1
374 231 1
374 292 1
374 371 1
374 415 1
374 476 1
374 481 1
375 49 1
375 51 1
375 53 1
375 55 1
375 57 1
375 59 1
375 61 1
375 63 1
376 370 1
376 372 1
376 373 1
376 375 1
376 378 1
376 380 1
376 381 1
376 383 1
377 74 1
377 134 1
377 169 1
377 231 1
377 318 1
377 386 1
377 415 1
377 481 1
378 13 1
378 34 1
378 124 1
378 129 1
378 218 1
378 313 1
378 325 1
378 436 1
379 353 1
379 355 1
379 357 1
379 359 1
379 361 1
379 363 1
379 365 1
379 367 1
380 60 1
380 139 1
380 154 1
380 214 1
380 372 1
380 398 1
380 451 1
380 466 1
381 17 1
381 136 1
381 201 1
381 213 1
381 263 1
381 320 1
381 397 1
381 447 1
382 60 1
382 65 1
382 154 1
382 249 1
382 261 1
382 372 1
382 445 1
382 466 1
383 61 1
383 82 1
383 172 1
383 177 1
383 266 1
383 361 1
383 373 1
383 484 1
384 52 1
384 131 1
384 175 1
384 236 1
384 241 1
384 315 1
384 425 1
384 487 1
385 6 1
385 41 1
385 160 1
385 164 1
385 190 1
385 348 1
385 353 1
385 472 1
386 44 1
386 123 1
386 138 1
386 198 1
386 356 1
386 382 1
386 435 1
386 450 1
387 14 1
387 82 1
387 111 1
387 177 1
387 266 1
387 326 1
387 361 1
387 423 1
388 2 1
388 3 1
388 6 1
388 7 1
388 10 1
388 11 1
388 14 1
388 15 1
389 225 1
389 228 1
389 229 1
389 232 1
389 233 1
389 236 1
389 237 1
389 240 1
390 241 1
390 243 1
390 245 1
390 247 1
390 249 1
390 251 1
390 253 1
390 255 1
391 19 1
391 63 1
391 203 1
391 248 1
391 278 1
391 375 1
391 432 1
391 462 1
392 81 1
392 155 1
392 170 1
392 200 1
392 265 1
392 384 1
392 467 1
392 482 1
393 369 1
393 372 1
393 373 1
393 376 1
393 377 1
393 380 1
393 381 1
393 384 1
394 13 1
394 63 1
394 124 1
394 278 1
394 325 1
394 375 1
394 436 1
394 462 1
395 22 1
395 119 1
395 176 1
395 206 1
395 259 1
395 303 1
395 443 1
395 488 1
396 40 1
396 117 1
396 224 1
396 228 1
396 301 1
396 307 1
396 412 1
396 491 1
397 353 1
397 356 1
397 358 1
397 359 1
397 361 1
397 364 1
397 366 1
397 367 1
398 7 1
398 68 1
398 147 1
398 191 1
398 252 1
398 257 1
398 331 1
398 441 1
399 1 1
399 2 1
399 5 1
399 6 1
399 9 1
399 10 1
399 13 1
399 14 1
400 226 1
400 228 1
400 229 1
400 231 1
400 234 1
400 236 1
400 237 1
400 239 1
401 483 1
401 484 1
401 485 1
401 486 1
401 491 1
401 492 1
401 493 1
401 494 1
402 322 1
402 324 1
402 325 1
402 327 1
402 330 1
402 332 1
402 333 1
402 335 1
403 66 1
403 68 1
403 69 1
403 71 1
403 74 1
403 76 1
403 77 1
403 79 1
404 481 1
404 483 1
404 486 1
404 488 1
404 489 1
404 491 1
404 494 1
404 496 1
405 210 1
405 212 1
405 213 1
405 215 1
405 218 1
405 220 1
405 221 1
405 223 1
406 55 1
406 112 1
406 142 1
406 195 1
406 239 1
406 379 1
406 424 1
406 454 1
407 417 1
407 420 1
407 422 1
407 423 1
407 425 1
407 428 1
407 430 1
407 431 1
408 10 1
408 70 1
408 105 1
408 167 1
408 254 1
408 322 1
408 351 1
408 417 1
409 61 1
409 111 1
409 177 1
409 296 1
409 361 1
409 373 1
409 423 1
409 480 1
410 48 1
410 131 1
410 146 1
410 241 1
410 315 1
410 330 1
410 360 1
410 425 1
411 4 1
411 30 1
411 83 1
411 98 1
411 188 1
411 267 1
411 282 1
411 342 1
412 32 1
412 109 1
412 159 1
412 225 1
412 344 1
412 409 1
412 421 1
412 471 1
413 481 1
413 482 1
413 487 1
413 488 1
413 489 1
413 490 1
413 495 1
413 496 1
414 29 1
414 35 1
414 140 1
414 219 1
414 264 1
414 341 1
414 448 1
414 452 1
415 193 1
415 196 1
415 197 1
415 200 1
415 201 1
415 204 1
415 205 1
415 208 1
416 386 1
416 387 1
416 390 1
416 391 1
416 394 1
416 395 1
416 398 1
416 399 1
417 70 1
417 117 1
417 167 1
417 228 1
417 254 1
417 301 1
417 351 1
417 412 1
418 194 1
418 195 1
418 197 1
418 200 1
418 202 1
418 203 1
418 205 1
418 208 1
419 353 1
419 355 1
419 358 1
419 360 1
419 361 1
419 363 1
419 366 1
419 368 1
420 81 1
420 82 1
420 85 1
420 86 1
420 89 1
420 90 1
420 93 1
420 94 1
421 81 1
421 84 1
421 85 1
421 88 1
421 89 1
421 92 1
421 93 1
421 96 1
422 433 1
422 436 1
422 438 1
422 439 1
422 441 1
422 444 1
422 446 1
422 447 1
423 17 1
423 91 1
423 106 1
423 136 1
423 201 1
423 320 1
423 403 1
423 418 1
424 209 1
424 210 1
424 215 1
424 216 1
424 217 1
424 218 1
424 223 1
424 224 1
425 371 1
425 372 1
425 373 1
425 374 1
425 379 1
425 380 1
425 381 1
425 382 1
426 11 1
426 121 1
426 183 1
426 244 1
426 323 1
426 367 1
426 428 1
426 433 1
427 112 1
427 195 1
427 210 1
427 305 1
427 379 1
427 394 1
427 424 1
427 489 1
428 23 1
428 80 1
428 157 1
428 207 1
428 273 1
428 392 1
428 457 1
428 469 1
429 54 1
429 101 1
429 151 1
429 212 1
429 238 1
429 285 1
429 335 1
429 396 1
430 481 1
430 483 1
430 485 1
430 487 1
430 489 1
430 491 1
430 493 1
430 495 1
431 307 1
431 308 1
431 309 1
431 310 1
431 315 1
431 316 1
431 317 1
431 318 1
432 337 1
432 338 1
432 341 1
432 342 1
432 345 1
432 346 1
432 349 1
432 350 1
433 273 1
433 276 1
433 277 1
433 280 1
433 281 1
433 284 1
433 285 1
433 288 1
434 75 1
434 120 1
434 197 1
434 304 1
434 308 1
434 381 1
434 387 1
434 492 1
435 32 1
435 115 1
435 130 1
435 225 1
435 299 1
435 314 1
435 344 1
435 409 1
436 354 1
436 356 1
436 357 1
436 359 1
436 362 1
436 364 1
436 365 1
436 367 1
437 6 1
437 41 1
437 103 1
437 190 1
437 258 1
437 287 1
437 353 1
437 442 1
438 145 1
438 146 1
438 151 1
438 152 1
438 153 1
438 154 1
438 159 1
438 160 1
439 385 1
439 388 1
439 389 1
439 392 1
439 393 1
439 396 1
439 397 1
439 400 1
440 17 1
440 20 1
440 22 1
440 23 1
440 25 1
440 28 1
440 30 1
440 31 1
441 68 1
441 141 1
441 162 1
441 252 1
441 257 1
441 346 1
441 441 1
441 453 1
442 32 1
442 36 1
442 109 1
442 115 1
442 220 1
442 299 1
442 344 1
442 421 1
443 75 1
443 90 1
443 150 1
443 308 1
443 334 1
443 387 1
443 402 1
443 492 1
444 163 1
444 164 1
444 165 1
444 166 1
444 171 1
444 172 1
444 173 1
444 174 1
445 35 1
445 36 1
445 37 1
445 38 1
445 43 1
445 44 1
445 45 1
445 46 1
446 112 1
446 116 1
446 142 1
446 300 1
446 305 1
446 424 1
446 454 1
446 489 1
447 31 1
447 92 1
447 246 1
447 293 1
447 343 1
447 404 1
447 430 1
447 477 1
448 52 1
448 125 1
448 146 1
448 236 1
448 241 1
448 330 1
448 425 1
448 437 1
449 9 1
449 128 1
449 211 1
449 226 1
449 321 1
449 395 1
449 410 1
449 440 1
450 34 1
450 63 1
450 129 1
450 218 1
450 278 1
450 313 1
450 375 1
450 462 1
451 64 1
451 147 1
451 162 1
451 257 1
451 331 1
451 346 1
451 376 1
451 441 1
452 39 1
452 96 1
452 126 1
452 179 1
452 223 1
452 363 1
452 408 1
452 438 1
453 161 1
453 163 1
453 165 1
453 167 1
453 169 1
453 171 1
453 173 1
453 175 1
454 45 1
454 51 1
454 156 1
454 235 1
454 280 1
454 357 1
454 464 1
454 468 1
455 12 1
455 91 1
455 106 1
455 166 1
455 324 1
455 350 1
455 403 1
455 418 1
456 225 1
456 226 1
456 229 1
456 230 1
456 233 1
456 234 1
456 237 1
456 238 1
457 321 1
457 323 1
457 326 1
457 328 1
457 329 1
457 331 1
457 334 1
457 336 1
458 24 1
458 89 1
458 208 1
458 291 1
458 306 1
458 401 1
458 475 1
458 490 1
459 64 1
459 68 1
459 141 1
459 147 1
459 252 1
459 331 1
459 376 1
459 453 1
460 59 1
460 74 1
460 104 1
460 169 1
460 288 1
460 371 1
460 386 1
460 481 1
461 51 1
461 66 1
461 156 1
461 235 1
461 250 1
461 310 1
461 468 1
461 494 1
462 306 1
462 307 1
462 309 1
462 312 1
462 314 1
462 315 1
462 317 1
462 320 1
463 434 1
463 435 1
463 437 1
463 440 1
463 442 1
463 443 1
463 445 1
463 448 1
464 7 1
464 64 1
464 141 1
464 191 1
464 257 1
464 376 1
464 441 1
464 453 1
465 28 1
465 33 1
465 122 1
465 217 1
465 229 1
465 340 1
465 413 1
465 434 1
466 20 1
466 46 1
466 99 1
466 114 1
466 204 1
466 283 1
466 298 1
466 358 1
467 9 1
467 21 1
467 132 1
467 205 1
467 226 1
467 316 1
467 321 1
467 410 1
468 225 1
468 227 1
468 230 1
468 232 1
468 233 1
468 235 1
468 238 1
468 240 1
469 434 1
469 435 1
469 438 1
469 439 1
469 442 1
469 443 1
469 446 1
469 447 1
470 257 1
470 258 1
470 263 1
470 264 1
470 265 1
470 266 1
470 271 1
470 272 1
471 1 1
471 4 1
471 5 1
471 8 1
471 9 1
471 12 1
471 13 1
471 16 1
472 49 1
472 123 1
472 138 1
472 168 1
472 233 1
472 352 1
472 435 1
472 450 1
473 274 1
473 275 1
473 278 1
473 279 1
473 282 1
473 283 1
473 286 1
473 287 1
474 273 1
474 274 1
474 277 1
474 278 1
474 281 1
474 282 1
474 285 1
474 286 1
475 2 1
475 3 1
475 5 1
475 8 1
475 10 1
475 11 1
475 13 1
475 16 1
476 114 1
476 116 1
476 117 1
476 119 1
476 122 1
476 124 1
476 125 1
476 127 1
477 385 1
477 387 1
477 390 1
477 392 1
477 393 1
477 395 1
477 398 1
477 400 1
478 210 1
478 211 1
478 214 1
478 215 1
478 218 1
478 219 1
478 222 1
478 223 1
479 338 1
479 340 1
479 341 1
479 343 1
479 346 1
479 348 1
479 349 1
479 351 1
480 419 1
480 420 1
480 421 1
480 422 1
480 427 1
480 428 1
480 429 1
480 430 1
481 3 1
481 18 1
481 108 1
481 187 1
481 202 1
481 262 1
481 420 1
481 446 1
482 11 1
482 26 1
482 56 1
482 121 1
482 240 1
482 323 1
482 338 1
482 433 1
483 96 1
483 100 1
483 126 1
483 284 1
483 289 1
483 408 1
483 438 1
483 473 1
484 27 1
484 72 1
484 149 1
484 256 1
484 260 1
484 333 1
484 339 1
484 444 1
485 80 1
485 163 1
485 178 1
485 273 1
485 347 1
485 362 1
485 392 1
485 457 1
486 209 1
486 212 1
486 213 1
486 216 1
486 217 1
486 220 1
486 221 1
486 224 1
487 161 1
487 162 1
487 167 1
487 168 1
487 169 1
487 170 1
487 175 1
487 176 1
488 130 1
488 131 1
488 133 1
488 136 1
488 138 1
488 139 1
488 141 1
488 144 1
489 139 1
489 184 1
489 214 1
489 311 1
489 368 1
489 398 1
489 451 1
489 495 1
490 92 1
490 171 1
490 216 1
490 293 1
490 400 1
490 404 1
490 477 1
490 483 1
491 40 1
491 70 1
491 105 1
491 224 1
491 228 1
491 254 1
491 412 1
491 417 1
492 161 1
492 164 1
492 165 1
492 168 1
492 169 1
492 172 1
492 173 1
492 176 1
493 49 1
493 138 1
493 198 1
493 233 1
493 295 1
493 382 1
493 450 1
493 479 1
494 35 1
494 79 1
494 140 1
494 145 1
494 219 1
494 329 1
494 391 1
494 452 1
495 354 1
495 355 1
495 357 1
495 360 1
495 362 1
495 363 1
495 365 1
495 368 1
496 60 1
496 65 1
496 139 1
496 249 1
496 311 1
496 372 1
496 451 1
496 495 1
497 274 1
497 275 1
497 277 1
497 280 1
497 282 1
497 283 1
497 285 1
497 288 1
498 113 1
498 114 1
498 117 1
498 118 1
498 121 1
498 122 1
498 125 1
498 126 1
499 8 1
499 73 1
499 192 1
499 275 1
499 290 1
499 385 1
499 459 1
499 474 1
500 81 1
500 83 1
500 86 1
500 88 1
500 89 1
500 91 1
500 94 1
500 96 1
501 44 1
501 198 1
501 245 1
501 295 1
501 356 1
501 382 1
501 429 1
501 479 1
502 42 1
502 137 1
502 149 1
502 260 1
502 333 1
502 354 1
502 444 1
502 449 1
503 5 1
503 55 1
503 112 1
503 189 1
503 239 1
503 305 1
503 424 1
503 489 1
504 20 1
504 46 1
504 93 1
504 143 1
504 204 1
504 358 1
504 405 1
504 455 1
505 161 1
505 164 1
505 166 1
505 167 1
505 169 1
505 172 1
505 174 1
505 175 1
506 23 1
506 84 1
506 163 1
506 207 1
506 268 1
506 273 1
506 347 1
506 457 1
507 177 1
507 180 1
507 181 1
507 184 1
507 185 1
507 188 1
507 189 1
507 192 1
508 65 1
508 66 1
508 71 1
508 72 1
508 73 1
508 74 1
508 79 1
508 80 1
509 108 1
509 113 1
509 232 1
509 262 1
509 297 1
509 416 1
509 420 1
509 446 1
510 6 1
510 164 1
510 190 1
510 243 1
510 258 1
510 348 1
510 427 1
510 442 1
511 243 1
511 244 1
511 245 1
511 246 1
511 251 1
511 252 1
511 253 1
511 254 1
512 67 1
512 111 1
512 172 1
512 177 1
512 251 1
512 361 1
512 423 1
512 484 1
513 481 1
513 484 1
513 485 1
513 488 1
513 489 1
513 492 1
513 493 1
513 496 1
514 337 1
514 340 1
514 342 1
514 343 1
514 345 1
514 348 1
514 350 1
514 351 1
515 150 1
515 197 1
515 247 1
515 308 1
515 334 1
515 381 1
515 431 1
515 492 1
516 321 1
516 324 1
516 326 1
516 327 1
516 329 1
516 332 1
516 334 1
516 335 1
517 210 1
517 211 1
517 213 1
517 216 1
517 218 1
517 219 1
517 221 1
517 224 1
518 177 1
518 179 1
518 181 1
518 183 1
518 185 1
518 187 1
518 189 1
518 191 1
519 124 1
519 129 1
519 248 1
519 278 1
519 313 1
519 432 1
519 436 1
519 462 1
520 97 1
520 99 1
520 101 1
520 103 1
520 105 1
520 107 1
520 109 1
520 111 1
521 417 1
521 420 1
521 421 1
521 424 1
521 425 1
521 428 1
521 429 1
521 432 1
522 25 1
522 37 1
522 148 1
522 221 1
522 242 1
522 332 1
522 337 1
522 426 1
523 45 1
523 95 1
523 156 1
523 310 1
523 357 1
523 407 1
523 468 1
523 494 1
524 29 1
524 50 1
524 140 1
524 145 1
524 234 1
524 329 1
524 341 1
524 452 1
525 66 1
525 95 1
525 161 1
525 250 1
525 310 1
525 345 1
525 407 1
525 494 1
526 55 1
526 116 1
526 195 1
526 239 1
526 300 1
526 305 1
526 379 1
526 489 1
527 33 1
527 122 1
527 182 1
527 217 1
527 279 1
527 366 1
527 434 1
527 463 1
528 147 1
528 148 1
528 149 1
528 150 1
528 155 1
528 156 1
528 157 1
528 158 1
529 36 1
529 115 1
529 159 1
529 220 1
529 225 1
529 299 1
529 409 1
529 471 1
530 26 1
530 121 1
530 133 1
530 244 1
530 317 1
530 338 1
530 428 1
530 433 1
531 16 1
531 99 1
531 114 1
531 209 1
531 283 1
531 298 1
531 328 1
531 393 1
532 8 1
532 38 1
532 135 1
532 192 1
532 222 1
532 275 1
532 319 1
532 459 1
533 195 1
533 196 1
533 197 1
533 198 1
533 203 1
533 204 1
533 205 1
533 206 1
534 48 1
534 52 1
534 78 1
534 236 1
534 241 1
534 360 1
534 390 1
534 425 1
535 24 1
535 89 1
535 101 1
535 151 1
535 208 1
535 285 1
535 335 1
535 401 1
536 65 1
536 68 1
536 70 1
536 71 1
536 73 1
536 76 1
536 78 1
536 79 1
537 322 1
537 323 1
537 325 1
537 328 1
537 330 1
537 331 1
537 333 1
537 336 1
538 82 1
538 83 1
538 85 1
538 88 1
538 90 1
538 91 1
538 93 1
538 96 1
539 355 1
539 356 1
539 357 1
539 358 1
539 363 1
539 364 1
539 365 1
539 366 1
540 24 1
540 54 1
540 151 1
540 208 1
540 238 1
540 291 1
540 335 1
540 475 1
541 290 1
541 291 1
541 294 1
541 295 1
541 298 1
541 299 1
541 302 1
541 303 1
542 259 1
542 260 1
542 261 1
542 262 1
542 267 1
542 268 1
542 269 1
542 270 1
543 17 1
543 18 1
543 21 1
543 22 1
543 25 1
543 26 1
543 29 1
543 30 1
544 241 1
544 244 1
544 246 1
544 247 1
544 249 1
544 252 1
544 254 1
544 255 1
545 145 1
545 148 1
545 150 1
545 151 1
545 153 1
545 156 1
545 158 1
545 159 1
546 145 1
546 147 1
546 149 1
546 151 1
546 153 1
546 155 1
546 157 1
546 159 1
547 177 1
547 178 1
547 181 1
547 182 1
547 185 1
547 186 1
547 189 1
547 190 1
548 29 1
548 79 1
548 145 1
548 264 1
548 329 1
548 341 1
548 391 1
548 448 1
549 289 1
549 290 1
549 293 1
549 294 1
549 297 1
549 298 1
549 301 1
549 302 1
550 227 1
550 228 1
550 229 1
550 230 1
550 235 1
550 236 1
550 237 1
550 238 1
551 257 1
551 259 1
551 261 1
551 263 1
551 265 1
551 267 1
551 269 1
551 271 1
552 4 1
552 77 1
552 83 1
552 188 1
552 267 1
552 312 1
552 389 1
552 496 1
553 82 1
553 83 1
553 86 1
553 87 1
553 90 1
553 91 1
553 94 1
553 95 1
554 306 1
554 308 1
554 309 1
554 311 1
554 314 1
554 316 1
554 317 1
554 319 1
555 49 1
555 51 1
555 54 1
555 56 1
555 57 1
555 59 1
555 62 1
555 64 1
556 338 1
556 339 1
556 342 1
556 343 1
556 346 1
556 347 1
556 350 1
556 351 1
557 42 1
557 102 1
557 137 1
557 199 1
557 286 1
557 354 1
557 383 1
557 449 1
558 105 1
558 167 1
558 228 1
558 307 1
558 351 1
558 412 1
558 417 1
558 491 1
559 466 1
559 467 1
559 470 1
559 471 1
559 474 1
559 475 1
559 478 1
559 479 1
560 305 1
560 306 1
560 311 1
560 312 1
560 313 1
560 314 1
560 319 1
560 320 1
561 18 1
561 19 1
561 21 1
561 24 1
561 26 1
561 27 1
561 29 1
561 32 1
562 273 1
562 275 1
562 277 1
562 279 1
562 281 1
562 283 1
562 285 1
562 287 1
563 339 1
563 340 1
563 341 1
563 342 1
563 347 1
563 348 1
563 349 1
563 350 1
564 89 1
564 101 1
564 212 1
564 285 1
564 306 1
564 396 1
564 401 1
564 490 1
565 33 1
565 36 1
565 38 1
565 39 1
565 41 1
565 44 1
565 46 1
565 47 1
566 465 1
566 466 1
566 469 1
566 470 1
566 473 1
566 474 1
566 477 1
566 478 1
567 41 1
567 53 1
567 164 1
567 237 1
567 258 1
567 348 1
567 353 1
567 442 1
568 9 1
568 71 1
568 158 1
568 226 1
568 255 1
568 321 1
568 410 1
568 470 1
569 10 1
569 105 1
569 117 1
569 228 1
569 301 1
569 322 1
569 412 1
569 417 1
570 1 1
570 75 1
570 185 1
570 247 1
570 308 1
570 387 1
570 431 1
570 492 1
571 54 1
571 89 1
571 151 1
571 238 1
571 306 1
571 335 1
571 401 1
571 490 1
572 72 1
572 102 1
572 137 1
572 256 1
572 260 1
572 286 1
572 444 1
572 449 1
573 33 1
573 35 1
573 38 1
573 40 1
573 41 1
573 43 1
573 46 1
573 48 1
574 24 1
574 54 1
574 89 1
574 208 1
574 212 1
574 238 1
574 396 1
574 401 1
575 369 1
575 370 1
575 373 1
575 374 1
575 377 1
575 378 1
575 381 1
575 382 1
576 1 1
576 2 1
576 7 1
576 8 1
576 9 1
576 10 1
576 15 1
576 16 1
577 162 1
577 164 1
577 165 1
577 167 1
577 170 1
577 172 1
577 173 1
577 175 1
578 66 1
578 67 1
578 69 1
578 72 1
578 74 1
578 75 1
578 77 1
578 80 1
579 1 1
579 90 1
579 150 1
579 185 1
579 247 1
579 334 1
579 402 1
579 431 1
580 86 1
580 133 1
580 183 1
580 244 1
580 270 1
580 317 1
580 367 1
580 428 1
581 27 1
581 137 1
581 199 1
581 260 1
581 339 1
581 383 1
581 444 1
581 449 1
582 11 1
582 56 1
582 86 1
582 183 1
582 240 1
582 270 1
582 323 1
582 367 1
583 14 1
583 67 1
583 111 1
583 251 1
583 296 1
583 326 1
583 423 1
583 480 1
584 40 1
584 70 1
584 167 1
584 224 1
584 254 1
584 307 1
584 351 1
584 491 1
585 241 1
585 242 1
585 245 1
585 246 1
585 249 1
585 250 1
585 253 1
585 254 1
586 33 1
586 107 1
586 122 1
586 152 1
586 217 1
586 336 1
586 419 1
586 434 1
587 10 1
587 40 1
587 105 1
587 224 1
587 307 1
587 322 1
587 417 1
587 491 1
588 467 1
588 468 1
588 469 1
588 470 1
588 475 1
588 476 1
588 477 1
588 478 1
589 84 1
589 157 1
589 178 1
589 268 1
589 273 1
589 362 1
589 457 1
589 469 1
590 289 1
590 290 1
590 295 1
590 296 1
590 297 1
590 298 1
590 303 1
590 304 1
591 129 1
591 132 1
591 133 1
591 136 1
591 137 1
591 140 1
591 141 1
591 144 1
592 21 1
592 128 1
592 132 1
592 205 1
592 211 1
592 316 1
592 395 1
592 440 1
593 337 1
593 339 1
593 341 1
593 343 1
593 345 1
593 347 1
593 349 1
593 351 1
594 49 1
594 168 1
594 233 1
594 245 1
594 295 1
594 352 1
594 429 1
594 479 1
595 401 1
595 403 1
595 405 1
595 407 1
595 409 1
595 411 1
595 413 1
595 415 1
596 41 1
596 160 1
596 243 1
596 258 1
596 353 1
596 427 1
596 442 1
596 472 1
597 57 1
597 69 1
597 180 1
597 253 1
597 274 1
597 364 1
597 369 1
597 458 1
598 161 1
598 162 1
598 165 1
598 166 1
598 169 1
598 170 1
598 173 1
598 174 1
599 25 1
599 87 1
599 148 1
599 227 1
599 271 1
599 332 1
599 337 1
599 411 1
600 83 1
600 84 1
600 85 1
600 86 1
600 91 1
600 92 1
600 93 1
600 94 1
601 129 1
601 130 1
601 135 1
601 136 1
601 137 1
601 138 1
601 143 1
601 144 1
602 37 1
602 87 1
602 148 1
602 174 1
602 221 1
602 271 1
602 332 1
602 486 1
603 15 1
603 155 1
603 200 1
603 230 1
603 327 1
603 384 1
603 414 1
603 467 1
604 146 1
604 148 1
604 149 1
604 151 1
604 154 1
604 156 1
604 157 1
604 159 1
605 33 1
605 152 1
605 217 1
605 229 1
605 279 1
605 336 1
605 413 1
605 463 1
606 258 1
606 259 1
606 261 1
606 264 1
606 266 1
606 267 1
606 269 1
606 272 1
607 417 1
607 419 1
607 422 1
607 424 1
607 425 1
607 427 1
607 430 1
607 432 1
608 1 1
608 75 1
608 90 1
608 120 1
608 185 1
608 304 1
608 387 1
608 402 1
609 434 1
609 436 1
609 437 1
609 439 1
609 442 1
609 444 1
609 445 1
609 447 1
610 273 1
610 274 1
610 279 1
610 280 1
610 281 1
610 282 1
610 287 1
610 288 1
611 51 1
611 52 1
611 53 1
611 54 1
611 59 1
611 60 1
611 61 1
611 62 1
612 47 1
612 113 1
612 232 1
612 297 1
612 309 1
612 359 1
612 416 1
612 493 1
613 49 1
613 50 1
613 55 1
613 56 1
613 57 1
613 58 1
613 63 1
613 64 1
614 8 1
614 73 1
614 85 1
614 135 1
614 192 1
614 269 1
614 319 1
614 385 1
615 13 1
615 19 1
615 124 1
615 203 1
615 248 1
615 325 1
615 432 1
615 436 1
616 36 1
616 109 1
616 130 1
616 220 1
616 225 1
616 314 1
616 409 1
616 421 1
617 18 1
617 20 1
617 21 1
617 23 1
617 26 1
617 28 1
617 29 1
617 31 1
618 194 1
618 195 1
618 198 1
618 199 1
618 202 1
618 203 1
618 206 1
618 207 1
619 39 1
619 100 1
619 179 1
619 223 1
619 284 1
619 289 1
619 363 1
619 473 1
620 114 1
620 115 1
620 118 1
620 119 1
620 122 1
620 123 1
620 126 1
620 127 1
621 31 1
621 92 1
621 97 1
621 171 1
621 281 1
621 343 1
621 404 1
621 483 1
622 193 1
622 195 1
622 197 1
622 199 1
622 201 1
622 203 1
622 205 1
622 207 1
623 74 1
623 169 1
623 181 1
623 292 1
623 365 1
623 386 1
623 476 1
623 481 1
624 57 1
624 69 1
624 119 1
624 176 1
624 253 1
624 303 1
624 369 1
624 488 1
625 30 1
625 98 1
625 127 1
625 193 1
625 282 1
625 342 1
625 377 1
625 439 1
626 44 1
626 49 1
626 138 1
626 233 1
626 245 1
626 356 1
626 429 1
626 450 1
627 273 1
627 275 1
627 278 1
627 280 1
627 281 1
627 283 1
627 286 1
627 288 1
628 193 1
628 194 1
628 199 1
628 200 1
628 201 1
628 202 1
628 207 1
628 208 1
629 15 1
629 76 1
629 230 1
629 277 1
629 327 1
629 388 1
629 414 1
629 461 1
630 14 1
630 67 1
630 82 1
630 172 1
630 251 1
630 266 1
630 326 1
630 484 1
631 83 1
631 98 1
631 193 1
631 267 1
631 282 1
631 312 1
631 377 1
631 496 1
632 82 1
632 84 1
632 85 1
632 87 1
632 90 1
632 92 1
632 93 1
632 95 1
633 55 1
633 142 1
633 210 1
633 239 1
633 305 1
633 394 1
633 454 1
633 489 1
634 290 1
634 292 1
634 293 1
634 295 1
634 298 1
634 300 1
634 301 1
634 303 1
635 257 1
635 260 1
635 261 1
635 264 1
635 265 1
635 268 1
635 269 1
635 272 1
636 482 1
636 483 1
636 485 1
636 488 1
636 490 1
636 491 1
636 493 1
636 496 1
637 28 1
637 33 1
637 152 1
637 182 1
637 217 1
637 336 1
637 340 1
637 366 1
638 387 1
638 388 1
638 389 1
638 390 1
638 395 1
638 396 1
638 397 1
638 398 1
639 45 1
639 95 1
639 161 1
639 280 1
639 345 1
639 357 1
639 407 1
639 464 1
640 56 1
640 121 1
640 133 1
640 183 1
640 240 1
640 317 1
640 367 1
640 433 1
641 482 1
641 483 1
641 486 1
641 487 1
641 490 1
641 491 1
641 494 1
641 495 1
642 12 1
642 17 1
642 136 1
642 166 1
642 201 1
642 320 1
642 324 1
642 350 1
643 113 1
643 116 1
643 118 1
643 119 1
643 121 1
643 124 1
643 126 1
643 127 1
644 33 1
644 36 1
644 37 1
644 40 1
644 41 1
644 44 1
644 45 1
644 48 1
645 30 1
645 83 1
645 127 1
645 267 1
645 312 1
645 342 1
645 439 1
645 496 1
646 289 1
646 292 1
646 293 1
646 296 1
646 297 1
646 300 1
646 301 1
646 304 1
647 162 1
647 163 1
647 166 1
647 167 1
647 170 1
647 171 1
647 174 1
647 175 1
648 62 1
648 130 1
648 159 1
648 225 1
648 314 1
648 374 1
648 409 1
648 471 1
649 33 1
649 35 1
649 37 1
649 39 1
649 41 1
649 43 1
649 45 1
649 47 1
650 145 1
650 148 1
650 149 1
650 152 1
650 153 1
650 156 1
650 157 1
650 160 1
651 156 1
651 161 1
651 280 1
651 310 1
651 345 1
651 464 1
651 468 1
651 494 1
652 4 1
652 83 1
652 127 1
652 188 1
652 193 1
652 267 1
652 377 1
652 439 1
653 178 1
653 180 1
653 181 1
653 183 1
653 186 1
653 188 1
653 189 1
653 191 1
654 92 1
654 97 1
654 216 1
654 246 1
654 281 1
654 400 1
654 404 1
654 430 1
655 35 1
655 50 1
655 145 1
655 219 1
655 234 1
655 264 1
655 329 1
655 448 1
656 3 1
656 47 1
656 187 1
656 232 1
656 262 1
656 359 1
656 416 1
656 446 1
657 209 1
657 211 1
657 214 1
657 216 1
657 217 1
657 219 1
657 222 1
657 224 1
658 193 1
658 195 1
658 198 1
658 200 1
658 201 1
658 203 1
658 206 1
658 208 1
659 2 1
659 97 1
659 171 1
659 186 1
659 216 1
659 281 1
659 400 1
659 483 1
660 385 1
660 386 1
660 391 1
660 392 1
660 393 1
660 394 1
660 399 1
660 400 1
661 5 1
661 55 1
661 116 1
661 142 1
661 189 1
661 239 1
661 300 1
661 454 1
662 40 1
662 105 1
662 117 1
662 167 1
662 224 1
662 301 1
662 351 1
662 417 1
663 32 1
663 62 1
663 115 1
663 159 1
663 299 1
663 344 1
663 374 1
663 471 1
664 97 1
664 98 1
664 101 1
664 102 1
664 105 1
664 106 1
664 109 1
664 110 1
665 193 1
665 196 1
665 198 1
665 199 1
665 201 1
665 204 1
665 206 1
665 207 1
666 88 1
666 153 1
666 165 1
666 215 1
666 272 1
666 349 1
666 399 1
666 465 1
667 98 1
667 100 1
667 101 1
667 103 1
667 106 1
667 108 1
667 109 1
667 111 1
668 23 1
668 110 1
668 178 1
668 207 1
668 273 1
668 362 1
668 422 1
668 457 1
669 39 1
669 96 1
669 173 1
669 223 1
669 289 1
669 408 1
669 473 1
669 485 1
670 257 1
670 258 1
670 261 1
670 262 1
670 265 1
670 266 1
670 269 1
670 270 1
671 146 1
671 147 1
671 150 1
671 151 1
671 154 1
671 155 1
671 158 1
671 159 1
672 67 1
672 82 1
672 177 1
672 251 1
672 266 1
672 296 1
672 361 1
672 480 1
673 44 1
673 123 1
673 168 1
673 245 1
673 352 1
673 356 1
673 429 1
673 435 1
674 6 1
674 103 1
674 160 1
674 190 1
674 243 1
674 287 1
674 427 1
674 472 1
675 12 1
675 17 1
675 91 1
675 201 1
675 263 1
675 324 1
675 403 1
675 447 1
676 449 1
676 450 1
676 455 1
676 456 1
676 457 1
676 458 1
676 463 1
676 464 1
677 22 1
677 69 1
677 119 1
677 180 1
677 206 1
677 253 1
677 303 1
677 364 1
678 26 1
678 86 1
678 121 1
678 183 1
678 270 1
678 338 1
678 367 1
678 433 1
679 65 1
679 139 1
679 154 1
679 184 1
679 249 1
679 368 1
679 451 1
679 466 1
680 61 1
680 67 1
680 172 1
680 251 1
680 296 1
680 373 1
680 480 1
680 484 1
681 321 1
681 322 1
681 325 1
681 326 1
681 329 1
681 330 1
681 333 1
681 334 1
682 370 1
682 371 1
682 374 1
682 375 1
682 378 1
682 379 1
682 382 1
682 383 1
683 68 1
683 94 1
683 147 1
683 162 1
683 252 1
683 331 1
683 346 1
683 406 1
684 60 1
684 214 1
684 261 1
684 311 1
684 372 1
684 398 1
684 445 1
684 495 1
685 386 1
685 387 1
685 389 1
685 392 1
685 394 1
685 395 1
685 397 1
685 400 1
686 43 1
686 58 1
686 88 1
686 153 1
686 272 1
686 355 1
686 370 1
686 465 1
687 449 1
687 452 1
687 454 1
687 455 1
687 457 1
687 460 1
687 462 1
687 463 1
688 49 1
688 50 1
688 53 1
688 54 1
688 57 1
688 58 1
688 61 1
688 62 1
689 9 1
689 128 1
689 132 1
689 158 1
689 316 1
689 321 1
689 440 1
689 470 1
690 353 1
690 354 1
690 359 1
690 360 1
690 361 1
690 362 1
690 367 1
690 368 1
691 77 1
691 127 1
691 193 1
691 312 1
691 377 1
691 389 1
691 439 1
691 496 1
692 9 1
692 71 1
692 132 1
692 211 1
692 255 1
692 316 1
692 321 1
692 395 1
693 51 1
693 66 1
693 161 1
693 235 1
693 250 1
693 280 1
693 345 1
693 464 1
694 18 1
694 108 1
694 113 1
694 202 1
694 297 1
694 309 1
694 420 1
694 493 1
695 64 1
695 68 1
695 94 1
695 252 1
695 257 1
695 376 1
695 406 1
695 441 1
696 69 1
696 176 1
696 180 1
696 253 1
696 259 1
696 364 1
696 443 1
696 488 1
697 47 1
697 108 1
697 262 1
697 309 1
697 359 1
697 420 1
697 446 1
697 493 1
698 465 1
698 467 1
698 470 1
698 472 1
698 473 1
698 475 1
698 478 1
698 480 1
699 449 1
699 450 1
699 453 1
699 454 1
699 457 1
699 458 1
699 461 1
699 462 1
700 321 1
700 322 1
700 327 1
700 328 1
700 329 1
700 330 1
700 335 1
700 336 1
701 19 1
701 20 1
701 21 1
701 22 1
701 27 1
701 28 1
701 29 1
701 30 1
702 177 1
702 178 1
702 183 1
702 184 1
702 185 1
702 186 1
702 191 1
702 192 1
703 130 1
703 131 1
703 134 1
703 135 1
703 138 1
703 139 1
703 142 1
703 143 1
704 113 1
704 115 1
704 118 1
704 120 1
704 121 1
704 123 1
704 126 1
704 128 1
705 481 1
705 482 1
705 485 1
705 486 1
705 489 1
705 490 1
705 493 1
705 494 1
706 31 1
706 171 1
706 216 1
706 246 1
706 343 1
706 400 1
706 430 1
706 483 1
707 2 1
707 92 1
707 171 1
707 186 1
707 246 1
707 404 1
707 430 1
707 483 1
708 25 1
708 87 1
708 174 1
708 242 1
708 271 1
708 337 1
708 426 1
708 486 1
709 6 1
709 53 1
709 103 1
709 164 1
709 190 1
709 237 1
709 287 1
709 348 1
710 305 1
710 307 1
710 309 1
710 311 1
710 313 1
710 315 1
710 317 1
710 319 1
711 48 1
711 78 1
711 131 1
711 175 1
711 315 1
711 360 1
711 390 1
711 487 1
712 104 1
712 134 1
712 169 1
712 288 1
712 292 1
712 318 1
712 476 1
712 481 1
713 226 1
713 227 1
713 230 1
713 231 1
713 234 1
713 235 1
713 238 1
713 239 1
714 17 1
714 106 1
714 166 1
714 201 1
714 263 1
714 350 1
714 418 1
714 447 1
715 65 1
715 184 1
715 249 1
715 261 1
715 311 1
715 368 1
715 445 1
715 495 1
716 449 1
716 451 1
716 454 1
716 456 1
716 457 1
716 459 1
716 462 1
716 464 1
717 97 1
717 98 1
717 103 1
717 104 1
717 105 1
717 106 1
717 111 1
717 112 1
718 99 1
718 100 1
718 101 1
718 102 1
718 107 1
718 108 1
718 109 1
718 110 1
719 107 1
719 152 1
719 182 1
719 279 1
719 336 1
719 366 1
719 419 1
719 463 1
720 401 1
720 402 1
720 405 1
720 406 1
720 409 1
720 410 1
720 413 1
720 414 1
721 27 1
721 72 1
721 102 1
721 199 1
721 256 1
721 286 1
721 339 1
721 383 1
722 98 1
722 99 1
722 101 1
722 104 1
722 106 1
722 107 1
722 109 1
722 112 1
723 29 1
723 79 1
723 140 1
723 294 1
723 341 1
723 391 1
723 452 1
723 478 1
724 449 1
724 451 1
724 453 1
724 455 1
724 457 1
724 459 1
724 461 1
724 463 1
725 38 1
725 196 1
725 222 1
725 275 1
725 290 1
725 380 1
725 459 1
725 474 1
726 129 1
726 130 1
726 133 1
726 134 1
726 137 1
726 138 1
726 141 1
726 142 1
727 401 1
727 403 1
727 406 1
727 408 1
727 409 1
727 411 1
727 414 1
727 416 1
728 46 1
728 114 1
728 143 1
728 209 1
728 298 1
728 358 1
728 393 1
728 455 1
729 10 1
729 70 1
729 228 1
729 254 1
729 307 1
729 322 1
729 412 1
729 491 1
730 35 1
730 79 1
730 219 1
730 264 1
730 294 1
730 391 1
730 448 1
730 478 1
731 369 1
731 370 1
731 375 1
731 376 1
731 377 1
731 378 1
731 383 1
731 384 1
732 305 1
732 307 1
732 310 1
732 312 1
732 313 1
732 315 1
732 318 1
732 320 1
733 91 1
733 136 1
733 166 1
733 263 1
733 320 1
733 350 1
733 403 1
733 447 1
734 433 1
734 435 1
734 438 1
734 440 1
734 441 1
734 443 1
734 446 1
734 448 1
735 1 1
735 3 1
735 5 1
735 7 1
735 9 1
735 11 1
735 13 1
735 15 1
736 89 1
736 151 1
736 212 1
736 291 1
736 335 1
736 396 1
736 401 1
736 475 1
737 14 1
737 61 1
737 111 1
737 172 1
737 326 1
737 373 1
737 423 1
737 484 1
738 5 1
738 112 1
738 116 1
738 189 1
738 195 1
738 300 1
738 379 1
738 424 1
739 37 1
739 144 1
739 148 1
739 221 1
739 227 1
739 332 1
739 411 1
739 456 1
740 48 1
740 52 1
740 125 1
740 131 1
740 236 1
740 315 1
740 360 1
740 437 1
741 76 1
741 81 1
741 170 1
741 265 1
741 277 1
741 388 1
741 461 1
741 482 1
742 60 1
742 65 1
742 184 1
742 214 1
742 249 1
742 368 1
742 372 1
742 398 1
743 275 1
743 276 1
743 277 1
743 278 1
743 283 1
743 284 1
743 285 1
743 286 1
744 129 1
744 131 1
744 134 1
744 136 1
744 137 1
744 139 1
744 142 1
744 144 1
745 241 1
745 242 1
745 247 1
745 248 1
745 249 1
745 250 1
745 255 1
745 256 1
746 353 1
746 354 1
746 357 1
746 358 1
746 361 1
746 362 1
746 365 1
746 366 1
747 178 1
747 179 1
747 182 1
747 183 1
747 186 1
747 187 1
747 190 1
747 191 1
748 100 1
748 173 1
748 194 1
748 284 1
748 289 1
748 378 1
748 473 1
748 485 1
749 19 1
749 63 1
749 124 1
749 129 1
749 203 1
749 313 1
749 375 1
749 436 1
750 161 1
750 163 1
750 166 1
750 168 1
750 169 1
750 171 1
750 174 1
750 176 1
751 88 1
751 118 1
751 153 1
751 272 1
751 276 1
751 302 1
751 460 1
751 465 1
752 273 1
752 276 1
752 278 1
752 279 1
752 281 1
752 284 1
752 286 1
752 287 1
753 20 1
753 93 1
753 114 1
753 204 1
753 209 1
753 298 1
753 393 1
753 405 1
754 146 1
754 147 1
754 149 1
754 152 1
754 154 1
754 155 1
754 157 1
754 160 1
755 50 1
755 52 1
755 53 1
755 55 1
755 58 1
755 60 1
755 61 1
755 63 1
756 211 1
756 212 1
756 213 1
756 214 1
756 219 1
756 220 1
756 221 1
756 222 1
757 28 1
757 33 1
757 107 1
757 217 1
757 279 1
757 340 1
757 419 1
757 463 1
758 81 1
758 82 1
758 87 1
758 88 1
758 89 1
758 90 1
758 95 1
758 96 1
759 3 1
759 18 1
759 113 1
759 187 1
759 202 1
759 232 1
759 297 1
759 416 1
760 179 1
760 180 1
760 181 1
760 182 1
760 187 1
760 188 1
760 189 1
760 190 1
761 435 1
761 436 1
761 437 1
761 438 1
761 443 1
761 444 1
761 445 1
761 446 1
762 73 1
762 135 1
762 196 1
762 275 1
762 319 1
762 380 1
762 385 1
762 459 1
763 8 1
763 38 1
763 73 1
763 192 1
763 196 1
763 222 1
763 380 1
763 385 1
764 289 1
764 291 1
764 294 1
764 296 1
764 297 1
764 299 1
764 302 1
764 304 1
765 369 1
765 371 1
765 373 1
765 375 1
765 377 1
765 379 1
765 381 1
765 383 1
766 113 1
766 115 1
766 117 1
766 119 1
766 121 1
766 123 1
766 125 1
766 127 1
767 19 1
767 34 1
767 129 1
767 203 1
767 218 1
767 248 1
767 313 1
767 432 1
768 45 1
768 66 1
768 156 1
768 161 1
768 250 1
768 345 1
768 357 1
768 468 1
769 23 1
769 80 1
769 110 1
769 163 1
769 207 1
769 347 1
769 392 1
769 422 1
770 72 1
770 137 1
770 149 1
770 199 1
770 256 1
770 333 1
770 383 1
770 449 1
771 5 1
771 116 1
771 189 1
771 210 1
771 300 1
771 305 1
771 394 1
771 489 1
772 34 1
772 35 1
772 38 1
772 39 1
772 42 1
772 43 1
772 46 1
772 47 1
773 7 1
773 68 1
773 94 1
773 141 1
773 191 1
773 252 1
773 406 1
773 453 1
774 465 1
774 468 1
774 470 1
774 471 1
774 473 1
774 476 1
774 478 1
774 479 1
775 225 1
775 228 1
775 230 1
775 231 1
775 233 1
775 236 1
775 238 1
775 239 1
776 60 1
776 139 1
776 184 1
776 261 1
776 368 1
776 372 1
776 445 1
776 451 1
777 36 1
777 62 1
777 109 1
777 159 1
777 220 1
777 374 1
777 421 1
777 471 1
778 34 1
778 35 1
778 37 1
778 40 1
778 42 1
778 43 1
778 45 1
778 48 1
779 65 1
779 67 1
779 70 1
779 72 1
779 73 1
779 75 1
779 78 1
779 80 1
780 33 1
780 34 1
780 39 1
780 40 1
780 41 1
780 42 1
780 47 1
780 48 1
781 78 1
781 146 1
781 175 1
781 241 1
781 330 1
781 390 1
781 425 1
781 487 1
782 27 1
782 42 1
782 102 1
782 260 1
782 286 1
782 339 1
782 354 1
782 444 1
783 113 1
783 114 1
783 119 1
783 120 1
783 121 1
783 122 1
783 127 1
783 128 1
784 16 1
784 46 1
784 99 1
784 143 1
784 283 1
784 328 1
784 358 1
784 455 1
785 102 1
785 149 1
785 199 1
785 260 1
785 286 1
785 333 1
785 383 1
785 444 1
786 132 1
786 158 1
786 211 1
786 226 1
786 316 1
786 395 1
786 410 1
786 470 1
787 12 1
787 17 1
787 106 1
787 201 1
787 213 1
787 324 1
787 397 1
787 418 1
788 13 1
788 63 1
788 129 1
788 248 1
788 313 1
788 325 1
788 375 1
788 432 1
789 43 1
789 88 1
789 165 1
789 272 1
789 276 1
789 349 1
789 355 1
789 460 1
790 113 1
790 116 1
790 117 1
790 120 1
790 121 1
790 124 1
790 125 1
790 128 1
791 115 1
791 116 1
791 117 1
791 118 1
791 123 1
791 124 1
791 125 1
791 126 1
792 209 1
792 211 1
792 213 1
792 215 1
792 217 1
792 219 1
792 221 1
792 223 1
793 51 1
793 95 1
793 156 1
793 161 1
793 235 1
793 345 1
793 407 1
793 468 1
794 43 1
794 58 1
794 118 1
794 276 1
794 302 1
794 355 1
794 370 1
794 460 1
795 241 1
795 244 1
795 245 1
795 248 1
795 249 1
795 252 1
795 253 1
795 256 1
796 451 1
796 452 1
796 453 1
796 454 1
796 459 1
796 460 1
796 461 1
796 462 1
797 337 1
797 340 1
797 341 1
797 344 1
797 345 1
797 348 1
797 349 1
797 352 1
798 418 1
798 420 1
798 421 1
798 423 1
798 426 1
798 428 1
798 429 1
798 431 1
799 369 1
799 372 1
799 374 1
799 375 1
799 377 1
799 380 1
799 382 1
799 383 1
800 449 1
800 452 1
800 453 1
800 456 1
800 457 1
800 460 1
800 461 1
800 464 1
801 87 1
801 144 1
801 174 1
801 227 1
801 271 1
801 411 1
801 456 1
801 486 1
802 433 1
802 436 1
802 437 1
802 440 1
802 441 1
802 444 1
802 445 1
802 448 1
803 1 1
803 120 1
803 185 1
803 197 1
803 247 1
803 304 1
803 381 1
803 431 1
804 450 1
804 451 1
804 454 1
804 455 1
804 458 1
804 459 1
804 462 1
804 463 1
805 50 1
805 51 1
805 54 1
805 55 1
805 58 1
805 59 1
805 62 1
805 63 1
806 65 1
806 154 1
806 214 1
806 249 1
806 311 1
806 398 1
806 466 1
806 495 1
807 131 1
807 132 1
807 133 1
807 134 1
807 139 1
807 140 1
807 141 1
807 142 1
808 3 1
808 4 1
808 5 1
808 6 1
808 11 1
808 12 1
808 13 1
808 14 1
809 81 1
809 84 1
809 86 1
809 87 1
809 89 1
809 92 1
809 94 1
809 95 1
810 38 1
810 73 1
810 135 1
810 222 1
810 290 1
810 319 1
810 385 1
810 474 1
811 25 1
811 144 1
811 227 1
811 242 1
811 337 1
811 411 1
811 426 1
811 456 1
812 386 1
812 388 1
812 389 1
812 391 1
812 394 1
812 396 1
812 397 1
812 399 1
813 140 1
813 145 1
813 264 1
813 294 1
813 329 1
813 448 1
813 452 1
813 478 1
814 242 1
814 243 1
814 246 1
814 247 1
814 250 1
814 251 1
814 254 1
814 255 1
815 2 1
815 92 1
815 97 1
815 186 1
815 281 1
815 293 1
815 404 1
815 477 1
816 321 1
816 323 1
816 325 1
816 327 1
816 329 1
816 331 1
816 333 1
816 335 1
817 118 1
817 165 1
817 215 1
817 276 1
817 302 1
817 349 1
817 399 1
817 460 1
818 24 1
818 101 1
818 208 1
818 212 1
818 285 1
818 291 1
818 396 1
818 475 1
819 465 1
819 468 1
819 469 1
819 472 1
819 473 1
819 476 1
819 477 1
819 480 1
820 76 1
820 155 1
820 200 1
820 277 1
820 384 1
820 388 1
820 461 1
820 467 1
821 385 1
821 387 1
821 389 1
821 391 1
821 393 1
821 395 1
821 397 1
821 399 1
822 130 1
822 132 1
822 133 1
822 135 1
822 138 1
822 140 1
822 141 1
822 143 1
823 65 1
823 66 1
823 69 1
823 70 1
823 73 1
823 74 1
823 77 1
823 78 1
824 306 1
824 307 1
824 310 1
824 311 1
824 314 1
824 315 1
824 318 1
824 319 1
825 36 1
825 62 1
825 115 1
825 130 1
825 220 1
825 299 1
825 314 1
825 374 1
826 80 1
826 84 1
826 157 1
826 163 1
826 268 1
826 347 1
826 392 1
826 469 1
827 162 1
827 163 1
827 165 1
827 168 1
827 170 1
827 171 1
827 173 1
827 176 1
828 39 1
828 126 1
828 194 1
828 223 1
828 289 1
828 378 1
828 438 1
828 473 1
829 104 1
829 169 1
829 181 1
829 231 1
829 288 1
829 365 1
829 415 1
829 481 1
830 31 1
830 97 1
830 216 1
830 281 1
830 293 1
830 343 1
830 400 1
830 477 1
831 80 1
831 84 1
831 110 1
831 268 1
831 273 1
831 392 1
831 422 1
831 457 1
832 32 1
832 36 1
832 62 1
832 220 1
832 225 1
832 344 1
832 374 1
832 409 1
833 322 1
833 323 1
833 326 1
833 327 1
833 330 1
833 331 1
833 334 1
833 335 1
834 17 1
834 19 1
834 22 1
834 24 1
834 25 1
834 27 1
834 30 1
834 32 1
835 305 1
835 306 1
835 309 1
835 310 1
835 313 1
835 314 1
835 317 1
835 318 1
836 1 1
836 4 1
836 6 1
836 7 1
836 9 1
836 12 1
836 14 1
836 15 1
837 134 1
837 181 1
837 231 1
837 292 1
837 318 1
837 365 1
837 415 1
837 476 1
838 7 1
838 64 1
838 94 1
838 147 1
838 191 1
838 331 1
838 376 1
838 406 1
839 59 1
839 74 1
839 134 1
839 292 1
839 318 1
839 371 1
839 386 1
839 476 1
840 96 1
840 100 1
840 173 1
840 179 1
840 284 1
840 363 1
840 408 1
840 485 1
841 338 1
841 339 1
841 341 1
841 344 1
841 346 1
841 347 1
841 349 1
841 352 1
842 129 1
842 132 1
842 134 1
842 135 1
842 137 1
842 140 1
842 142 1
842 143 1
843 258 1
843 259 1
843 262 1
843 263 1
843 266 1
843 267 1
843 270 1
843 271 1
844 401 1
844 402 1
844 407 1
844 408 1
844 409 1
844 410 1
844 415 1
844 416 1
845 402 1
845 404 1
845 405 1
845 407 1
845 410 1
845 412 1
845 413 1
845 415 1
846 14 1
846 172 1
846 177 1
846 296 1
846 326 1
846 361 1
846 480 1
846 484 1
847 129 1
847 131 1
847 133 1
847 135 1
847 137 1
847 139 1
847 141 1
847 143 1
848 433 1
848 434 1
848 437 1
848 438 1
848 441 1
848 442 1
848 445 1
848 446 1
849 23 1
849 84 1
849 110 1
849 157 1
849 207 1
849 268 1
849 422 1
849 469 1
850 81 1
850 83 1
850 85 1
850 87 1
850 89 1
850 91 1
850 93 1
850 95 1
851 28 1
851 107 1
851 122 1
851 182 1
851 340 1
851 366 1
851 419 1
851 434 1
852 97 1
852 100 1
852 101 1
852 104 1
852 105 1
852 108 1
852 109 1
852 112 1
853 58 1
853 118 1
853 153 1
853 215 1
853 302 1
853 370 1
853 399 1
853 465 1
854 39 1
854 100 1
854 126 1
854 173 1
854 223 1
854 284 1
854 438 1
854 485 1
855 16 1
855 93 1
855 143 1
855 209 1
855 328 1
855 393 1
855 405 1
855 455 1
856 433 1
856 435 1
856 437 1
856 439 1
856 441 1
856 443 1
856 445 1
856 447 1
857 8 1
857 85 1
857 192 1
857 196 1
857 269 1
857 275 1
857 380 1
857 459 1
858 257 1
858 259 1
858 262 1
858 264 1
858 265 1
858 267 1
858 270 1
858 272 1
859 209 1
859 210 1
859 213 1
859 214 1
859 217 1
859 218 1
859 221 1
859 222 1
860 57 1
860 176 1
860 259 1
860 274 1
860 369 1
860 443 1
860 458 1
860 488 1
861 50 1
861 79 1
861 145 1
861 234 1
861 294 1
861 329 1
861 391 1
861 478 1
862 193 1
862 194 1
862 197 1
862 198 1
862 201 1
862 202 1
862 205 1
862 206 1
863 337 1
863 339 1
863 342 1
863 344 1
863 345 1
863 347 1
863 350 1
863 352 1
864 116 1
864 142 1
864 195 1
864 210 1
864 300 1
864 379 1
864 394 1
864 454 1
865 401 1
865 404 1
865 406 1
865 407 1
865 409 1
865 412 1
865 414 1
865 415 1
866 22 1
866 57 1
866 119 1
866 206 1
866 274 1
866 303 1
866 369 1
866 458 1
867 17 1
867 18 1
867 23 1
867 24 1
867 25 1
867 26 1
867 31 1
867 32 1
868 290 1
868 291 1
868 293 1
868 296 1
868 298 1
868 299 1
868 301 1
868 304 1


==> anc/HX_k4_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 48 1
125 52 1
125 125 1
125 175 1
125 236 1
125 360 1
125 437 1
125 487 1
126 78 1
126 131 1
126 146 1
126 241 1
126 315 1
126 330 1
126 390 1
126 425 1
127 48 1
127 78 1
127 125 1
127 131 1
127 315 1
127 360 1
127 390 1
127 437 1
128 52 1
128 78 1
128 125 1
128 236 1
128 241 1
128 390 1
128 425 1
128 437 1
129 7 1
129 64 1
129 68 1
129 141 1
129 191 1
129 252 1
129 376 1
129 453 1
130 94 1
130 147 1
130 162 1
130 257 1
130 331 1
130 346 1
130 406 1
130 441 1
131 64 1
131 94 1
131 141 1
131 147 1
131 331 1
131 376 1
131 406 1
131 453 1
132 68 1
132 94 1
132 141 1
132 252 1
132 257 1
132 406 1
132 441 1
132 453 1
133 23 1
133 80 1
133 84 1
133 157 1
133 207 1
133 268 1
133 392 1
133 469 1
134 110 1
134 163 1
134 178 1
134 273 1
134 347 1
134 362 1
134 422 1
134 457 1
135 80 1
135 110 1
135 157 1
135 163 1
135 347 1
135 392 1
135 422 1
135 469 1
136 84 1
136 110 1
136 157 1
136 268 1
136 273 1
136 422 1
136 457 1
136 469 1
137 39 1
137 96 1
137 100 1
137 173 1
137 223 1
137 284 1
137 408 1
137 485 1
138 126 1
138 179 1
138 194 1
138 289 1
138 363 1
138 378 1
138 438 1
138 473 1
139 96 1
139 126 1
139 173 1
139 179 1
139 363 1
139 408 1
139 438 1
139 485 1
140 100 1
140 126 1
140 173 1
140 284 1
140 289 1
140 438 1
140 473 1
140 485 1
141 5 1
141 55 1
141 112 1
141 116 1
141 189 1
141 239 1
141 300 1
141 424 1
142 142 1
142 195 1
142 210 1
142 305 1
142 379 1
142 394 1
142 454 1
142 489 1
143 5 1
143 112 1
143 142 1
143 189 1
143 195 1
143 379 1
143 424 1
143 454 1
144 5 1
144 116 1
144 142 1
144 189 1
144 300 1
144 305 1
144 454 1
144 489 1
145 21 1
145 71 1
145 128 1
145 132 1
145 205 1
145 255 1
145 316 1
145 440 1
146 9 1
146 158 1
146 211 1
146 226 1
146 321 1
146 395 1
146 410 1
146 470 1
147 21 1
147 128 1
147 158 1
147 205 1
147 211 1
147 395 1
147 440 1
147 470 1
148 9 1
148 21 1
148 132 1
148 158 1
148 205 1
148 316 1
148 321 1
148 470 1
149 37 1
149 87 1
149 144 1
149 148 1
149 221 1
149 271 1
149 332 1
149 456 1
150 25 1
150 174 1
150 227 1
150 242 1
150 337 1
150 411 1
150 426 1
150 486 1
151 37 1
151 144 1
151 174 1
151 221 1
151 227 1
151 411 1
151 456 1
151 486 1
152 25 1
152 37 1
152 148 1
152 174 1
152 221 1
152 332 1
152 337 1
152 486 1
153 53 1
153 103 1
153 160 1
153 164 1
153 237 1
153 287 1
153 348 1
153 472 1
154 6 1
154 41 1
154 190 1
154 243 1
154 258 1
154 353 1
154 427 1
154 442 1
155 6 1
155 53 1
155 160 1
155 190 1
155 237 1
155 243 1
155 427 1
155 472 1
156 6 1
156 41 1
156 53 1
156 164 1
156 190 1
156 237 1
156 348 1
156 353 1
157 69 1
157 119 1
157 176 1
157 180 1
157 253 1
157 303 1
157 364 1
157 488 1
158 22 1
158 57 1
158 206 1
158 259 1
158 274 1
158 369 1
158 443 1
158 458 1
159 22 1
159 69 1
159 176 1
159 206 1
159 253 1
159 259 1
159 443 1
159 488 1
160 22 1
160 57 1
160 69 1
160 180 1
160 206 1
160 253 1
160 364 1
160 369 1
161 8 1
161 85 1
161 135 1
161 192 1
161 196 1
161 269 1
161 319 1
161 380 1
162 38 1
162 73 1
162 222 1
162 275 1
162 290 1
162 385 1
162 459 1
162 474 1
163 8 1
163 38 1
163 85 1
163 192 1
163 222 1
163 269 1
163 275 1
163 459 1
164 38 1
164 73 1
164 85 1
164 196 1
164 222 1
164 269 1
164 380 1
164 385 1
165 24 1
165 101 1
165 151 1
165 208 1
165 212 1
165 285 1
165 335 1
165 396 1
166 54 1
166 89 1
166 238 1
166 291 1
166 306 1
166 401 1
166 475 1
166 490 1
167 24 1
167 54 1
167 101 1
167 208 1
167 238 1
167 285 1
167 291 1
167 475 1
168 54 1
168 89 1
168 101 1
168 212 1
168 238 1
168 285 1
168 396 1
168 401 1
169 40 1
169 117 1
169 167 1
169 224 1
169 228 1
169 301 1
169 351 1
169 412 1
170 10 1
170 70 1
170 105 1
170 254 1
170 307 1
170 322 1
170 417 1
170 491 1
171 40 1
171 70 1
171 117 1
171 224 1
171 254 1
171 301 1
171 307 1
171 491 1
172 70 1
172 105 1
172 117 1
172 228 1
172 254 1
172 301 1
172 412 1
172 417 1
173 56 1
173 133 1
173 183 1
173 240 1
173 244 1
173 317 1
173 367 1
173 428 1
174 11 1
174 26 1
174 86 1
174 121 1
174 270 1
174 323 1
174 338 1
174 433 1
175 11 1
175 56 1
175 86 1
175 133 1
175 240 1
175 270 1
175 317 1
175 323 1
176 86 1
176 121 1
176 133 1
176 244 1
176 270 1
176 317 1
176 428 1
176 433 1
177 72 1
177 149 1
177 199 1
177 256 1
177 260 1
177 333 1
177 383 1
177 444 1
178 27 1
178 42 1
178 102 1
178 137 1
178 286 1
178 339 1
178 354 1
178 449 1
179 27 1
179 72 1
179 102 1
179 149 1
179 256 1
179 286 1
179 333 1
179 339 1
180 102 1
180 137 1
180 149 1
180 260 1
180 286 1
180 333 1
180 444 1
180 449 1
181 88 1
181 165 1
181 215 1
181 272 1
181 276 1
181 349 1
181 399 1
181 460 1
182 43 1
182 58 1
182 118 1
182 153 1
182 302 1
182 355 1
182 370 1
182 465 1
183 43 1
183 88 1
183 118 1
183 165 1
183 272 1
183 302 1
183 349 1
183 355 1
184 118 1
184 153 1
184 165 1
184 276 1
184 302 1
184 349 1
184 460 1
184 465 1
185 104 1
185 181 1
185 231 1
185 288 1
185 292 1
185 365 1
185 415 1
185 476 1
186 59 1
186 74 1
186 134 1
186 169 1
186 318 1
186 371 1
186 386 1
186 481 1
187 59 1
187 104 1
187 134 1
187 181 1
187 288 1
187 318 1
187 365 1
187 371 1
188 134 1
188 169 1
188 181 1
188 292 1
188 318 1
188 365 1
188 476 1
188 481 1
189 120 1
189 197 1
189 247 1
189 304 1
189 308 1
189 381 1
189 431 1
189 492 1
190 1 1
190 75 1
190 90 1
190 150 1
190 185 1
190 334 1
190 387 1
190 402 1
191 75 1
191 120 1
191 150 1
191 197 1
191 304 1
191 334 1
191 381 1
191 387 1
192 1 1
192 150 1
192 185 1
192 197 1
192 308 1
192 334 1
192 381 1
192 492 1
193 12 1
193 136 1
193 213 1
193 263 1
193 320 1
193 324 1
193 397 1
193 447 1
194 17 1
194 91 1
194 106 1
194 166 1
194 201 1
194 350 1
194 403 1
194 418 1
195 91 1
195 136 1
195 166 1
195 213 1
195 320 1
195 350 1
195 397 1
195 403 1
196 12 1
196 17 1
196 166 1
196 201 1
196 213 1
196 324 1
196 350 1
196 397 1
197 28 1
197 152 1
197 229 1
197 279 1
197 336 1
197 340 1
197 413 1
197 463 1
198 33 1
198 107 1
198 122 1
198 182 1
198 217 1
198 366 1
198 419 1
198 434 1
199 107 1
199 152 1
199 182 1
199 229 1
199 336 1
199 366 1
199 413 1
199 419 1
200 28 1
200 33 1
200 182 1
200 217 1
200 229 1
200 340 1
200 366 1
200 413 1
201 44 1
201 168 1
201 245 1
201 295 1
201 352 1
201 356 1
201 429 1
201 479 1
202 49 1
202 123 1
202 138 1
202 198 1
202 233 1
202 382 1
202 435 1
202 450 1
203 123 1
203 168 1
203 198 1
203 245 1
203 352 1
203 382 1
203 429 1
203 435 1
204 44 1
204 49 1
204 198 1
204 233 1
204 245 1
204 356 1
204 382 1
204 429 1
205 60 1
205 184 1
205 261 1
205 311 1
205 368 1
205 372 1
205 445 1
205 495 1
206 65 1
206 139 1
206 154 1
206 214 1
206 249 1
206 398 1
206 451 1
206 466 1
207 139 1
207 184 1
207 214 1
207 261 1
207 368 1
207 398 1
207 445 1
207 451 1
208 60 1
208 65 1
208 214 1
208 249 1
208 261 1
208 372 1
208 398 1
208 445 1
209 15 1
209 76 1
209 200 1
209 277 1
209 327 1
209 384 1
209 388 1
209 461 1
210 81 1
210 155 1
210 170 1
210 230 1
210 265 1
210 414 1
210 467 1
210 482 1
211 155 1
211 200 1
211 230 1
211 277 1
211 384 1
211 414 1
211 461 1
211 467 1
212 76 1
212 81 1
212 230 1
212 265 1
212 277 1
212 388 1
212 414 1
212 461 1
213 31 1
213 92 1
213 216 1
213 293 1
213 343 1
213 400 1
213 404 1
213 477 1
214 2 1
214 97 1
214 171 1
214 186 1
214 246 1
214 281 1
214 430 1
214 483 1
215 171 1
215 216 1
215 246 1
215 293 1
215 400 1
215 430 1
215 477 1
215 483 1
216 92 1
216 97 1
216 246 1
216 281 1
216 293 1
216 404 1
216 430 1
216 477 1
217 47 1
217 108 1
217 232 1
217 309 1
217 359 1
217 416 1
217 420 1
217 493 1
218 3 1
218 18 1
218 113 1
218 187 1
218 202 1
218 262 1
218 297 1
218 446 1
219 3 1
219 187 1
219 232 1
219 262 1
219 309 1
219 416 1
219 446 1
219 493 1
220 108 1
220 113 1
220 262 1
220 297 1
220 309 1
220 420 1
220 446 1
220 493 1
221 13 1
221 63 1
221 124 1
221 248 1
221 325 1
221 375 1
221 432 1
221 436 1
222 19 1
222 34 1
222 129 1
222 203 1
222 218 1
222 278 1
222 313 1
222 462 1
223 13 1
223 19 1
223 203 1
223 248 1
223 278 1
223 325 1
223 432 1
223 462 1
224 13 1
224 124 1
224 129 1
224 278 1
224 313 1
224 325 1
224 436 1
224 462 1
225 29 1
225 79 1
225 140 1
225 264 1
225 341 1
225 391 1
225 448 1
225 452 1
226 35 1
226 50 1
226 145 1
226 219 1
226 234 1
226 294 1
226 329 1
226 478 1
227 29 1
227 35 1
227 219 1
227 264 1
227 294 1
227 341 1
227 448 1
227 478 1
228 29 1
228 140 1
228 145 1
228 294 1
228 329 1
228 341 1
228 452 1
228 478 1
229 45 1
229 95 1
229 156 1
229 280 1
229 357 1
229 407 1
229 464 1
229 468 1
230 51 1
230 66 1
230 161 1
230 235 1
230 250 1
230 310 1
230 345 1
230 494 1
231 45 1
231 51 1
231 235 1
231 280 1
231 310 1
231 357 1
231 464 1
231 494 1
232 45 1
232 156 1
232 161 1
232 310 1
232 345 1
232 357 1
232 468 1
232 494 1
233 61 1
233 111 1
233 172 1
233 296 1
233 373 1
233 423 1
233 480 1
233 484 1
234 14 1
234 67 1
234 82 1
234 177 1
234 251 1
234 266 1
234 326 1
234 361 1
235 14 1
235 61 1
235 67 1
235 251 1
235 296 1
235 326 1
235 373 1
235 480 1
236 14 1
236 61 1
236 172 1
236 177 1
236 326 1
236 361 1
236 373 1
236 484 1
237 4 1
237 77 1
237 127 1
237 188 1
237 312 1
237 389 1
237 439 1
237 496 1
238 30 1
238 83 1
238 98 1
238 193 1
238 267 1
238 282 1
238 342 1
238 377 1
239 30 1
239 77 1
239 83 1
239 267 1
239 312 1
239 342 1
239 389 1
239 496 1
240 4 1
240 30 1
240 77 1
240 188 1
240 193 1
240 342 1
240 377 1
240 389 1
241 16 1
241 20 1
241 93 1
241 143 1
241 204 1
241 328 1
241 405 1
241 455 1
242 46 1
242 99 1
242 114 1
242 209 1
242 283 1
242 298 1
242 358 1
242 393 1
243 16 1
243 46 1
243 93 1
243 99 1
243 283 1
243 328 1
243 358 1
243 405 1
244 20 1
244 46 1
244 93 1
244 204 1
244 209 1
244 358 1
244 393 1
244 405 1
245 32 1
245 36 1
245 109 1
245 159 1
245 220 1
245 344 1
245 421 1
245 471 1
246 62 1
246 115 1
246 130 1
246 225 1
246 299 1
246 314 1
246 374 1
246 409 1
247 32 1
247 62 1
247 109 1
247 115 1
247 299 1
247 344 1
247 374 1
247 421 1
248 36 1
248 62 1
248 109 1
248 220 1
248 225 1
248 374 1
248 409 1
248 421 1


==> anc/HX_k4_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 48 1
125 52 1
125 125 1
125 175 1
125 236 1
125 360 1
125 437 1
125 487 1
126 78 1
126 131 1
126 146 1
126 241 1
126 315 1
126 330 1
126 390 1
126 425 1
127 48 1
127 78 1
127 125 1
127 131 1
127 315 1
127 360 1
127 390 1
127 437 1
128 52 1
128 78 1
128 125 1
128 236 1
128 241 1
128 390 1
128 425 1
128 437 1
129 7 1
129 64 1
129 68 1
129 141 1
129 191 1
129 252 1
129 376 1
129 453 1
130 94 1
130 147 1
130 162 1
130 257 1
130 331 1
130 346 1
130 406 1
130 441 1
131 64 1
131 94 1
131 141 1
131 147 1
131 331 1
131 376 1
131 406 1
131 453 1
132 68 1
132 94 1
132 141 1
132 252 1
132 257 1
132 406 1
132 441 1
132 453 1
133 23 1
133 80 1
133 84 1
133 157 1
133 207 1
133 268 1
133 392 1
133 469 1
134 110 1
134 163 1
134 178 1
134 273 1
134 347 1
134 362 1
134 422 1
134 457 1
135 80 1
135 110 1
135 157 1
135 163 1
135 347 1
135 392 1
135 422 1
135 469 1
136 84 1
136 110 1
136 157 1
136 268 1
136 273 1
136 422 1
136 457 1
136 469 1
137 39 1
137 96 1
137 100 1
137 173 1
137 223 1
137 284 1
137 408 1
137 485 1
138 126 1
138 179 1
138 194 1
138 289 1
138 363 1
138 378 1
138 438 1
138 473 1
139 96 1
139 126 1
139 173 1
139 179 1
139 363 1
139 408 1
139 438 1
139 485 1
140 100 1
140 126 1
140 173 1
140 284 1
140 289 1
140 438 1
140 473 1
140 485 1
141 5 1
141 55 1
141 112 1
141 116 1
141 189 1
141 239 1
141 300 1
141 424 1
142 142 1
142 195 1
142 210 1
142 305 1
142 379 1
142 394 1
142 454 1
142 489 1
143 5 1
143 112 1
143 142 1
143 189 1
143 195 1
143 379 1
143 424 1
143 454 1
144 5 1
144 116 1
144 142 1
144 189 1
144 300 1
144 305 1
144 454 1
144 489 1
145 21 1
145 71 1
145 128 1
145 132 1
145 205 1
145 255 1
145 316 1
145 440 1
146 9 1
146 158 1
146 211 1
146 226 1
146 321 1
146 395 1
146 410 1
146 470 1
147 21 1
147 128 1
147 158 1
147 205 1
147 211 1
147 395 1
147 440 1
147 470 1
148 9 1
148 21 1
148 132 1
148 158 1
148 205 1
148 316 1
148 321 1
148 470 1
149 37 1
149 87 1
149 144 1
149 148 1
149 221 1
149 271 1
149 332 1
149 456 1
150 25 1
150 174 1
150 227 1
150 242 1
150 337 1
150 411 1
150 426 1
150 486 1
151 37 1
151 144 1
151 174 1
151 221 1
151 227 1
151 411 1
151 456 1
151 486 1
152 25 1
152 37 1
152 148 1
152 174 1
152 221 1
152 332 1
152 337 1
152 486 1
153 53 1
153 103 1
153 160 1
153 164 1
153 237 1
153 287 1
153 348 1
153 472 1
154 6 1
154 41 1
154 190 1
154 243 1
154 258 1
154 353 1
154 427 1
154 442 1
155 6 1
155 53 1
155 160 1
155 190 1
155 237 1
155 243 1
155 427 1
155 472 1
156 6 1
156 41 1
156 53 1
156 164 1
156 190 1
156 237 1
156 348 1
156 353 1
157 69 1
157 119 1
157 176 1
157 180 1
157 253 1
157 303 1
157 364 1
157 488 1
158 22 1
158 57 1
158 206 1
158 259 1
158 274 1
158 369 1
158 443 1
158 458 1
159 22 1
159 69 1
159 176 1
159 206 1
159 253 1
159 259 1
159 443 1
159 488 1
160 22 1
160 57 1
160 69 1
160 180 1
160 206 1
160 253 1
160 364 1
160 369 1
161 8 1
161 85 1
161 135 1
161 192 1
161 196 1
161 269 1
161 319 1
161 380 1
162 38 1
162 73 1
162 222 1
162 275 1
162 290 1
162 385 1
162 459 1
162 474 1
163 8 1
163 38 1
163 85 1
163 192 1
163 222 1
163 269 1
163 275 1
163 459 1
164 38 1
164 73 1
164 85 1
164 196 1
164 222 1
164 269 1
164 380 1
164 385 1
165 24 1
165 101 1
165 151 1
165 208 1
165 212 1
165 285 1
165 335 1
165 396 1
166 54 1
166 89 1
166 238 1
166 291 1
166 306 1
166 401 1
166 475 1
166 490 1
167 24 1
167 54 1
167 101 1
167 208 1
167 238 1
167 285 1
167 291 1
167 475 1
168 54 1
168 89 1
168 101 1
168 212 1
168 238 1
168 285 1
168 396 1
168 401 1
169 40 1
169 117 1
169 167 1
169 224 1
169 228 1
169 301 1
169 351 1
169 412 1
170 10 1
170 70 1
170 105 1
170 254 1
170 307 1
170 322 1
170 417 1
170 491 1
171 40 1
171 70 1
171 117 1
171 224 1
171 254 1
171 301 1
171 307 1
171 491 1
172 70 1
172 105 1
172 117 1
172 228 1
172 254 1
172 301 1
172 412 1
172 417 1
173 56 1
173 133 1
173 183 1
173 240 1
173 244 1
173 317 1
173 367 1
173 428 1
174 11 1
174 26 1
174 86 1
174 121 1
174 270 1
174 323 1
174 338 1
174 433 1
175 11 1
175 56 1
175 86 1
175 133 1
175 240 1
175 270 1
175 317 1
175 323 1
176 86 1
176 121 1
176 133 1
176 244 1
176 270 1
176 317 1
176 428 1
176 433 1
177 72 1
177 149 1
177 199 1
177 256 1
177 260 1
177 333 1
177 383 1
177 444 1
178 27 1
178 42 1
178 102 1
178 137 1
178 286 1
178 339 1
178 354 1
178 449 1
179 27 1
179 72 1
179 102 1
179 149 1
179 256 1
179 286 1
179 333 1
179 339 1
180 102 1
180 137 1
180 149 1
180 260 1
180 286 1
180 333 1
180 444 1
180 449 1
181 88 1
181 165 1
181 215 1
181 272 1
181 276 1
181 349 1
181 399 1
181 460 1
182 43 1
182 58 1
182 118 1
182 153 1
182 302 1
182 355 1
182 370 1
182 465 1
183 43 1
183 88 1
183 118 1
183 165 1
183 272 1
183 302 1
183 349 1
183 355 1
184 118 1
184 153 1
184 165 1
184 276 1
184 302 1
184 349 1
184 460 1
184 465 1
185 104 1
185 181 1
185 231 1
185 288 1
185 292 1
185 365 1
185 415 1
185 476 1
186 59 1
186 74 1
186 134 1
186 169 1
186 318 1
186 371 1
186 386 1
186 481 1
187 59 1
187 104 1
187 134 1
187 181 1
187 288 1
187 318 1
187 365 1
187 371 1
188 134 1
188 169 1
188 181 1
188 292 1
188 318 1
188 365 1
188 476 1
188 481 1
189 120 1
189 197 1
189 247 1
189 304 1
189 308 1
189 381 1
189 431 1
189 492 1
190 1 1
190 75 1
190 90 1
190 150 1
190 185 1
190 334 1
190 387 1
190 402 1
191 75 1
191 120 1
191 150 1
191 197 1
191 304 1
191 334 1
191 381 1
191 387 1
192 1 1
192 150 1
192 185 1
192 197 1
192 308 1
192 334 1
192 381 1
192 492 1
193 12 1
193 136 1
193 213 1
193 263 1
193 320 1
193 324 1
193 397 1
193 447 1
194 17 1
194 91 1
194 106 1
194 166 1
194 201 1
194 350 1
194 403 1
194 418 1
195 91 1
195 136 1
195 166 1
195 213 1
195 320 1
195 350 1
195 397 1
195 403 1
196 12 1
196 17 1
196 166 1
196 201 1
196 213 1
196 324 1
196 350 1
196 397 1
197 28 1
197 152 1
197 229 1
197 279 1
197 336 1
197 340 1
197 413 1
197 463 1
198 33 1
198 107 1
198 122 1
198 182 1
198 217 1
198 366 1
198 419 1
198 434 1
199 107 1
199 152 1
199 182 1
199 229 1
199 336 1
199 366 1
199 413 1
199 419 1
200 28 1
200 33 1
200 182 1
200 217 1
200 229 1
200 340 1
200 366 1
200 413 1
201 44 1
201 168 1
201 245 1
201 295 1
201 352 1
201 356 1
201 429 1
201 479 1
202 49 1
202 123 1
202 138 1
202 198 1
202 233 1
202 382 1
202 435 1
202 450 1
203 123 1
203 168 1
203 198 1
203 245 1
203 352 1
203 382 1
203 429 1
203 435 1
204 44 1
204 49 1
204 198 1
204 233 1
204 245 1
204 356 1
204 382 1
204 429 1
205 60 1
205 184 1
205 261 1
205 311 1
205 368 1
205 372 1
205 445 1
205 495 1
206 65 1
206 139 1
206 154 1
206 214 1
206 249 1
206 398 1
206 451 1
206 466 1
207 139 1
207 184 1
207 214 1
207 261 1
207 368 1
207 398 1
207 445 1
207 451 1
208 60 1
208 65 1
208 214 1
208 249 1
208 261 1
208 372 1
208 398 1
208 445 1
209 15 1
209 76 1
209 200 1
209 277 1
209 327 1
209 384 1
209 388 1
209 461 1
210 81 1
210 155 1
210 170 1
210 230 1
210 265 1
210 414 1
210 467 1
210 482 1
211 155 1
211 200 1
211 230 1
211 277 1
211 384 1
211 414 1
211 461 1
211 467 1
212 76 1
212 81 1
212 230 1
212 265 1
212 277 1
212 388 1
212 414 1
212 461 1
213 31 1
213 92 1
213 216 1
213 293 1
213 343 1
213 400 1
213 404 1
213 477 1
214 2 1
214 97 1
214 171 1
214 186 1
214 246 1
214 281 1
214 430 1
214 483 1
215 171 1
215 216 1
215 246 1
215 293 1
215 400 1
215 430 1
215 477 1
215 483 1
216 92 1
216 97 1
216 246 1
216 281 1
216 293 1
216 404 1
216 430 1
216 477 1
217 47 1
217 108 1
217 232 1
217 309 1
217 359 1
217 416 1
217 420 1
217 493 1
218 3 1
218 18 1
218 113 1
218 187 1
218 202 1
218 262 1
218 297 1
218 446 1
219 3 1
219 187 1
219 232 1
219 262 1
219 309 1
219 416 1
219 446 1
219 493 1
220 108 1
220 113 1
220 262 1
220 297 1
220 309 1
220 420 1
220 446 1
220 493 1
221 13 1
221 63 1
221 124 1
221 248 1
221 325 1
221 375 1
221 432 1
221 436 1
222 19 1
222 34 1
222 129 1
222 203 1
222 218 1
222 278 1
222 313 1
222 462 1
223 13 1
223 19 1
223 203 1
223 248 1
223 278 1
223 325 1
223 432 1
223 462 1
224 13 1
224 124 1
224 129 1
224 278 1
224 313 1
224 325 1
224 436 1
224 462 1
225 29 1
225 79 1
225 140 1
225 264 1
225 341 1
225 391 1
225 448 1
225 452 1
226 35 1
226 50 1
226 145 1
226 219 1
226 234 1
226 294 1
226 329 1
226 478 1
227 29 1
227 35 1
227 219 1
227 264 1
227 294 1
227 341 1
227 448 1
227 478 1
228 29 1
228 140 1
228 145 1
228 294 1
228 329 1
228 341 1
228 452 1
228 478 1
229 45 1
229 95 1
229 156 1
229 280 1
229 357 1
229 407 1
229 464 1
229 468 1
230 51 1
230 66 1
230 161 1
230 235 1
230 250 1
230 310 1
230 345 1
230 494 1
231 45 1
231 51 1
231 235 1
231 280 1
231 310 1
231 357 1
231 464 1
231 494 1
232 45 1
232 156 1
232 161 1
232 310 1
232 345 1
232 357 1
232 468 1
232 494 1
233 61 1
233 111 1
233 172 1
233 296 1
233 373 1
233 423 1
233 480 1
233 484 1
234 14 1
234 67 1
234 82 1
234 177 1
234 251 1
234 266 1
234 326 1
234 361 1
235 14 1
235 61 1
235 67 1
235 251 1
235 296 1
235 326 1
235 373 1
235 480 1
236 14 1
236 61 1
236 172 1
236 177 1
236 326 1
236 361 1
236 373 1
236 484 1
237 4 1
237 77 1
237 127 1
237 188 1
237 312 1
237 389 1
237 439 1
237 496 1
238 30 1
238 83 1
238 98 1
238 193 1
238 267 1
238 282 1
238 342 1
238 377 1
239 30 1
239 77 1
239 83 1
239 267 1
239 312 1
239 342 1
239 389 1
239 496 1
240 4 1
240 30 1
240 77 1
240 188 1
240 193 1
240 342 1
240 377 1
240 389 1
241 16 1
241 20 1
241 93 1
241 143 1
241 204 1
241 328 1
241 405 1
241 455 1
242 46 1
242 99 1
242 114 1
242 209 1
242 283 1
242 298 1
242 358 1
242 393 1
243 16 1
243 46 1
243 93 1
243 99 1
243 283 1
243 328 1
243 358 1
243 405 1
244 20 1
244 46 1
244 93 1
244 204 1
244 209 1
244 358 1
244 393 1
244 405 1
245 32 1
245 36 1
245 109 1
245 159 1
245 220 1
245 344 1
245 421 1
245 471 1
246 62 1
246 115 1
246 130 1
246 225 1
246 299 1
246 314 1
246 374 1
246 409 1
247 32 1
247 62 1
247 109 1
247 115 1
247 299 1
247 344 1
247 374 1
247 421 1
248 36 1
248 62 1
248 109 1
248 220 1
248 225 1
248 374 1
248 409 1
248 421 1
249 482 1
249 483 1
249 485 1
249 488 1
249 490 1
249 491 1
249 493 1
249 496 1
250 177 1
250 179 1
250 181 1
250 183 1
250 185 1
250 187 1
250 189 1
250 191 1
251 13 1
251 34 1
251 129 1
251 218 1
251 248 1
251 313 1
251 325 1
251 432 1
252 96 1
252 100 1
252 126 1
252 194 1
252 284 1
252 378 1
252 408 1
252 438 1
253 273 1
253 274 1
253 279 1
253 280 1
253 281 1
253 282 1
253 287 1
253 288 1
254 50 1
254 51 1
254 54 1
254 55 1
254 58 1
254 59 1
254 62 1
254 63 1
255 39 1
255 100 1
255 194 1
255 223 1
255 284 1
255 289 1
255 378 1
255 473 1
256 125 1
256 131 1
256 175 1
256 241 1
256 315 1
256 425 1
256 437 1
256 487 1
257 97 1
257 99 1
257 101 1
257 103 1
257 105 1
257 107 1
257 109 1
257 111 1
258 210 1
258 212 1
258 213 1
258 215 1
258 218 1
258 220 1
258 221 1
258 223 1
259 15 1
259 81 1
259 200 1
259 230 1
259 265 1
259 327 1
259 384 1
259 414 1
260 417 1
260 419 1
260 421 1
260 423 1
260 425 1
260 427 1
260 429 1
260 431 1
261 19 1
261 34 1
261 63 1
261 203 1
261 218 1
261 248 1
261 375 1
261 432 1
262 466 1
262 467 1
262 469 1
262 472 1
262 474 1
262 475 1
262 477 1
262 480 1
263 11 1
263 121 1
263 133 1
263 183 1
263 317 1
263 323 1
263 367 1
263 433 1
264 48 1
264 125 1
264 146 1
264 241 1
264 330 1
264 360 1
264 425 1
264 437 1
265 305 1
265 306 1
265 309 1
265 310 1
265 313 1
265 314 1
265 317 1
265 318 1
266 417 1
266 418 1
266 421 1
266 422 1
266 425 1
266 426 1
266 429 1
266 430 1
267 225 1
267 228 1
267 229 1
267 232 1
267 233 1
267 236 1
267 237 1
267 240 1
268 18 1
268 19 1
268 22 1
268 23 1
268 26 1
268 27 1
268 30 1
268 31 1
269 114 1
269 115 1
269 118 1
269 119 1
269 122 1
269 123 1
269 126 1
269 127 1
270 417 1
270 420 1
270 421 1
270 424 1
270 425 1
270 428 1
270 429 1
270 432 1
271 8 1
271 38 1
271 192 1
271 196 1
271 222 1
271 290 1
271 380 1
271 474 1
272 55 1
272 112 1
272 195 1
272 210 1
272 239 1
272 379 1
272 394 1
272 424 1
273 9 1
273 128 1
273 132 1
273 211 1
273 316 1
273 321 1
273 395 1
273 440 1
274 66 1
274 95 1
274 156 1
274 161 1
274 250 1
274 345 1
274 407 1
274 468 1
275 161 1
275 164 1
275 166 1
275 167 1
275 169 1
275 172 1
275 174 1
275 175 1
276 369 1
276 370 1
276 373 1
276 374 1
276 377 1
276 378 1
276 381 1
276 382 1
277 449 1
277 452 1
277 453 1
277 456 1
277 457 1
277 460 1
277 461 1
277 464 1
278 482 1
278 483 1
278 486 1
278 487 1
278 490 1
278 491 1
278 494 1
278 495 1
279 7 1
279 141 1
279 147 1
279 191 1
279 257 1
279 331 1
279 441 1
279 453 1
280 62 1
280 109 1
280 130 1
280 159 1
280 314 1
280 374 1
280 421 1
280 471 1
281 39 1
281 126 1
281 173 1
281 194 1
281 223 1
281 378 1
281 438 1
281 485 1
282 25 1
282 87 1
282 144 1
282 174 1
282 271 1
282 337 1
282 456 1
282 486 1
283 4 1
283 98 1
283 127 1
283 188 1
283 193 1
283 282 1
283 377 1
283 439 1
284 65 1
284 66 1
284 69 1
284 70 1
284 73 1
284 74 1
284 77 1
284 78 1
285 243 1
285 244 1
285 245 1
285 246 1
285 251 1
285 252 1
285 253 1
285 254 1
286 74 1
286 104 1
286 169 1
286 181 1
286 288 1
286 365 1
286 386 1
286 481 1
287 275 1
287 276 1
287 277 1
287 278 1
287 283 1
287 284 1
287 285 1
287 286 1
288 353 1
288 355 1
288 358 1
288 360 1
288 361 1
288 363 1
288 366 1
288 368 1
289 1 1
289 2 1
289 5 1
289 6 1
289 9 1
289 10 1
289 13 1
289 14 1
290 16 1
290 46 1
290 143 1
290 209 1
290 328 1
290 358 1
290 393 1
290 455 1
291 78 1
291 125 1
291 146 1
291 175 1
291 330 1
291 390 1
291 437 1
291 487 1
292 71 1
292 128 1
292 211 1
292 226 1
292 255 1
292 395 1
292 410 1
292 440 1
293 146 1
293 147 1
293 150 1
293 151 1
293 154 1
293 155 1
293 158 1
293 159 1
294 60 1
294 139 1
294 214 1
294 311 1
294 372 1
294 398 1
294 451 1
294 495 1
295 23 1
295 84 1
295 178 1
295 207 1
295 268 1
295 273 1
295 362 1
295 457 1
296 32 1
296 115 1
296 130 1
296 159 1
296 299 1
296 314 1
296 344 1
296 471 1
297 418 1
297 419 1
297 422 1
297 423 1
297 426 1
297 427 1
297 430 1
297 431 1
298 161 1
298 163 1
298 165 1
298 167 1
298 169 1
298 171 1
298 173 1
298 175 1
299 22 1
299 69 1
299 119 1
299 206 1
299 253 1
299 274 1
299 303 1
299 458 1
300 65 1
300 67 1
300 69 1
300 71 1
300 73 1
300 75 1
300 77 1
300 79 1
301 42 1
301 72 1
301 102 1
301 256 1
301 260 1
301 286 1
301 354 1
301 444 1
302 98 1
302 99 1
302 101 1
302 104 1
302 106 1
302 107 1
302 109 1
302 112 1
303 33 1
303 34 1
303 39 1
303 40 1
303 41 1
303 42 1
303 47 1
303 48 1
304 4 1
304 83 1
304 188 1
304 193 1
304 267 1
304 312 1
304 377 1
304 496 1
305 2 1
305 4 1
305 5 1
305 7 1
305 10 1
305 12 1
305 13 1
305 15 1
306 354 1
306 356 1
306 357 1
306 359 1
306 362 1
306 364 1
306 365 1
306 367 1
307 90 1
307 150 1
307 197 1
307 247 1
307 334 1
307 381 1
307 402 1
307 431 1
308 242 1
308 244 1
308 245 1
308 247 1
308 250 1
308 252 1
308 253 1
308 255 1
309 28 1
309 122 1
309 152 1
309 182 1
309 336 1
309 340 1
309 366 1
309 434 1
310 369 1
310 372 1
310 373 1
310 376 1
310 377 1
310 380 1
310 381 1
310 384 1
311 21 1
311 132 1
311 205 1
311 211 1
311 226 1
311 316 1
311 395 1
311 410 1
312 139 1
312 154 1
312 184 1
312 311 1
312 368 1
312 451 1
312 466 1
312 495 1
313 417 1
313 419 1
313 422 1
313 424 1
313 425 1
313 427 1
313 430 1
313 432 1
314 64 1
314 68 1
314 147 1
314 252 1
314 257 1
314 331 1
314 376 1
314 441 1
315 69 1
315 180 1
315 253 1
315 259 1
315 274 1
315 364 1
315 443 1
315 458 1
316 195 1
316 196 1
316 197 1
316 198 1
316 203 1
316 204 1
316 205 1
316 206 1
317 23 1
317 80 1
317 163 1
317 178 1
317 207 1
317 347 1
317 362 1
317 392 1
318 370 1
318 371 1
318 373 1
318 376 1
318 378 1
318 379 1
318 381 1
318 384 1
319 257 1
319 259 1
319 262 1
319 264 1
319 265 1
319 267 1
319 270 1
319 272 1
320 322 1
320 324 1
320 325 1
320 327 1
320 330 1
320 332 1
320 333 1
320 335 1
321 401 1
321 403 1
321 405 1
321 407 1
321 409 1
321 411 1
321 413 1
321 415 1
322 41 1
322 53 1
322 160 1
322 237 1
322 258 1
322 353 1
322 442 1
322 472 1
323 305 1
323 307 1
323 309 1
323 311 1
323 313 1
323 315 1
323 317 1
323 319 1
324 193 1
324 195 1
324 197 1
324 199 1
324 201 1
324 203 1
324 205 1
324 207 1
325 2 1
325 31 1
325 171 1
325 186 1
325 216 1
325 343 1
325 400 1
325 483 1
326 66 1
326 67 1
326 70 1
326 71 1
326 74 1
326 75 1
326 78 1
326 79 1
327 385 1
327 388 1
327 389 1
327 392 1
327 393 1
327 396 1
327 397 1
327 400 1
328 112 1
328 116 1
328 142 1
328 210 1
328 300 1
328 394 1
328 424 1
328 454 1
329 322 1
329 323 1
329 325 1
329 328 1
329 330 1
329 331 1
329 333 1
329 336 1
330 9 1
330 21 1
330 71 1
330 205 1
330 211 1
330 255 1
330 321 1
330 395 1
331 36 1
331 130 1
331 159 1
331 220 1
331 225 1
331 314 1
331 409 1
331 471 1
332 61 1
332 67 1
332 82 1
332 172 1
332 251 1
332 266 1
332 373 1
332 484 1
333 225 1
333 227 1
333 229 1
333 231 1
333 233 1
333 235 1
333 237 1
333 239 1
334 337 1
334 340 1
334 341 1
334 344 1
334 345 1
334 348 1
334 349 1
334 352 1
335 385 1
335 387 1
335 390 1
335 392 1
335 393 1
335 395 1
335 398 1
335 400 1
336 77 1
336 98 1
336 193 1
336 282 1
336 312 1
336 377 1
336 389 1
336 496 1
337 42 1
337 102 1
337 149 1
337 199 1
337 286 1
337 333 1
337 354 1
337 383 1
338 145 1
338 146 1
338 151 1
338 152 1
338 153 1
338 154 1
338 159 1
338 160 1
339 92 1
339 97 1
339 171 1
339 216 1
339 281 1
339 400 1
339 404 1
339 483 1
340 15 1
340 76 1
340 81 1
340 170 1
340 265 1
340 327 1
340 388 1
340 482 1
341 25 1
341 144 1
341 148 1
341 227 1
341 332 1
341 337 1
341 411 1
341 456 1
342 273 1
342 275 1
342 277 1
342 279 1
342 281 1
342 283 1
342 285 1
342 287 1
343 29 1
343 50 1
343 79 1
343 234 1
343 294 1
343 341 1
343 391 1
343 478 1
344 11 1
344 26 1
344 133 1
344 244 1
344 317 1
344 323 1
344 338 1
344 428 1
345 3 1
345 18 1
345 47 1
345 187 1
345 202 1
345 232 1
345 359 1
345 416 1
346 31 1
346 97 1
346 171 1
346 281 1
346 293 1
346 343 1
346 477 1
346 483 1
347 129 1
347 132 1
347 134 1
347 135 1
347 137 1
347 140 1
347 142 1
347 143 1
348 193 1
348 194 1
348 197 1
348 198 1
348 201 1
348 202 1
348 205 1
348 206 1
349 39 1
349 173 1
349 179 1
349 223 1
349 289 1
349 363 1
349 473 1
349 485 1
350 177 1
350 180 1
350 182 1
350 183 1
350 185 1
350 188 1
350 190 1
350 191 1
351 82 1
351 83 1
351 85 1
351 88 1
351 90 1
351 91 1
351 93 1
351 96 1
352 210 1
352 211 1
352 214 1
352 215 1
352 218 1
352 219 1
352 222 1
352 223 1
353 49 1
353 138 1
353 168 1
353 233 1
353 245 1
353 352 1
353 429 1
353 450 1
354 113 1
354 114 1
354 117 1
354 118 1
354 121 1
354 122 1
354 125 1
354 126 1
355 59 1
355 74 1
355 104 1
355 231 1
355 288 1
355 371 1
355 386 1
355 415 1
356 109 1
356 115 1
356 159 1
356 225 1
356 299 1
356 409 1
356 421 1
356 471 1
357 465 1
357 466 1
357 471 1
357 472 1
357 473 1
357 474 1
357 479 1
357 480 1
358 418 1
358 419 1
358 421 1
358 424 1
358 426 1
358 427 1
358 429 1
358 432 1
359 81 1
359 84 1
359 85 1
359 88 1
359 89 1
359 92 1
359 93 1
359 96 1
360 107 1
360 122 1
360 152 1
360 279 1
360 336 1
360 419 1
360 434 1
360 463 1
361 44 1
361 123 1
361 198 1
361 295 1
361 356 1
361 382 1
361 435 1
361 479 1
362 7 1
362 68 1
362 162 1
362 191 1
362 252 1
362 257 1
362 346 1
362 441 1
363 59 1
363 104 1
363 169 1
363 288 1
363 292 1
363 371 1
363 476 1
363 481 1
364 36 1
364 62 1
364 115 1
364 159 1
364 220 1
364 299 1
364 374 1
364 471 1
365 17 1
365 20 1
365 22 1
365 23 1
365 25 1
365 28 1
365 30 1
365 31 1
366 466 1
366 467 1
366 470 1
366 471 1
366 474 1
366 475 1
366 478 1
366 479 1
367 54 1
367 151 1
367 212 1
367 238 1
367 291 1
367 335 1
367 396 1
367 475 1
368 2 1
368 31 1
368 186 1
368 246 1
368 293 1
368 343 1
368 430 1
368 477 1
369 51 1
369 156 1
369 161 1
369 235 1
369 280 1
369 345 1
369 464 1
369 468 1
370 177 1
370 178 1
370 181 1
370 182 1
370 185 1
370 186 1
370 189 1
370 190 1
371 450 1
371 452 1
371 453 1
371 455 1
371 458 1
371 460 1
371 461 1
371 463 1
372 33 1
372 152 1
372 182 1
372 217 1
372 279 1
372 336 1
372 366 1
372 463 1
373 30 1
373 77 1
373 98 1
373 127 1
373 282 1
373 342 1
373 389 1
373 439 1
374 385 1
374 386 1
374 391 1
374 392 1
374 393 1
374 394 1
374 399 1
374 400 1
375 5 1
375 55 1
375 189 1
375 195 1
375 239 1
375 305 1
375 379 1
375 489 1
376 6 1
376 160 1
376 164 1
376 190 1
376 258 1
376 348 1
376 442 1
376 472 1
377 178 1
377 180 1
377 181 1
377 183 1
377 186 1
377 188 1
377 189 1
377 191 1
378 16 1
378 99 1
378 114 1
378 143 1
378 283 1
378 298 1
378 328 1
378 455 1
379 67 1
379 82 1
379 111 1
379 251 1
379 266 1
379 296 1
379 423 1
379 480 1
380 24 1
380 54 1
380 89 1
380 151 1
380 208 1
380 238 1
380 335 1
380 401 1
381 385 1
381 387 1
381 389 1
381 391 1
381 393 1
381 395 1
381 397 1
381 399 1
382 209 1
382 211 1
382 213 1
382 215 1
382 217 1
382 219 1
382 221 1
382 223 1
383 13 1
383 19 1
383 34 1
383 124 1
383 203 1
383 218 1
383 325 1
383 436 1
384 209 1
384 210 1
384 213 1
384 214 1
384 217 1
384 218 1
384 221 1
384 222 1
385 58 1
385 153 1
385 215 1
385 276 1
385 370 1
385 399 1
385 460 1
385 465 1
386 274 1
386 275 1
386 277 1
386 280 1
386 282 1
386 283 1
386 285 1
386 288 1
387 103 1
387 160 1
387 243 1
387 258 1
387 287 1
387 427 1
387 442 1
387 472 1
388 60 1
388 65 1
388 154 1
388 249 1
388 311 1
388 372 1
388 466 1
388 495 1
389 129 1
389 130 1
389 133 1
389 134 1
389 137 1
389 138 1
389 141 1
389 142 1
390 193 1
390 196 1
390 197 1
390 200 1
390 201 1
390 204 1
390 205 1
390 208 1
391 32 1
391 109 1
391 130 1
391 225 1
391 314 1
391 344 1
391 409 1
391 421 1
392 353 1
392 355 1
392 357 1
392 359 1
392 361 1
392 363 1
392 365 1
392 367 1
393 449 1
393 450 1
393 453 1
393 454 1
393 457 1
393 458 1
393 461 1
393 462 1
394 225 1
394 226 1
394 231 1
394 232 1
394 233 1
394 234 1
394 239 1
394 240 1
395 51 1
395 52 1
395 53 1
395 54 1
395 59 1
395 60 1
395 61 1
395 62 1
396 403 1
396 404 1
396 405 1
396 406 1
396 411 1
396 412 1
396 413 1
396 414 1
397 209 1
397 211 1
397 214 1
397 216 1
397 217 1
397 219 1
397 222 1
397 224 1
398 82 1
398 111 1
398 172 1
398 177 1
398 266 1
398 361 1
398 423 1
398 484 1
399 29 1
399 35 1
399 79 1
399 145 1
399 219 1
399 329 1
399 341 1
399 391 1
400 28 1
400 33 1
400 107 1
400 152 1
400 217 1
400 336 1
400 340 1
400 419 1
401 52 1
401 125 1
401 131 1
401 146 1
401 236 1
401 315 1
401 330 1
401 437 1
402 59 1
402 134 1
402 231 1
402 292 1
402 318 1
402 371 1
402 415 1
402 476 1
403 6 1
403 53 1
403 103 1
403 190 1
403 237 1
403 258 1
403 287 1
403 442 1
404 10 1
404 117 1
404 228 1
404 301 1
404 307 1
404 322 1
404 412 1
404 491 1
405 32 1
405 62 1
405 159 1
405 225 1
405 344 1
405 374 1
405 409 1
405 471 1
406 225 1
406 226 1
406 229 1
406 230 1
406 233 1
406 234 1
406 237 1
406 238 1
407 10 1
407 105 1
407 167 1
407 228 1
407 322 1
407 351 1
407 412 1
407 417 1
408 481 1
408 482 1
408 487 1
408 488 1
408 489 1
408 490 1
408 495 1
408 496 1
409 9 1
409 71 1
409 128 1
409 158 1
409 255 1
409 321 1
409 440 1
409 470 1
410 113 1
410 114 1
410 119 1
410 120 1
410 121 1
410 122 1
410 127 1
410 128 1
411 33 1
411 34 1
411 37 1
411 38 1
411 41 1
411 42 1
411 45 1
411 46 1
412 33 1
412 36 1
412 38 1
412 39 1
412 41 1
412 44 1
412 46 1
412 47 1
413 481 1
413 483 1
413 486 1
413 488 1
413 489 1
413 491 1
413 494 1
413 496 1
414 58 1
414 88 1
414 118 1
414 272 1
414 276 1
414 302 1
414 370 1
414 460 1
415 27 1
415 137 1
415 149 1
415 199 1
415 333 1
415 339 1
415 383 1
415 449 1
416 273 1
416 276 1
416 278 1
416 279 1
416 281 1
416 284 1
416 286 1
416 287 1
417 48 1
417 52 1
417 78 1
417 146 1
417 236 1
417 330 1
417 360 1
417 390 1
418 130 1
418 131 1
418 134 1
418 135 1
418 138 1
418 139 1
418 142 1
418 143 1
419 387 1
419 388 1
419 389 1
419 390 1
419 395 1
419 396 1
419 397 1
419 398 1
420 241 1
420 243 1
420 246 1
420 248 1
420 249 1
420 251 1
420 254 1
420 256 1
421 113 1
421 116 1
421 117 1
421 120 1
421 121 1
421 124 1
421 125 1
421 128 1
422 40 1
422 105 1
422 224 1
422 228 1
422 307 1
422 412 1
422 417 1
422 491 1
423 81 1
423 83 1
423 86 1
423 88 1
423 89 1
423 91 1
423 94 1
423 96 1
424 96 1
424 100 1
424 179 1
424 284 1
424 289 1
424 363 1
424 408 1
424 473 1
425 20 1
425 93 1
425 99 1
425 114 1
425 204 1
425 283 1
425 298 1
425 405 1
426 37 1
426 148 1
426 221 1
426 227 1
426 242 1
426 332 1
426 411 1
426 426 1
427 81 1
427 84 1
427 86 1
427 87 1
427 89 1
427 92 1
427 94 1
427 95 1
428 43 1
428 58 1
428 165 1
428 276 1
428 349 1
428 355 1
428 370 1
428 460 1
429 66 1
429 68 1
429 69 1
429 71 1
429 74 1
429 76 1
429 77 1
429 79 1
430 258 1
430 260 1
430 261 1
430 263 1
430 266 1
430 268 1
430 269 1
430 271 1
431 209 1
431 210 1
431 215 1
431 216 1
431 217 1
431 218 1
431 223 1
431 224 1
432 11 1
432 26 1
432 56 1
432 183 1
432 240 1
432 323 1
432 338 1
432 367 1
433 26 1
433 56 1
433 121 1
433 133 1
433 240 1
433 317 1
433 338 1
433 433 1
434 433 1
434 435 1
434 437 1
434 439 1
434 441 1
434 443 1
434 445 1
434 447 1
435 105 1
435 117 1
435 167 1
435 301 1
435 307 1
435 351 1
435 417 1
435 491 1
436 353 1
436 356 1
436 357 1
436 360 1
436 361 1
436 364 1
436 365 1
436 368 1
437 15 1
437 76 1
437 155 1
437 230 1
437 327 1
437 388 1
437 414 1
437 467 1
438 19 1
438 63 1
438 124 1
438 203 1
438 278 1
438 375 1
438 436 1
438 462 1
439 57 1
439 69 1
439 176 1
439 253 1
439 274 1
439 369 1
439 458 1
439 488 1
440 22 1
440 57 1
440 119 1
440 176 1
440 206 1
440 303 1
440 369 1
440 488 1
441 10 1
441 40 1
441 105 1
441 117 1
441 224 1
441 301 1
441 322 1
441 417 1
442 241 1
442 242 1
442 245 1
442 246 1
442 249 1
442 250 1
442 253 1
442 254 1
443 52 1
443 146 1
443 175 1
443 236 1
443 241 1
443 330 1
443 425 1
443 487 1
444 258 1
444 259 1
444 262 1
444 263 1
444 266 1
444 267 1
444 270 1
444 271 1
445 2 1
445 92 1
445 186 1
445 216 1
445 246 1
445 400 1
445 404 1
445 430 1
446 65 1
446 67 1
446 70 1
446 72 1
446 73 1
446 75 1
446 78 1
446 80 1
447 194 1
447 195 1
447 198 1
447 199 1
447 202 1
447 203 1
447 206 1
447 207 1
448 83 1
448 98 1
448 127 1
448 267 1
448 282 1
448 312 1
448 439 1
448 496 1
449 209 1
449 212 1
449 214 1
449 215 1
449 217 1
449 220 1
449 222 1
449 223 1
450 337 1
450 339 1
450 342 1
450 344 1
450 345 1
450 347 1
450 350 1
450 352 1
451 73 1
451 85 1
451 135 1
451 269 1
451 275 1
451 319 1
451 385 1
451 459 1
452 93 1
452 99 1
452 143 1
452 209 1
452 283 1
452 393 1
452 405 1
452 455 1
453 1 1
453 2 1
453 7 1
453 8 1
453 9 1
453 10 1
453 15 1
453 16 1
454 48 1
454 131 1
454 146 1
454 175 1
454 315 1
454 330 1
454 360 1
454 487 1
455 177 1
455 178 1
455 183 1
455 184 1
455 185 1
455 186 1
455 191 1
455 192 1
456 145 1
456 147 1
456 149 1
456 151 1
456 153 1
456 155 1
456 157 1
456 159 1
457 467 1
457 468 1
457 469 1
457 470 1
457 475 1
457 476 1
457 477 1
457 478 1
458 76 1
458 170 1
458 200 1
458 230 1
458 384 1
458 388 1
458 414 1
458 482 1
459 209 1
459 212 1
459 213 1
459 216 1
459 217 1
459 220 1
459 221 1
459 224 1
460 18 1
460 47 1
460 202 1
460 262 1
460 309 1
460 359 1
460 446 1
460 493 1
461 226 1
461 228 1
461 229 1
461 231 1
461 234 1
461 236 1
461 237 1
461 239 1
462 34 1
462 63 1
462 124 1
462 129 1
462 218 1
462 313 1
462 375 1
462 436 1
463 481 1
463 482 1
463 485 1
463 486 1
463 489 1
463 490 1
463 493 1
463 494 1
464 146 1
464 147 1
464 149 1
464 152 1
464 154 1
464 155 1
464 157 1
464 160 1
465 35 1
465 79 1
465 140 1
465 219 1
465 294 1
465 391 1
465 452 1
465 478 1
466 305 1
466 308 1
466 310 1
466 311 1
466 313 1
466 316 1
466 318 1
466 319 1
467 97 1
467 100 1
467 102 1
467 103 1
467 105 1
467 108 1
467 110 1
467 111 1
468 15 1
468 81 1
468 155 1
468 265 1
468 277 1
468 327 1
468 461 1
468 467 1
469 35 1
469 140 1
469 145 1
469 219 1
469 264 1
469 329 1
469 448 1
469 452 1
470 5 1
470 116 1
470 189 1
470 195 1
470 210 1
470 300 1
470 379 1
470 394 1
471 91 1
471 106 1
471 136 1
471 263 1
471 320 1
471 403 1
471 418 1
471 447 1
472 289 1
472 291 1
472 294 1
472 296 1
472 297 1
472 299 1
472 302 1
472 304 1
473 435 1
473 436 1
473 437 1
473 438 1
473 443 1
473 444 1
473 445 1
473 446 1
474 7 1
474 64 1
474 147 1
474 162 1
474 191 1
474 331 1
474 346 1
474 376 1
475 41 1
475 103 1
475 164 1
475 258 1
475 287 1
475 348 1
475 353 1
475 442 1
476 3 1
476 4 1
476 5 1
476 6 1
476 11 1
476 12 1
476 13 1
476 14 1
477 41 1
477 160 1
477 164 1
477 243 1
477 348 1
477 353 1
477 427 1
477 472 1
478 47 1
478 113 1
478 232 1
478 262 1
478 297 1
478 359 1
478 416 1
478 446 1
479 23 1
479 80 1
479 110 1
479 207 1
479 273 1
479 392 1
479 422 1
479 457 1
480 385 1
480 386 1
480 389 1
480 390 1
480 393 1
480 394 1
480 397 1
480 398 1
481 90 1
481 120 1
481 150 1
481 304 1
481 308 1
481 334 1
481 402 1
481 492 1
482 24 1
482 151 1
482 208 1
482 291 1
482 306 1
482 335 1
482 475 1
482 490 1
483 433 1
483 434 1
483 437 1
483 438 1
483 441 1
483 442 1
483 445 1
483 446 1
484 89 1
484 151 1
484 212 1
484 306 1
484 335 1
484 396 1
484 401 1
484 490 1
485 401 1
485 403 1
485 406 1
485 408 1
485 409 1
485 411 1
485 414 1
485 416 1
486 211 1
486 212 1
486 213 1
486 214 1
486 219 1
486 220 1
486 221 1
486 222 1
487 434 1
487 436 1
487 437 1
487 439 1
487 442 1
487 444 1
487 445 1
487 447 1
488 49 1
488 52 1
488 54 1
488 55 1
488 57 1
488 60 1
488 62 1
488 63 1
489 97 1
489 98 1
489 103 1
489 104 1
489 105 1
489 106 1
489 111 1
489 112 1
490 113 1
490 115 1
490 118 1
490 120 1
490 121 1
490 123 1
490 126 1
490 128 1
491 26 1
491 56 1
491 86 1
491 240 1
491 244 1
491 270 1
491 338 1
491 428 1
492 385 1
492 388 1
492 390 1
492 391 1
492 393 1
492 396 1
492 398 1
492 399 1
493 19 1
493 124 1
493 129 1
493 203 1
493 248 1
493 313 1
493 432 1
493 436 1
494 39 1
494 96 1
494 179 1
494 194 1
494 223 1
494 363 1
494 378 1
494 408 1
495 49 1
495 52 1
495 53 1
495 56 1
495 57 1
495 60 1
495 61 1
495 64 1
496 26 1
496 86 1
496 133 1
496 183 1
496 270 1
496 317 1
496 338 1
496 367 1
497 17 1
497 18 1
497 23 1
497 24 1
497 25 1
497 26 1
497 31 1
497 32 1
498 1 1
498 3 1
498 5 1
498 7 1
498 9 1
498 11 1
498 13 1
498 15 1
499 145 1
499 148 1
499 149 1
499 152 1
499 153 1
499 156 1
499 157 1
499 160 1
500 3 1
500 18 1
500 108 1
500 187 1
500 202 1
500 309 1
500 420 1
500 493 1
501 4 1
501 30 1
501 98 1
501 188 1
501 282 1
501 312 1
501 342 1
501 496 1
502 274 1
502 276 1
502 277 1
502 279 1
502 282 1
502 284 1
502 285 1
502 287 1
503 49 1
503 50 1
503 55 1
503 56 1
503 57 1
503 58 1
503 63 1
503 64 1
504 449 1
504 451 1
504 454 1
504 456 1
504 457 1
504 459 1
504 462 1
504 464 1
505 49 1
505 50 1
505 53 1
505 54 1
505 57 1
505 58 1
505 61 1
505 62 1
506 101 1
506 212 1
506 285 1
506 291 1
506 306 1
506 396 1
506 475 1
506 490 1
507 353 1
507 354 1
507 357 1
507 358 1
507 361 1
507 362 1
507 365 1
507 366 1
508 13 1
508 34 1
508 63 1
508 218 1
508 278 1
508 325 1
508 375 1
508 462 1
509 449 1
509 452 1
509 454 1
509 455 1
509 457 1
509 460 1
509 462 1
509 463 1
510 24 1
510 89 1
510 101 1
510 208 1
510 285 1
510 306 1
510 401 1
510 490 1
511 161 1
511 162 1
511 167 1
511 168 1
511 169 1
511 170 1
511 175 1
511 176 1
512 27 1
512 102 1
512 199 1
512 260 1
512 286 1
512 339 1
512 383 1
512 444 1
513 80 1
513 84 1
513 163 1
513 268 1
513 273 1
513 347 1
513 392 1
513 457 1
514 43 1
514 153 1
514 165 1
514 215 1
514 349 1
514 355 1
514 399 1
514 465 1
515 465 1
515 468 1
515 470 1
515 471 1
515 473 1
515 476 1
515 478 1
515 479 1
516 97 1
516 100 1
516 101 1
516 104 1
516 105 1
516 108 1
516 109 1
516 112 1
517 450 1
517 451 1
517 454 1
517 455 1
517 458 1
517 459 1
517 462 1
517 463 1
518 307 1
518 308 1
518 309 1
518 310 1
518 315 1
518 316 1
518 317 1
518 318 1
519 77 1
519 83 1
519 127 1
519 193 1
519 267 1
519 377 1
519 389 1
519 439 1
520 2 1
520 97 1
520 186 1
520 216 1
520 281 1
520 293 1
520 400 1
520 477 1
521 67 1
521 172 1
521 177 1
521 251 1
521 296 1
521 361 1
521 480 1
521 484 1
522 417 1
522 418 1
522 423 1
522 424 1
522 425 1
522 426 1
522 431 1
522 432 1
523 386 1
523 387 1
523 389 1
523 392 1
523 394 1
523 395 1
523 397 1
523 400 1
524 465 1
524 467 1
524 469 1
524 471 1
524 473 1
524 475 1
524 477 1
524 479 1
525 323 1
525 324 1
525 325 1
525 326 1
525 331 1
525 332 1
525 333 1
525 334 1
526 401 1
526 404 1
526 405 1
526 408 1
526 409 1
526 412 1
526 413 1
526 416 1
527 481 1
527 484 1
527 485 1
527 488 1
527 489 1
527 492 1
527 493 1
527 496 1
528 241 1
528 242 1
528 247 1
528 248 1
528 249 1
528 250 1
528 255 1
528 256 1
529 75 1
529 90 1
529 120 1
529 247 1
529 304 1
529 387 1
529 402 1
529 431 1
530 10 1
530 70 1
530 117 1
530 167 1
530 254 1
530 301 1
530 322 1
530 351 1
531 6 1
531 103 1
531 164 1
531 190 1
531 243 1
531 287 1
531 348 1
531 427 1
532 12 1
532 91 1
532 106 1
532 213 1
532 324 1
532 397 1
532 403 1
532 418 1
533 194 1
533 195 1
533 197 1
533 200 1
533 202 1
533 203 1
533 205 1
533 208 1
534 9 1
534 21 1
534 128 1
534 205 1
534 226 1
534 321 1
534 410 1
534 440 1
535 145 1
535 147 1
535 150 1
535 152 1
535 153 1
535 155 1
535 158 1
535 160 1
536 76 1
536 81 1
536 155 1
536 200 1
536 265 1
536 384 1
536 388 1
536 467 1
537 8 1
537 38 1
537 73 1
537 135 1
537 192 1
537 222 1
537 319 1
537 385 1
538 257 1
538 260 1
538 261 1
538 264 1
538 265 1
538 268 1
538 269 1
538 272 1
539 14 1
539 61 1
539 82 1
539 111 1
539 266 1
539 326 1
539 373 1
539 423 1
540 1 1
540 120 1
540 150 1
540 185 1
540 247 1
540 304 1
540 334 1
540 431 1
541 49 1
541 168 1
541 198 1
541 233 1
541 295 1
541 352 1
541 382 1
541 479 1
542 81 1
542 82 1
542 85 1
542 86 1
542 89 1
542 90 1
542 93 1
542 94 1
543 289 1
543 290 1
543 295 1
543 296 1
543 297 1
543 298 1
543 303 1
543 304 1
544 95 1
544 161 1
544 280 1
544 310 1
544 345 1
544 407 1
544 464 1
544 494 1
545 74 1
545 169 1
545 231 1
545 292 1
545 386 1
545 415 1
545 476 1
545 481 1
546 122 1
546 182 1
546 229 1
546 279 1
546 366 1
546 413 1
546 434 1
546 463 1
547 42 1
547 137 1
547 199 1
547 260 1
547 354 1
547 383 1
547 444 1
547 449 1
548 1 1
548 90 1
548 120 1
548 185 1
548 197 1
548 304 1
548 381 1
548 402 1
549 2 1
549 3 1
549 5 1
549 8 1
549 10 1
549 11 1
549 13 1
549 16 1
550 119 1
550 176 1
550 259 1
550 274 1
550 303 1
550 443 1
550 458 1
550 488 1
551 401 1
551 404 1
551 406 1
551 407 1
551 409 1
551 412 1
551 414 1
551 415 1
552 43 1
552 58 1
552 88 1
552 215 1
552 272 1
552 355 1
552 370 1
552 399 1
553 57 1
553 119 1
553 180 1
553 274 1
553 303 1
553 364 1
553 369 1
553 458 1
554 225 1
554 227 1
554 230 1
554 232 1
554 233 1
554 235 1
554 238 1
554 240 1
555 32 1
555 36 1
555 62 1
555 130 1
555 220 1
555 314 1
555 344 1
555 374 1
556 55 1
556 116 1
556 210 1
556 239 1
556 300 1
556 305 1
556 394 1
556 489 1
557 34 1
557 36 1
557 37 1
557 39 1
557 42 1
557 44 1
557 45 1
557 47 1
558 12 1
558 17 1
558 106 1
558 201 1
558 263 1
558 324 1
558 418 1
558 447 1
559 10 1
559 40 1
559 70 1
559 224 1
559 228 1
559 254 1
559 322 1
559 412 1
560 76 1
560 155 1
560 170 1
560 277 1
560 388 1
560 461 1
560 467 1
560 482 1
561 369 1
561 370 1
561 375 1
561 376 1
561 377 1
561 378 1
561 383 1
561 384 1
562 17 1
562 19 1
562 22 1
562 24 1
562 25 1
562 27 1
562 30 1
562 32 1
563 354 1
563 355 1
563 357 1
563 360 1
563 362 1
563 363 1
563 365 1
563 368 1
564 257 1
564 260 1
564 262 1
564 263 1
564 265 1
564 268 1
564 270 1
564 271 1
565 53 1
565 164 1
565 237 1
565 243 1
565 258 1
565 348 1
565 427 1
565 442 1
566 24 1
566 54 1
566 208 1
566 212 1
566 238 1
566 306 1
566 396 1
566 490 1
567 131 1
567 132 1
567 133 1
567 134 1
567 139 1
567 140 1
567 141 1
567 142 1
568 482 1
568 484 1
568 485 1
568 487 1
568 490 1
568 492 1
568 493 1
568 495 1
569 42 1
569 72 1
569 137 1
569 149 1
569 256 1
569 333 1
569 354 1
569 449 1
570 18 1
570 113 1
570 202 1
570 232 1
570 297 1
570 309 1
570 416 1
570 493 1
571 369 1
571 371 1
571 373 1
571 375 1
571 377 1
571 379 1
571 381 1
571 383 1
572 55 1
572 116 1
572 142 1
572 195 1
572 239 1
572 300 1
572 379 1
572 454 1
573 1 1
573 75 1
573 185 1
573 197 1
573 247 1
573 381 1
573 387 1
573 431 1
574 81 1
574 83 1
574 85 1
574 87 1
574 89 1
574 91 1
574 93 1
574 95 1
575 81 1
575 82 1
575 87 1
575 88 1
575 89 1
575 90 1
575 95 1
575 96 1
576 321 1
576 324 1
576 325 1
576 328 1
576 329 1
576 332 1
576 333 1
576 336 1
577 242 1
577 243 1
577 245 1
577 248 1
577 250 1
577 251 1
577 253 1
577 256 1
578 65 1
578 68 1
578 70 1
578 71 1
578 73 1
578 76 1
578 78 1
578 79 1
579 33 1
579 107 1
579 217 1
579 229 1
579 279 1
579 413 1
579 419 1
579 463 1
580 87 1
580 144 1
580 227 1
580 242 1
580 271 1
580 411 1
580 426 1
580 456 1
581 58 1
581 88 1
581 153 1
581 165 1
581 272 1
581 349 1
581 370 1
581 465 1
582 321 1
582 323 1
582 326 1
582 328 1
582 329 1
582 331 1
582 334 1
582 336 1
583 8 1
583 73 1
583 192 1
583 196 1
583 275 1
583 380 1
583 385 1
583 459 1
584 7 1
584 64 1
584 94 1
584 191 1
584 257 1
584 376 1
584 406 1
584 441 1
585 33 1
585 35 1
585 37 1
585 39 1
585 41 1
585 43 1
585 45 1
585 47 1
586 74 1
586 134 1
586 181 1
586 231 1
586 318 1
586 365 1
586 386 1
586 415 1
587 449 1
587 451 1
587 453 1
587 455 1
587 457 1
587 459 1
587 461 1
587 463 1
588 59 1
588 169 1
588 181 1
588 231 1
588 365 1
588 371 1
588 415 1
588 481 1
589 17 1
589 19 1
589 21 1
589 23 1
589 25 1
589 27 1
589 29 1
589 31 1
590 337 1
590 338 1
590 341 1
590 342 1
590 345 1
590 346 1
590 349 1
590 350 1
591 27 1
591 42 1
591 149 1
591 260 1
591 333 1
591 339 1
591 354 1
591 444 1
592 57 1
592 176 1
592 180 1
592 259 1
592 364 1
592 369 1
592 443 1
592 488 1
593 5 1
593 55 1
593 142 1
593 189 1
593 210 1
593 239 1
593 394 1
593 454 1
594 28 1
594 33 1
594 122 1
594 217 1
594 279 1
594 340 1
594 434 1
594 463 1
595 33 1
595 122 1
595 152 1
595 217 1
595 229 1
595 336 1
595 413 1
595 434 1
596 16 1
596 20 1
596 99 1
596 204 1
596 209 1
596 283 1
596 328 1
596 393 1
597 22 1
597 176 1
597 180 1
597 206 1
597 274 1
597 364 1
597 458 1
597 488 1
598 273 1
598 274 1
598 277 1
598 278 1
598 281 1
598 282 1
598 285 1
598 286 1
599 257 1
599 259 1
599 261 1
599 263 1
599 265 1
599 267 1
599 269 1
599 271 1
600 97 1
600 99 1
600 102 1
600 104 1
600 105 1
600 107 1
600 110 1
600 112 1
601 289 1
601 290 1
601 293 1
601 294 1
601 297 1
601 298 1
601 301 1
601 302 1
602 322 1
602 323 1
602 326 1
602 327 1
602 330 1
602 331 1
602 334 1
602 335 1
603 7 1
603 68 1
603 94 1
603 147 1
603 191 1
603 252 1
603 331 1
603 406 1
604 369 1
604 371 1
604 374 1
604 376 1
604 377 1
604 379 1
604 382 1
604 384 1
605 37 1
605 87 1
605 174 1
605 221 1
605 242 1
605 271 1
605 426 1
605 486 1
606 4 1
606 30 1
606 83 1
606 127 1
606 188 1
606 267 1
606 342 1
606 439 1
607 96 1
607 173 1
607 194 1
607 289 1
607 378 1
607 408 1
607 473 1
607 485 1
608 433 1
608 435 1
608 438 1
608 440 1
608 441 1
608 443 1
608 446 1
608 448 1
609 162 1
609 164 1
609 165 1
609 167 1
609 170 1
609 172 1
609 173 1
609 175 1
610 145 1
610 148 1
610 150 1
610 151 1
610 153 1
610 156 1
610 158 1
610 159 1
611 112 1
611 116 1
611 195 1
611 300 1
611 305 1
611 379 1
611 424 1
611 489 1
612 1 1
612 3 1
612 6 1
612 8 1
612 9 1
612 11 1
612 14 1
612 16 1
613 130 1
613 132 1
613 133 1
613 135 1
613 138 1
613 140 1
613 141 1
613 143 1
614 106 1
614 166 1
614 213 1
614 263 1
614 350 1
614 397 1
614 418 1
614 447 1
615 162 1
615 163 1
615 165 1
615 168 1
615 170 1
615 171 1
615 173 1
615 176 1
616 23 1
616 110 1
616 157 1
616 178 1
616 207 1
616 362 1
616 422 1
616 469 1
617 28 1
617 107 1
617 122 1
617 229 1
617 340 1
617 413 1
617 419 1
617 434 1
618 418 1
618 420 1
618 421 1
618 423 1
618 426 1
618 428 1
618 429 1
618 431 1
619 210 1
619 211 1
619 213 1
619 216 1
619 218 1
619 219 1
619 221 1
619 224 1
620 481 1
620 483 1
620 485 1
620 487 1
620 489 1
620 491 1
620 493 1
620 495 1
621 144 1
621 148 1
621 174 1
621 242 1
621 332 1
621 426 1
621 456 1
621 486 1
622 2 1
622 3 1
622 6 1
622 7 1
622 10 1
622 11 1
622 14 1
622 15 1
623 26 1
623 121 1
623 183 1
623 244 1
623 338 1
623 367 1
623 428 1
623 433 1
624 59 1
624 74 1
624 181 1
624 292 1
624 365 1
624 371 1
624 386 1
624 476 1
625 98 1
625 100 1
625 101 1
625 103 1
625 106 1
625 108 1
625 109 1
625 111 1
626 386 1
626 388 1
626 389 1
626 391 1
626 394 1
626 396 1
626 397 1
626 399 1
627 162 1
627 163 1
627 166 1
627 167 1
627 170 1
627 171 1
627 174 1
627 175 1
628 18 1
628 47 1
628 108 1
628 113 1
628 202 1
628 297 1
628 359 1
628 420 1
629 114 1
629 116 1
629 117 1
629 119 1
629 122 1
629 124 1
629 125 1
629 127 1
630 32 1
630 36 1
630 115 1
630 220 1
630 225 1
630 299 1
630 344 1
630 409 1
631 483 1
631 484 1
631 485 1
631 486 1
631 491 1
631 492 1
631 493 1
631 494 1
632 27 1
632 42 1
632 72 1
632 199 1
632 256 1
632 339 1
632 354 1
632 383 1
633 401 1
633 402 1
633 405 1
633 406 1
633 409 1
633 410 1
633 413 1
633 414 1
634 19 1
634 20 1
634 21 1
634 22 1
634 27 1
634 28 1
634 29 1
634 30 1
635 8 1
635 73 1
635 85 1
635 192 1
635 269 1
635 290 1
635 385 1
635 474 1
636 354 1
636 355 1
636 358 1
636 359 1
636 362 1
636 363 1
636 366 1
636 367 1
637 289 1
637 292 1
637 294 1
637 295 1
637 297 1
637 300 1
637 302 1
637 303 1
638 65 1
638 154 1
638 184 1
638 249 1
638 261 1
638 368 1
638 445 1
638 466 1
639 339 1
639 340 1
639 341 1
639 342 1
639 347 1
639 348 1
639 349 1
639 350 1
640 138 1
640 198 1
640 245 1
640 295 1
640 382 1
640 429 1
640 450 1
640 479 1
641 434 1
641 435 1
641 437 1
641 440 1
641 442 1
641 443 1
641 445 1
641 448 1
642 17 1
642 136 1
642 166 1
642 201 1
642 263 1
642 320 1
642 350 1
642 447 1
643 65 1
643 68 1
643 69 1
643 72 1
643 73 1
643 76 1
643 77 1
643 80 1
644 36 1
644 109 1
644 115 1
644 130 1
644 220 1
644 299 1
644 314 1
644 421 1
645 28 1
645 107 1
645 182 1
645 279 1
645 340 1
645 366 1
645 419 1
645 463 1
646 48 1
646 78 1
646 175 1
646 241 1
646 360 1
646 390 1
646 425 1
646 487 1
647 97 1
647 98 1
647 101 1
647 102 1
647 105 1
647 106 1
647 109 1
647 110 1
648 2 1
648 31 1
648 92 1
648 97 1
648 186 1
648 281 1
648 343 1
648 404 1
649 369 1
649 372 1
649 374 1
649 375 1
649 377 1
649 380 1
649 382 1
649 383 1
650 419 1
650 420 1
650 421 1
650 422 1
650 427 1
650 428 1
650 429 1
650 430 1
651 451 1
651 452 1
651 453 1
651 454 1
651 459 1
651 460 1
651 461 1
651 462 1
652 6 1
652 41 1
652 103 1
652 160 1
652 190 1
652 287 1
652 353 1
652 472 1
653 242 1
653 243 1
653 246 1
653 247 1
653 250 1
653 251 1
653 254 1
653 255 1
654 27 1
654 72 1
654 137 1
654 256 1
654 260 1
654 339 1
654 444 1
654 449 1
655 257 1
655 258 1
655 261 1
655 262 1
655 265 1
655 266 1
655 269 1
655 270 1
656 290 1
656 291 1
656 293 1
656 296 1
656 298 1
656 299 1
656 301 1
656 304 1
657 50 1
657 52 1
657 53 1
657 55 1
657 58 1
657 60 1
657 61 1
657 63 1
658 338 1
658 339 1
658 341 1
658 344 1
658 346 1
658 347 1
658 349 1
658 352 1
659 16 1
659 20 1
659 46 1
659 114 1
659 204 1
659 298 1
659 328 1
659 358 1
660 44 1
660 49 1
660 138 1
660 233 1
660 295 1
660 356 1
660 450 1
660 479 1
661 66 1
661 156 1
661 250 1
661 280 1
661 310 1
661 464 1
661 468 1
661 494 1
662 194 1
662 196 1
662 197 1
662 199 1
662 202 1
662 204 1
662 205 1
662 207 1
663 73 1
663 135 1
663 196 1
663 290 1
663 319 1
663 380 1
663 385 1
663 474 1
664 9 1
664 71 1
664 132 1
664 226 1
664 255 1
664 316 1
664 321 1
664 410 1
665 23 1
665 157 1
665 163 1
665 207 1
665 273 1
665 347 1
665 457 1
665 469 1
666 3 1
666 47 1
666 108 1
666 187 1
666 262 1
666 359 1
666 420 1
666 446 1
667 371 1
667 372 1
667 373 1
667 374 1
667 379 1
667 380 1
667 381 1
667 382 1
668 273 1
668 276 1
668 277 1
668 280 1
668 281 1
668 284 1
668 285 1
668 288 1
669 353 1
669 354 1
669 359 1
669 360 1
669 361 1
669 362 1
669 367 1
669 368 1
670 65 1
670 66 1
670 71 1
670 72 1
670 73 1
670 74 1
670 79 1
670 80 1
671 18 1
671 19 1
671 21 1
671 24 1
671 26 1
671 27 1
671 29 1
671 32 1
672 30 1
672 127 1
672 193 1
672 312 1
672 342 1
672 377 1
672 439 1
672 496 1
673 21 1
673 71 1
673 158 1
673 205 1
673 226 1
673 255 1
673 410 1
673 470 1
674 71 1
674 132 1
674 158 1
674 211 1
674 255 1
674 316 1
674 395 1
674 470 1
675 51 1
675 66 1
675 95 1
675 235 1
675 250 1
675 280 1
675 407 1
675 464 1
676 273 1
676 275 1
676 278 1
676 280 1
676 281 1
676 283 1
676 286 1
676 288 1
677 306 1
677 308 1
677 309 1
677 311 1
677 314 1
677 316 1
677 317 1
677 319 1
678 1 1
678 90 1
678 185 1
678 247 1
678 308 1
678 402 1
678 431 1
678 492 1
679 40 1
679 70 1
679 105 1
679 167 1
679 224 1
679 254 1
679 351 1
679 417 1
680 61 1
680 82 1
680 177 1
680 266 1
680 296 1
680 361 1
680 373 1
680 480 1
681 193 1
681 194 1
681 199 1
681 200 1
681 201 1
681 202 1
681 207 1
681 208 1
682 163 1
682 164 1
682 165 1
682 166 1
682 171 1
682 172 1
682 173 1
682 174 1
683 45 1
683 51 1
683 95 1
683 161 1
683 235 1
683 345 1
683 357 1
683 407 1
684 49 1
684 123 1
684 233 1
684 245 1
684 295 1
684 429 1
684 435 1
684 479 1
685 33 1
685 36 1
685 37 1
685 40 1
685 41 1
685 44 1
685 45 1
685 48 1
686 10 1
686 40 1
686 167 1
686 224 1
686 307 1
686 322 1
686 351 1
686 491 1
687 417 1
687 420 1
687 422 1
687 423 1
687 425 1
687 428 1
687 430 1
687 431 1
688 13 1
688 19 1
688 63 1
688 129 1
688 203 1
688 313 1
688 325 1
688 375 1
689 370 1
689 372 1
689 373 1
689 375 1
689 378 1
689 380 1
689 381 1
689 383 1
690 87 1
690 148 1
690 174 1
690 227 1
690 271 1
690 332 1
690 411 1
690 486 1
691 129 1
691 131 1
691 133 1
691 135 1
691 137 1
691 139 1
691 141 1
691 143 1
692 161 1
692 162 1
692 165 1
692 166 1
692 169 1
692 170 1
692 173 1
692 174 1
693 48 1
693 52 1
693 131 1
693 236 1
693 241 1
693 315 1
693 360 1
693 425 1
694 63 1
694 129 1
694 248 1
694 278 1
694 313 1
694 375 1
694 432 1
694 462 1
695 70 1
695 167 1
695 228 1
695 254 1
695 307 1
695 351 1
695 412 1
695 491 1
696 241 1
696 244 1
696 246 1
696 247 1
696 249 1
696 252 1
696 254 1
696 255 1
697 34 1
697 35 1
697 37 1
697 40 1
697 42 1
697 43 1
697 45 1
697 48 1
698 128 1
698 132 1
698 158 1
698 226 1
698 316 1
698 410 1
698 440 1
698 470 1
699 289 1
699 291 1
699 293 1
699 295 1
699 297 1
699 299 1
699 301 1
699 303 1
700 51 1
700 95 1
700 156 1
700 235 1
700 310 1
700 407 1
700 468 1
700 494 1
701 20 1
701 46 1
701 99 1
701 143 1
701 204 1
701 283 1
701 358 1
701 455 1
702 17 1
702 91 1
702 201 1
702 213 1
702 263 1
702 397 1
702 403 1
702 447 1
703 433 1
703 436 1
703 437 1
703 440 1
703 441 1
703 444 1
703 445 1
703 448 1
704 466 1
704 468 1
704 469 1
704 471 1
704 474 1
704 476 1
704 477 1
704 479 1
705 80 1
705 157 1
705 178 1
705 273 1
705 362 1
705 392 1
705 457 1
705 469 1
706 161 1
706 164 1
706 165 1
706 168 1
706 169 1
706 172 1
706 173 1
706 176 1
707 226 1
707 227 1
707 229 1
707 232 1
707 234 1
707 235 1
707 237 1
707 240 1
708 22 1
708 119 1
708 180 1
708 206 1
708 259 1
708 303 1
708 364 1
708 443 1
709 289 1
709 292 1
709 293 1
709 296 1
709 297 1
709 300 1
709 301 1
709 304 1
710 67 1
710 68 1
710 69 1
710 70 1
710 75 1
710 76 1
710 77 1
710 78 1
711 56 1
711 86 1
711 121 1
711 183 1
711 240 1
711 270 1
711 367 1
711 433 1
712 33 1
712 35 1
712 38 1
712 40 1
712 41 1
712 43 1
712 46 1
712 48 1
713 44 1
713 123 1
713 138 1
713 245 1
713 356 1
713 429 1
713 435 1
713 450 1
714 23 1
714 84 1
714 110 1
714 163 1
714 207 1
714 268 1
714 347 1
714 422 1
715 99 1
715 100 1
715 101 1
715 102 1
715 107 1
715 108 1
715 109 1
715 110 1
716 145 1
716 146 1
716 149 1
716 150 1
716 153 1
716 154 1
716 157 1
716 158 1
717 50 1
717 140 1
717 234 1
717 264 1
717 294 1
717 448 1
717 452 1
717 478 1
718 3 1
718 47 1
718 113 1
718 187 1
718 297 1
718 309 1
718 359 1
718 493 1
719 225 1
719 228 1
719 230 1
719 231 1
719 233 1
719 236 1
719 238 1
719 239 1
720 89 1
720 101 1
720 151 1
720 285 1
720 291 1
720 335 1
720 401 1
720 475 1
721 290 1
721 291 1
721 294 1
721 295 1
721 298 1
721 299 1
721 302 1
721 303 1
722 14 1
722 67 1
722 111 1
722 172 1
722 251 1
722 326 1
722 423 1
722 484 1
723 66 1
723 67 1
723 69 1
723 72 1
723 74 1
723 75 1
723 77 1
723 80 1
724 65 1
724 184 1
724 214 1
724 249 1
724 311 1
724 368 1
724 398 1
724 495 1
725 178 1
725 179 1
725 182 1
725 183 1
725 186 1
725 187 1
725 190 1
725 191 1
726 41 1
726 53 1
726 103 1
726 237 1
726 243 1
726 287 1
726 353 1
726 427 1
727 402 1
727 404 1
727 405 1
727 407 1
727 410 1
727 412 1
727 413 1
727 415 1
728 80 1
728 84 1
728 110 1
728 178 1
728 268 1
728 362 1
728 392 1
728 422 1
729 355 1
729 356 1
729 357 1
729 358 1
729 363 1
729 364 1
729 365 1
729 366 1
730 290 1
730 292 1
730 293 1
730 295 1
730 298 1
730 300 1
730 301 1
730 303 1
731 25 1
731 37 1
731 144 1
731 221 1
731 242 1
731 337 1
731 426 1
731 456 1
732 43 1
732 88 1
732 153 1
732 272 1
732 276 1
732 355 1
732 460 1
732 465 1
733 179 1
733 180 1
733 181 1
733 182 1
733 187 1
733 188 1
733 189 1
733 190 1
734 7 1
734 94 1
734 141 1
734 162 1
734 191 1
734 346 1
734 406 1
734 453 1
735 5 1
735 112 1
735 189 1
735 210 1
735 305 1
735 394 1
735 424 1
735 489 1
736 38 1
736 85 1
736 135 1
736 222 1
736 269 1
736 290 1
736 319 1
736 474 1
737 25 1
737 87 1
737 148 1
737 242 1
737 271 1
737 332 1
737 337 1
737 426 1
738 64 1
738 68 1
738 94 1
738 162 1
738 252 1
738 346 1
738 376 1
738 406 1
739 50 1
739 79 1
739 140 1
739 145 1
739 234 1
739 329 1
739 391 1
739 452 1
740 83 1
740 84 1
740 85 1
740 86 1
740 91 1
740 92 1
740 93 1
740 94 1
741 114 1
741 115 1
741 117 1
741 120 1
741 122 1
741 123 1
741 125 1
741 128 1
742 8 1
742 135 1
742 192 1
742 275 1
742 290 1
742 319 1
742 459 1
742 474 1
743 20 1
743 114 1
743 143 1
743 204 1
743 209 1
743 298 1
743 393 1
743 455 1
744 75 1
744 90 1
744 197 1
744 308 1
744 381 1
744 387 1
744 402 1
744 492 1
745 321 1
745 323 1
745 325 1
745 327 1
745 329 1
745 331 1
745 333 1
745 335 1
746 123 1
746 138 1
746 168 1
746 295 1
746 352 1
746 435 1
746 450 1
746 479 1
747 60 1
747 154 1
747 184 1
747 214 1
747 368 1
747 372 1
747 398 1
747 466 1
748 178 1
748 179 1
748 181 1
748 184 1
748 186 1
748 187 1
748 189 1
748 192 1
749 100 1
749 173 1
749 179 1
749 194 1
749 284 1
749 363 1
749 378 1
749 485 1
750 1 1
750 75 1
750 120 1
750 185 1
750 304 1
750 308 1
750 387 1
750 492 1
751 52 1
751 78 1
751 131 1
751 175 1
751 236 1
751 315 1
751 390 1
751 487 1
752 18 1
752 20 1
752 21 1
752 23 1
752 26 1
752 28 1
752 29 1
752 31 1
753 58 1
753 118 1
753 165 1
753 215 1
753 302 1
753 349 1
753 370 1
753 399 1
754 74 1
754 104 1
754 134 1
754 288 1
754 292 1
754 318 1
754 386 1
754 476 1
755 84 1
755 157 1
755 163 1
755 178 1
755 268 1
755 347 1
755 362 1
755 469 1
756 433 1
756 434 1
756 439 1
756 440 1
756 441 1
756 442 1
756 447 1
756 448 1
757 60 1
757 139 1
757 154 1
757 261 1
757 372 1
757 445 1
757 451 1
757 466 1
758 402 1
758 403 1
758 405 1
758 408 1
758 410 1
758 411 1
758 413 1
758 416 1
759 88 1
759 118 1
759 153 1
759 215 1
759 272 1
759 302 1
759 399 1
759 465 1
760 402 1
760 403 1
760 406 1
760 407 1
760 410 1
760 411 1
760 414 1
760 415 1
761 98 1
761 99 1
761 102 1
761 103 1
761 106 1
761 107 1
761 110 1
761 111 1
762 29 1
762 50 1
762 145 1
762 234 1
762 264 1
762 329 1
762 341 1
762 448 1
763 257 1
763 258 1
763 263 1
763 264 1
763 265 1
763 266 1
763 271 1
763 272 1
764 337 1
764 339 1
764 341 1
764 343 1
764 345 1
764 347 1
764 349 1
764 351 1
765 85 1
765 196 1
765 269 1
765 275 1
765 290 1
765 380 1
765 459 1
765 474 1
766 274 1
766 275 1
766 278 1
766 279 1
766 282 1
766 283 1
766 286 1
766 287 1
767 44 1
767 138 1
767 168 1
767 198 1
767 352 1
767 356 1
767 382 1
767 450 1
768 45 1
768 66 1
768 161 1
768 250 1
768 280 1
768 345 1
768 357 1
768 464 1
769 161 1
769 163 1
769 166 1
769 168 1
769 169 1
769 171 1
769 174 1
769 176 1
770 34 1
770 35 1
770 38 1
770 39 1
770 42 1
770 43 1
770 46 1
770 47 1
771 75 1
771 150 1
771 247 1
771 308 1
771 334 1
771 387 1
771 431 1
771 492 1
772 401 1
772 402 1
772 407 1
772 408 1
772 409 1
772 410 1
772 415 1
772 416 1
773 370 1
773 371 1
773 374 1
773 375 1
773 378 1
773 379 1
773 382 1
773 383 1
774 14 1
774 111 1
774 177 1
774 296 1
774 326 1
774 361 1
774 423 1
774 480 1
775 64 1
775 141 1
775 162 1
775 257 1
775 346 1
775 376 1
775 441 1
775 453 1
776 17 1
776 18 1
776 21 1
776 22 1
776 25 1
776 26 1
776 29 1
776 30 1
777 321 1
777 322 1
777 325 1
777 326 1
777 329 1
777 330 1
777 333 1
777 334 1
778 24 1
778 89 1
778 208 1
778 212 1
778 291 1
778 396 1
778 401 1
778 475 1
779 465 1
779 468 1
779 469 1
779 472 1
779 473 1
779 476 1
779 477 1
779 480 1
780 81 1
780 170 1
780 200 1
780 265 1
780 277 1
780 384 1
780 461 1
780 482 1
781 386 1
781 387 1
781 390 1
781 391 1
781 394 1
781 395 1
781 398 1
781 399 1
782 49 1
782 51 1
782 54 1
782 56 1
782 57 1
782 59 1
782 62 1
782 64 1
783 113 1
783 115 1
783 117 1
783 119 1
783 121 1
783 123 1
783 125 1
783 127 1
784 17 1
784 20 1
784 21 1
784 24 1
784 25 1
784 28 1
784 29 1
784 32 1
785 16 1
785 93 1
785 114 1
785 209 1
785 298 1
785 328 1
785 393 1
785 405 1
786 147 1
786 148 1
786 149 1
786 150 1
786 155 1
786 156 1
786 157 1
786 158 1
787 35 1
787 50 1
787 79 1
787 219 1
787 234 1
787 264 1
787 391 1
787 448 1
788 291 1
788 292 1
788 293 1
788 294 1
788 299 1
788 300 1
788 301 1
788 302 1
789 68 1
789 141 1
789 147 1
789 162 1
789 252 1
789 331 1
789 346 1
789 453 1
790 177 1
790 179 1
790 182 1
790 184 1
790 185 1
790 187 1
790 190 1
790 192 1
791 46 1
791 93 1
791 114 1
791 143 1
791 298 1
791 358 1
791 405 1
791 455 1
792 227 1
792 228 1
792 229 1
792 230 1
792 235 1
792 236 1
792 237 1
792 238 1
793 321 1
793 324 1
793 326 1
793 327 1
793 329 1
793 332 1
793 334 1
793 335 1
794 154 1
794 214 1
794 261 1
794 311 1
794 398 1
794 445 1
794 466 1
794 495 1
795 258 1
795 259 1
795 261 1
795 264 1
795 266 1
795 267 1
795 269 1
795 272 1
796 2 1
796 92 1
796 171 1
796 186 1
796 293 1
796 404 1
796 477 1
796 483 1
797 34 1
797 124 1
797 218 1
797 248 1
797 278 1
797 432 1
797 436 1
797 462 1
798 11 1
798 86 1
798 183 1
798 244 1
798 270 1
798 323 1
798 367 1
798 428 1
799 337 1
799 338 1
799 343 1
799 344 1
799 345 1
799 346 1
799 351 1
799 352 1
800 338 1
800 340 1
800 341 1
800 343 1
800 346 1
800 348 1
800 349 1
800 351 1
801 60 1
801 65 1
801 139 1
801 184 1
801 249 1
801 368 1
801 372 1
801 451 1
802 1 1
802 4 1
802 5 1
802 8 1
802 9 1
802 12 1
802 13 1
802 16 1
803 193 1
803 195 1
803 198 1
803 200 1
803 201 1
803 203 1
803 206 1
803 208 1
804 15 1
804 155 1
804 170 1
804 200 1
804 327 1
804 384 1
804 467 1
804 482 1
805 338 1
805 339 1
805 342 1
805 343 1
805 346 1
805 347 1
805 350 1
805 351 1
806 61 1
806 67 1
806 111 1
806 177 1
806 251 1
806 361 1
806 373 1
806 423 1
807 465 1
807 467 1
807 470 1
807 472 1
807 473 1
807 475 1
807 478 1
807 480 1
808 54 1
808 101 1
808 151 1
808 238 1
808 285 1
808 306 1
808 335 1
808 490 1
809 35 1
809 36 1
809 37 1
809 38 1
809 43 1
809 44 1
809 45 1
809 46 1
810 305 1
810 306 1
810 311 1
810 312 1
810 313 1
810 314 1
810 319 1
810 320 1
811 14 1
811 82 1
811 172 1
811 266 1
811 296 1
811 326 1
811 480 1
811 484 1
812 79 1
812 145 1
812 264 1
812 294 1
812 329 1
812 391 1
812 448 1
812 478 1
813 465 1
813 466 1
813 469 1
813 470 1
813 473 1
813 474 1
813 477 1
813 478 1
814 481 1
814 484 1
814 486 1
814 487 1
814 489 1
814 492 1
814 494 1
814 495 1
815 72 1
815 102 1
815 137 1
815 199 1
815 256 1
815 286 1
815 383 1
815 449 1
816 12 1
816 17 1
816 91 1
816 136 1
816 201 1
816 320 1
816 324 1
816 403 1
817 306 1
817 307 1
817 309 1
817 312 1
817 314 1
817 315 1
817 317 1
817 320 1
818 305 1
818 308 1
818 309 1
818 312 1
818 313 1
818 316 1
818 317 1
818 320 1
819 15 1
819 170 1
819 230 1
819 277 1
819 327 1
819 414 1
819 461 1
819 482 1
820 226 1
820 227 1
820 230 1
820 231 1
820 234 1
820 235 1
820 238 1
820 239 1
821 18 1
821 108 1
821 202 1
821 232 1
821 262 1
821 416 1
821 420 1
821 446 1
822 31 1
822 92 1
822 171 1
822 246 1
822 343 1
822 404 1
822 430 1
822 483 1
823 130 1
823 131 1
823 133 1
823 136 1
823 138 1
823 139 1
823 141 1
823 144 1
824 321 1
824 322 1
824 327 1
824 328 1
824 329 1
824 330 1
824 335 1
824 336 1
825 241 1
825 243 1
825 245 1
825 247 1
825 249 1
825 251 1
825 253 1
825 255 1
826 25 1
826 37 1
826 87 1
826 221 1
826 227 1
826 271 1
826 337 1
826 411 1
827 65 1
827 139 1
827 249 1
827 261 1
827 311 1
827 445 1
827 451 1
827 495 1
828 306 1
828 307 1
828 310 1
828 311 1
828 314 1
828 315 1
828 318 1
828 319 1
829 104 1
829 134 1
829 169 1
829 231 1
829 288 1
829 318 1
829 415 1
829 481 1
830 146 1
830 148 1
830 149 1
830 151 1
830 154 1
830 156 1
830 157 1
830 159 1
831 11 1
831 56 1
831 121 1
831 240 1
831 244 1
831 323 1
831 428 1
831 433 1
832 305 1
832 307 1
832 310 1
832 312 1
832 313 1
832 315 1
832 318 1
832 320 1
833 450 1
833 451 1
833 453 1
833 456 1
833 458 1
833 459 1
833 461 1
833 464 1
834 353 1
834 356 1
834 358 1
834 359 1
834 361 1
834 364 1
834 366 1
834 367 1
835 12 1
835 106 1
835 136 1
835 166 1
835 320 1
835 324 1
835 350 1
835 418 1
836 434 1
836 435 1
836 438 1
836 439 1
836 442 1
836 443 1
836 446 1
836 447 1
837 259 1
837 260 1
837 261 1
837 262 1
837 267 1
837 268 1
837 269 1
837 270 1
838 129 1
838 130 1
838 135 1
838 136 1
838 137 1
838 138 1
838 143 1
838 144 1
839 49 1
839 51 1
839 53 1
839 55 1
839 57 1
839 59 1
839 61 1
839 63 1
840 45 1
840 66 1
840 95 1
840 250 1
840 310 1
840 357 1
840 407 1
840 494 1
841 193 1
841 196 1
841 198 1
841 199 1
841 201 1
841 204 1
841 206 1
841 207 1
842 4 1
842 77 1
842 83 1
842 98 1
842 188 1
842 267 1
842 282 1
842 389 1
843 129 1
843 132 1
843 133 1
843 136 1
843 137 1
843 140 1
843 141 1
843 144 1
844 82 1
844 83 1
844 86 1
844 87 1
844 90 1
844 91 1
844 94 1
844 95 1
845 38 1
845 135 1
845 196 1
845 222 1
845 275 1
845 319 1
845 380 1
845 459 1
846 39 1
846 100 1
846 126 1
846 179 1
846 223 1
846 284 1
846 363 1
846 438 1
847 1 1
847 4 1
847 6 1
847 7 1
847 9 1
847 12 1
847 14 1
847 15 1
848 29 1
848 35 1
848 50 1
848 140 1
848 219 1
848 234 1
848 341 1
848 452 1
849 44 1
849 49 1
849 123 1
849 168 1
849 233 1
849 352 1
849 356 1
849 435 1
850 3 1
850 108 1
850 113 1
850 187 1
850 232 1
850 297 1
850 416 1
850 420 1
851 57 1
851 69 1
851 119 1
851 253 1
851 259 1
851 303 1
851 369 1
851 443 1
852 115 1
852 116 1
852 117 1
852 118 1
852 123 1
852 124 1
852 125 1
852 126 1
853 43 1
853 118 1
853 215 1
853 276 1
853 302 1
853 355 1
853 399 1
853 460 1
854 12 1
854 91 1
854 166 1
854 263 1
854 324 1
854 350 1
854 403 1
854 447 1
855 449 1
855 450 1
855 455 1
855 456 1
855 457 1
855 458 1
855 463 1
855 464 1
856 55 1
856 112 1
856 142 1
856 239 1
856 305 1
856 424 1
856 454 1
856 489 1
857 113 1
857 116 1
857 118 1
857 119 1
857 121 1
857 124 1
857 126 1
857 127 1
858 433 1
858 436 1
858 438 1
858 439 1
858 441 1
858 444 1
858 446 1
858 447 1
859 129 1
859 131 1
859 134 1
859 136 1
859 137 1
859 139 1
859 142 1
859 144 1
860 39 1
860 96 1
860 126 1
860 223 1
860 289 1
860 408 1
860 438 1
860 473 1
861 82 1
861 84 1
861 85 1
861 87 1
861 90 1
861 92 1
861 93 1
861 95 1
862 17 1
862 106 1
862 136 1
862 201 1
862 213 1
862 320 1
862 397 1
862 418 1
863 45 1
863 51 1
863 66 1
863 156 1
863 235 1
863 250 1
863 357 1
863 468 1
864 337 1
864 340 1
864 342 1
864 343 1
864 345 1
864 348 1
864 350 1
864 351 1
865 31 1
865 97 1
865 216 1
865 246 1
865 281 1
865 343 1
865 400 1
865 430 1
866 177 1
866 180 1
866 181 1
866 184 1
866 185 1
866 188 1
866 189 1
866 192 1
867 50 1
867 51 1
867 53 1
867 56 1
867 58 1
867 59 1
867 61 1
867 64 1
868 241 1
868 244 1
868 245 1
868 248 1
868 249 1
868 252 1
868 253 1
868 256 1


==> anc/HX_k6_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 6 1
125 20 1
125 40 1
125 74 1
125 178 1
125 398 1
125 412 1
125 432 1
126 53 1
126 57 1
126 103 1
126 161 1
126 347 1
126 445 1
126 451 1
126 495 1
127 20 1
127 74 1
127 103 1
127 178 1
127 347 1
127 412 1
127 451 1
127 495 1
128 40 1
128 57 1
128 74 1
128 103 1
128 161 1
128 178 1
128 432 1
128 495 1
129 22 1
129 36 1
129 56 1
129 90 1
129 194 1
129 414 1
129 428 1
129 448 1
130 15 1
130 69 1
130 73 1
130 119 1
130 177 1
130 363 1
130 461 1
130 467 1
131 15 1
131 36 1
131 90 1
131 119 1
131 194 1
131 363 1
131 428 1
131 467 1
132 15 1
132 56 1
132 73 1
132 90 1
132 119 1
132 177 1
132 194 1
132 448 1
133 38 1
133 52 1
133 72 1
133 106 1
133 210 1
133 430 1
133 444 1
133 464 1
134 31 1
134 85 1
134 89 1
134 135 1
134 193 1
134 379 1
134 477 1
134 483 1
135 31 1
135 52 1
135 106 1
135 135 1
135 210 1
135 379 1
135 444 1
135 483 1
136 31 1
136 72 1
136 89 1
136 106 1
136 135 1
136 193 1
136 210 1
136 464 1
137 54 1
137 68 1
137 88 1
137 122 1
137 226 1
137 446 1
137 460 1
137 480 1
138 3 1
138 47 1
138 101 1
138 105 1
138 151 1
138 209 1
138 395 1
138 493 1
139 3 1
139 47 1
139 68 1
139 122 1
139 151 1
139 226 1
139 395 1
139 460 1
140 47 1
140 88 1
140 105 1
140 122 1
140 151 1
140 209 1
140 226 1
140 480 1
141 70 1
141 84 1
141 104 1
141 138 1
141 242 1
141 462 1
141 476 1
141 496 1
142 13 1
142 19 1
142 63 1
142 117 1
142 121 1
142 167 1
142 225 1
142 411 1
143 19 1
143 63 1
143 84 1
143 138 1
143 167 1
143 242 1
143 411 1
143 476 1
144 63 1
144 104 1
144 121 1
144 138 1
144 167 1
144 225 1
144 242 1
144 496 1
145 16 1
145 86 1
145 100 1
145 120 1
145 154 1
145 258 1
145 478 1
145 492 1
146 29 1
146 35 1
146 79 1
146 133 1
146 137 1
146 183 1
146 241 1
146 427 1
147 35 1
147 79 1
147 100 1
147 154 1
147 183 1
147 258 1
147 427 1
147 492 1
148 16 1
148 79 1
148 120 1
148 137 1
148 154 1
148 183 1
148 241 1
148 258 1
149 12 1
149 32 1
149 102 1
149 116 1
149 136 1
149 170 1
149 274 1
149 494 1
150 45 1
150 51 1
150 95 1
150 149 1
150 153 1
150 199 1
150 257 1
150 443 1
151 12 1
151 51 1
151 95 1
151 116 1
151 170 1
151 199 1
151 274 1
151 443 1
152 32 1
152 95 1
152 136 1
152 153 1
152 170 1
152 199 1
152 257 1
152 274 1
153 14 1
153 28 1
153 48 1
153 118 1
153 132 1
153 152 1
153 186 1
153 290 1
154 61 1
154 67 1
154 111 1
154 165 1
154 169 1
154 215 1
154 273 1
154 459 1
155 28 1
155 67 1
155 111 1
155 132 1
155 186 1
155 215 1
155 290 1
155 459 1
156 48 1
156 111 1
156 152 1
156 169 1
156 186 1
156 215 1
156 273 1
156 290 1
157 30 1
157 44 1
157 64 1
157 134 1
157 148 1
157 168 1
157 202 1
157 306 1
158 77 1
158 83 1
158 127 1
158 181 1
158 185 1
158 231 1
158 289 1
158 475 1
159 44 1
159 83 1
159 127 1
159 148 1
159 202 1
159 231 1
159 306 1
159 475 1
160 64 1
160 127 1
160 168 1
160 185 1
160 202 1
160 231 1
160 289 1
160 306 1
161 46 1
161 60 1
161 80 1
161 150 1
161 164 1
161 184 1
161 218 1
161 322 1
162 93 1
162 99 1
162 143 1
162 197 1
162 201 1
162 247 1
162 305 1
162 491 1
163 60 1
163 99 1
163 143 1
163 164 1
163 218 1
163 247 1
163 322 1
163 491 1
164 80 1
164 143 1
164 184 1
164 201 1
164 218 1
164 247 1
164 305 1
164 322 1
165 62 1
165 76 1
165 96 1
165 166 1
165 180 1
165 200 1
165 234 1
165 338 1
166 11 1
166 109 1
166 115 1
166 159 1
166 213 1
166 217 1
166 263 1
166 321 1
167 11 1
167 76 1
167 115 1
167 159 1
167 180 1
167 234 1
167 263 1
167 338 1
168 96 1
168 159 1
168 200 1
168 217 1
168 234 1
168 263 1
168 321 1
168 338 1
169 78 1
169 92 1
169 112 1
169 182 1
169 196 1
169 216 1
169 250 1
169 354 1
170 27 1
170 125 1
170 131 1
170 175 1
170 229 1
170 233 1
170 279 1
170 337 1
171 27 1
171 92 1
171 131 1
171 175 1
171 196 1
171 250 1
171 279 1
171 354 1
172 112 1
172 175 1
172 216 1
172 233 1
172 250 1
172 279 1
172 337 1
172 354 1
173 94 1
173 108 1
173 128 1
173 198 1
173 212 1
173 232 1
173 266 1
173 370 1
174 43 1
174 141 1
174 147 1
174 191 1
174 245 1
174 249 1
174 295 1
174 353 1
175 43 1
175 108 1
175 147 1
175 191 1
175 212 1
175 266 1
175 295 1
175 370 1
176 128 1
176 191 1
176 232 1
176 249 1
176 266 1
176 295 1
176 353 1
176 370 1
177 110 1
177 124 1
177 144 1
177 214 1
177 228 1
177 248 1
177 282 1
177 386 1
178 59 1
178 157 1
178 163 1
178 207 1
178 261 1
178 265 1
178 311 1
178 369 1
179 59 1
179 124 1
179 163 1
179 207 1
179 228 1
179 282 1
179 311 1
179 386 1
180 144 1
180 207 1
180 248 1
180 265 1
180 282 1
180 311 1
180 369 1
180 386 1
181 126 1
181 140 1
181 160 1
181 230 1
181 244 1
181 264 1
181 298 1
181 402 1
182 75 1
182 173 1
182 179 1
182 223 1
182 277 1
182 281 1
182 327 1
182 385 1
183 75 1
183 140 1
183 179 1
183 223 1
183 244 1
183 298 1
183 327 1
183 402 1
184 160 1
184 223 1
184 264 1
184 281 1
184 298 1
184 327 1
184 385 1
184 402 1
185 142 1
185 156 1
185 176 1
185 246 1
185 260 1
185 280 1
185 314 1
185 418 1
186 91 1
186 189 1
186 195 1
186 239 1
186 293 1
186 297 1
186 343 1
186 401 1
187 91 1
187 156 1
187 195 1
187 239 1
187 260 1
187 314 1
187 343 1
187 418 1
188 176 1
188 239 1
188 280 1
188 297 1
188 314 1
188 343 1
188 401 1
188 418 1
189 158 1
189 172 1
189 192 1
189 262 1
189 276 1
189 296 1
189 330 1
189 434 1
190 107 1
190 205 1
190 211 1
190 255 1
190 309 1
190 313 1
190 359 1
190 417 1
191 107 1
191 172 1
191 211 1
191 255 1
191 276 1
191 330 1
191 359 1
191 434 1
192 192 1
192 255 1
192 296 1
192 313 1
192 330 1
192 359 1
192 417 1
192 434 1
193 174 1
193 188 1
193 208 1
193 278 1
193 292 1
193 312 1
193 346 1
193 450 1
194 123 1
194 221 1
194 227 1
194 271 1
194 325 1
194 329 1
194 375 1
194 433 1
195 123 1
195 188 1
195 227 1
195 271 1
195 292 1
195 346 1
195 375 1
195 450 1
196 208 1
196 271 1
196 312 1
196 329 1
196 346 1
196 375 1
196 433 1
196 450 1
197 190 1
197 204 1
197 224 1
197 294 1
197 308 1
197 328 1
197 362 1
197 466 1
198 139 1
198 237 1
198 243 1
198 287 1
198 341 1
198 345 1
198 391 1
198 449 1
199 139 1
199 204 1
199 243 1
199 287 1
199 308 1
199 362 1
199 391 1
199 466 1
200 224 1
200 287 1
200 328 1
200 345 1
200 362 1
200 391 1
200 449 1
200 466 1
201 206 1
201 220 1
201 240 1
201 310 1
201 324 1
201 344 1
201 378 1
201 482 1
202 155 1
202 253 1
202 259 1
202 303 1
202 357 1
202 361 1
202 407 1
202 465 1
203 155 1
203 220 1
203 259 1
203 303 1
203 324 1
203 378 1
203 407 1
203 482 1
204 240 1
204 303 1
204 344 1
204 361 1
204 378 1
204 407 1
204 465 1
204 482 1
205 2 1
205 222 1
205 236 1
205 256 1
205 326 1
205 340 1
205 360 1
205 394 1
206 171 1
206 269 1
206 275 1
206 319 1
206 373 1
206 377 1
206 423 1
206 481 1
207 2 1
207 171 1
207 236 1
207 275 1
207 319 1
207 340 1
207 394 1
207 423 1
208 2 1
208 256 1
208 319 1
208 360 1
208 377 1
208 394 1
208 423 1
208 481 1
209 18 1
209 238 1
209 252 1
209 272 1
209 342 1
209 356 1
209 376 1
209 410 1
210 1 1
210 187 1
210 285 1
210 291 1
210 335 1
210 389 1
210 393 1
210 439 1
211 18 1
211 187 1
211 252 1
211 291 1
211 335 1
211 356 1
211 410 1
211 439 1
212 1 1
212 18 1
212 272 1
212 335 1
212 376 1
212 393 1
212 410 1
212 439 1
213 34 1
213 254 1
213 268 1
213 288 1
213 358 1
213 372 1
213 392 1
213 426 1
214 17 1
214 203 1
214 301 1
214 307 1
214 351 1
214 405 1
214 409 1
214 455 1
215 34 1
215 203 1
215 268 1
215 307 1
215 351 1
215 372 1
215 426 1
215 455 1
216 17 1
216 34 1
216 288 1
216 351 1
216 392 1
216 409 1
216 426 1
216 455 1
217 50 1
217 270 1
217 284 1
217 304 1
217 374 1
217 388 1
217 408 1
217 442 1
218 33 1
218 219 1
218 317 1
218 323 1
218 367 1
218 421 1
218 425 1
218 471 1
219 50 1
219 219 1
219 284 1
219 323 1
219 367 1
219 388 1
219 442 1
219 471 1
220 33 1
220 50 1
220 304 1
220 367 1
220 408 1
220 425 1
220 442 1
220 471 1
221 66 1
221 286 1
221 300 1
221 320 1
221 390 1
221 404 1
221 424 1
221 458 1
222 49 1
222 235 1
222 333 1
222 339 1
222 383 1
222 437 1
222 441 1
222 487 1
223 66 1
223 235 1
223 300 1
223 339 1
223 383 1
223 404 1
223 458 1
223 487 1
224 49 1
224 66 1
224 320 1
224 383 1
224 424 1
224 441 1
224 458 1
224 487 1
225 82 1
225 302 1
225 316 1
225 336 1
225 406 1
225 420 1
225 440 1
225 474 1
226 7 1
226 65 1
226 251 1
226 349 1
226 355 1
226 399 1
226 453 1
226 457 1
227 7 1
227 82 1
227 251 1
227 316 1
227 355 1
227 399 1
227 420 1
227 474 1
228 7 1
228 65 1
228 82 1
228 336 1
228 399 1
228 440 1
228 457 1
228 474 1
229 98 1
229 318 1
229 332 1
229 352 1
229 422 1
229 436 1
229 456 1
229 490 1
230 23 1
230 81 1
230 267 1
230 365 1
230 371 1
230 415 1
230 469 1
230 473 1
231 23 1
231 98 1
231 267 1
231 332 1
231 371 1
231 415 1
231 436 1
231 490 1
232 23 1
232 81 1
232 98 1
232 352 1
232 415 1
232 456 1
232 473 1
232 490 1
233 10 1
233 114 1
233 334 1
233 348 1
233 368 1
233 438 1
233 452 1
233 472 1
234 39 1
234 97 1
234 283 1
234 381 1
234 387 1
234 431 1
234 485 1
234 489 1
235 10 1
235 39 1
235 114 1
235 283 1
235 348 1
235 387 1
235 431 1
235 452 1
236 10 1
236 39 1
236 97 1
236 114 1
236 368 1
236 431 1
236 472 1
236 489 1
237 26 1
237 130 1
237 350 1
237 364 1
237 384 1
237 454 1
237 468 1
237 488 1
238 5 1
238 9 1
238 55 1
238 113 1
238 299 1
238 397 1
238 403 1
238 447 1
239 26 1
239 55 1
239 130 1
239 299 1
239 364 1
239 403 1
239 447 1
239 468 1
240 9 1
240 26 1
240 55 1
240 113 1
240 130 1
240 384 1
240 447 1
240 488 1
241 8 1
241 42 1
241 146 1
241 366 1
241 380 1
241 400 1
241 470 1
241 484 1
242 21 1
242 25 1
242 71 1
242 129 1
242 315 1
242 413 1
242 419 1
242 463 1
243 42 1
243 71 1
243 146 1
243 315 1
243 380 1
243 419 1
243 463 1
243 484 1
244 8 1
244 25 1
244 42 1
244 71 1
244 129 1
244 146 1
244 400 1
244 463 1
245 4 1
245 24 1
245 58 1
245 162 1
245 382 1
245 396 1
245 416 1
245 486 1
246 37 1
246 41 1
246 87 1
246 145 1
246 331 1
246 429 1
246 435 1
246 479 1
247 4 1
247 58 1
247 87 1
247 162 1
247 331 1
247 396 1
247 435 1
247 479 1
248 24 1
248 41 1
248 58 1
248 87 1
248 145 1
248 162 1
248 416 1
248 479 1


==> anc/HX_k6_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 1 1
1 2 1
1 3 1
1 4 1
1 9 1
1 10 1
1 11 1
1 12 1
2 5 1
2 6 1
2 7 1
2 8 1
2 13 1
2 14 1
2 15 1
2 16 1
3 3 1
3 4 1
3 7 1
3 8 1
3 11 1
3 12 1
3 15 1
3 16 1
4 2 1
4 4 1
4 6 1
4 8 1
4 10 1
4 12 1
4 14 1
4 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 25 1
5 26 1
5 27 1
5 28 1
6 21 1
6 22 1
6 23 1
6 24 1
6 29 1
6 30 1
6 31 1
6 32 1
7 19 1
7 20 1
7 23 1
7 24 1
7 27 1
7 28 1
7 31 1
7 32 1
8 18 1
8 20 1
8 22 1
8 24 1
8 26 1
8 28 1
8 30 1
8 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 41 1
9 42 1
9 43 1
9 44 1
10 37 1
10 38 1
10 39 1
10 40 1
10 45 1
10 46 1
10 47 1
10 48 1
11 35 1
11 36 1
11 39 1
11 40 1
11 43 1
11 44 1
11 47 1
11 48 1
12 34 1
12 36 1
12 38 1
12 40 1
12 42 1
12 44 1
12 46 1
12 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 57 1
13 58 1
13 59 1
13 60 1
14 53 1
14 54 1
14 55 1
14 56 1
14 61 1
14 62 1
14 63 1
14 64 1
15 51 1
15 52 1
15 55 1
15 56 1
15 59 1
15 60 1
15 63 1
15 64 1
16 50 1
16 52 1
16 54 1
16 56 1
16 58 1
16 60 1
16 62 1
16 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 73 1
17 74 1
17 75 1
17 76 1
18 69 1
18 70 1
18 71 1
18 72 1
18 77 1
18 78 1
18 79 1
18 80 1
19 67 1
19 68 1
19 71 1
19 72 1
19 75 1
19 76 1
19 79 1
19 80 1
20 66 1
20 68 1
20 70 1
20 72 1
20 74 1
20 76 1
20 78 1
20 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 89 1
21 90 1
21 91 1
21 92 1
22 85 1
22 86 1
22 87 1
22 88 1
22 93 1
22 94 1
22 95 1
22 96 1
23 83 1
23 84 1
23 87 1
23 88 1
23 91 1
23 92 1
23 95 1
23 96 1
24 82 1
24 84 1
24 86 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
25 97 1
25 98 1
25 99 1
25 100 1
25 105 1
25 106 1
25 107 1
25 108 1
26 101 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 111 1
26 112 1
27 99 1
27 100 1
27 103 1
27 104 1
27 107 1
27 108 1
27 111 1
27 112 1
28 98 1
28 100 1
28 102 1
28 104 1
28 106 1
28 108 1
28 110 1
28 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 121 1
29 122 1
29 123 1
29 124 1
30 117 1
30 118 1
30 119 1
30 120 1
30 125 1
30 126 1
30 127 1
30 128 1
31 115 1
31 116 1
31 119 1
31 120 1
31 123 1
31 124 1
31 127 1
31 128 1
32 114 1
32 116 1
32 118 1
32 120 1
32 122 1
32 124 1
32 126 1
32 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 137 1
33 138 1
33 139 1
33 140 1
34 133 1
34 134 1
34 135 1
34 136 1
34 141 1
34 142 1
34 143 1
34 144 1
35 131 1
35 132 1
35 135 1
35 136 1
35 139 1
35 140 1
35 143 1
35 144 1
36 130 1
36 132 1
36 134 1
36 136 1
36 138 1
36 140 1
36 142 1
36 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 153 1
37 154 1
37 155 1
37 156 1
38 149 1
38 150 1
38 151 1
38 152 1
38 157 1
38 158 1
38 159 1
38 160 1
39 147 1
39 148 1
39 151 1
39 152 1
39 155 1
39 156 1
39 159 1
39 160 1
40 146 1
40 148 1
40 150 1
40 152 1
40 154 1
40 156 1
40 158 1
40 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 169 1
41 170 1
41 171 1
41 172 1
42 165 1
42 166 1
42 167 1
42 168 1
42 173 1
42 174 1
42 175 1
42 176 1
43 163 1
43 164 1
43 167 1
43 168 1
43 171 1
43 172 1
43 175 1
43 176 1
44 162 1
44 164 1
44 166 1
44 168 1
44 170 1
44 172 1
44 174 1
44 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 185 1
45 186 1
45 187 1
45 188 1
46 181 1
46 182 1
46 183 1
46 184 1
46 189 1
46 190 1
46 191 1
46 192 1
47 179 1
47 180 1
47 183 1
47 184 1
47 187 1
47 188 1
47 191 1
47 192 1
48 178 1
48 180 1
48 182 1
48 184 1
48 186 1
48 188 1
48 190 1
48 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 201 1
49 202 1
49 203 1
49 204 1
50 197 1
50 198 1
50 199 1
50 200 1
50 205 1
50 206 1
50 207 1
50 208 1
51 195 1
51 196 1
51 199 1
51 200 1
51 203 1
51 204 1
51 207 1
51 208 1
52 194 1
52 196 1
52 198 1
52 200 1
52 202 1
52 204 1
52 206 1
52 208 1
53 209 1
53 210 1
53 211 1
53 212 1
53 217 1
53 218 1
53 219 1
53 220 1
54 213 1
54 214 1
54 215 1
54 216 1
54 221 1
54 222 1
54 223 1
54 224 1
55 211 1
55 212 1
55 215 1
55 216 1
55 219 1
55 220 1
55 223 1
55 224 1
56 210 1
56 212 1
56 214 1
56 216 1
56 218 1
56 220 1
56 222 1
56 224 1
57 225 1
57 226 1
57 227 1
57 228 1
57 233 1
57 234 1
57 235 1
57 236 1
58 229 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
59 227 1
59 228 1
59 231 1
59 232 1
59 235 1
59 236 1
59 239 1
59 240 1
60 226 1
60 228 1
60 230 1
60 232 1
60 234 1
60 236 1
60 238 1
60 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 249 1
61 250 1
61 251 1
61 252 1
62 245 1
62 246 1
62 247 1
62 248 1
62 253 1
62 254 1
62 255 1
62 256 1
63 243 1
63 244 1
63 247 1
63 248 1
63 251 1
63 252 1
63 255 1
63 256 1
64 242 1
64 244 1
64 246 1
64 248 1
64 250 1
64 252 1
64 254 1
64 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 265 1
65 266 1
65 267 1
65 268 1
66 261 1
66 262 1
66 263 1
66 264 1
66 269 1
66 270 1
66 271 1
66 272 1
67 259 1
67 260 1
67 263 1
67 264 1
67 267 1
67 268 1
67 271 1
67 272 1
68 258 1
68 260 1
68 262 1
68 264 1
68 266 1
68 268 1
68 270 1
68 272 1
69 273 1
69 274 1
69 275 1
69 276 1
69 281 1
69 282 1
69 283 1
69 284 1
70 277 1
70 278 1
70 279 1
70 280 1
70 285 1
70 286 1
70 287 1
70 288 1
71 275 1
71 276 1
71 279 1
71 280 1
71 283 1
71 284 1
71 287 1
71 288 1
72 274 1
72 276 1
72 278 1
72 280 1
72 282 1
72 284 1
72 286 1
72 288 1
73 289 1
73 290 1
73 291 1
73 292 1
73 297 1
73 298 1
73 299 1
73 300 1
74 293 1
74 294 1
74 295 1
74 296 1
74 301 1
74 302 1
74 303 1
74 304 1
75 291 1
75 292 1
75 295 1
75 296 1
75 299 1
75 300 1
75 303 1
75 304 1
76 290 1
76 292 1
76 294 1
76 296 1
76 298 1
76 300 1
76 302 1
76 304 1
77 305 1
77 306 1
77 307 1
77 308 1
77 313 1
77 314 1
77 315 1
77 316 1
78 309 1
78 310 1
78 311 1
78 312 1
78 317 1
78 318 1
78 319 1
78 320 1
79 307 1
79 308 1
79 311 1
79 312 1
79 315 1
79 316 1
79 319 1
79 320 1
80 306 1
80 308 1
80 310 1
80 312 1
80 314 1
80 316 1
80 318 1
80 320 1
81 321 1
81 322 1
81 323 1
81 324 1
81 329 1
81 330 1
81 331 1
81 332 1
82 325 1
82 326 1
82 327 1
82 328 1
82 333 1
82 334 1
82 335 1
82 336 1
83 323 1
83 324 1
83 327 1
83 328 1
83 331 1
83 332 1
83 335 1
83 336 1
84 322 1
84 324 1
84 326 1
84 328 1
84 330 1
84 332 1
84 334 1
84 336 1
85 337 1
85 338 1
85 339 1
85 340 1
85 345 1
85 346 1
85 347 1
85 348 1
86 341 1
86 342 1
86 343 1
86 344 1
86 349 1
86 350 1
86 351 1
86 352 1
87 339 1
87 340 1
87 343 1
87 344 1
87 347 1
87 348 1
87 351 1
87 352 1
88 338 1
88 340 1
88 342 1
88 344 1
88 346 1
88 348 1
88 350 1
88 352 1
89 353 1
89 354 1
89 355 1
89 356 1
89 361 1
89 362 1
89 363 1
89 364 1
90 357 1
90 358 1
90 359 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
91 355 1
91 356 1
91 359 1
91 360 1
91 363 1
91 364 1
91 367 1
91 368 1
92 354 1
92 356 1
92 358 1
92 360 1
92 362 1
92 364 1
92 366 1
92 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 377 1
93 378 1
93 379 1
93 380 1
94 373 1
94 374 1
94 375 1
94 376 1
94 381 1
94 382 1
94 383 1
94 384 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 383 1
95 384 1
96 370 1
96 372 1
96 374 1
96 376 1
96 378 1
96 380 1
96 382 1
96 384 1
97 385 1
97 386 1
97 387 1
97 388 1
97 393 1
97 394 1
97 395 1
97 396 1
98 389 1
98 390 1
98 391 1
98 392 1
98 397 1
98 398 1
98 399 1
98 400 1
99 387 1
99 388 1
99 391 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 386 1
100 388 1
100 390 1
100 392 1
100 394 1
100 396 1
100 398 1
100 400 1
101 401 1
101 402 1
101 403 1
101 404 1
101 409 1
101 410 1
101 411 1
101 412 1
102 405 1
102 406 1
102 407 1
102 408 1
102 413 1
102 414 1
102 415 1
102 416 1
103 403 1
103 404 1
103 407 1
103 408 1
103 411 1
103 412 1
103 415 1
103 416 1
104 402 1
104 404 1
104 406 1
104 408 1
104 410 1
104 412 1
104 414 1
104 416 1
105 417 1
105 418 1
105 419 1
105 420 1
105 425 1
105 426 1
105 427 1
105 428 1
106 421 1
106 422 1
106 423 1
106 424 1
106 429 1
106 430 1
106 431 1
106 432 1
107 419 1
107 420 1
107 423 1
107 424 1
107 427 1
107 428 1
107 431 1
107 432 1
108 418 1
108 420 1
108 422 1
108 424 1
108 426 1
108 428 1
108 430 1
108 432 1
109 433 1
109 434 1
109 435 1
109 436 1
109 441 1
109 442 1
109 443 1
109 444 1
110 437 1
110 438 1
110 439 1
110 440 1
110 445 1
110 446 1
110 447 1
110 448 1
111 435 1
111 436 1
111 439 1
111 440 1
111 443 1
111 444 1
111 447 1
111 448 1
112 434 1
112 436 1
112 438 1
112 440 1
112 442 1
112 444 1
112 446 1
112 448 1
113 449 1
113 450 1
113 451 1
113 452 1
113 457 1
113 458 1
113 459 1
113 460 1
114 453 1
114 454 1
114 455 1
114 456 1
114 461 1
114 462 1
114 463 1
114 464 1
115 451 1
115 452 1
115 455 1
115 456 1
115 459 1
115 460 1
115 463 1
115 464 1
116 450 1
116 452 1
116 454 1
116 456 1
116 458 1
116 460 1
116 462 1
116 464 1
117 465 1
117 466 1
117 467 1
117 468 1
117 473 1
117 474 1
117 475 1
117 476 1
118 469 1
118 470 1
118 471 1
118 472 1
118 477 1
118 478 1
118 479 1
118 480 1
119 467 1
119 468 1
119 471 1
119 472 1
119 475 1
119 476 1
119 479 1
119 480 1
120 466 1
120 468 1
120 470 1
120 472 1
120 474 1
120 476 1
120 478 1
120 480 1
121 481 1
121 482 1
121 483 1
121 484 1
121 489 1
121 490 1
121 491 1
121 492 1
122 485 1
122 486 1
122 487 1
122 488 1
122 493 1
122 494 1
122 495 1
122 496 1
123 483 1
123 484 1
123 487 1
123 488 1
123 491 1
123 492 1
123 495 1
123 496 1
124 482 1
124 484 1
124 486 1
124 488 1
124 490 1
124 492 1
124 494 1
124 496 1
125 6 1
125 20 1
125 40 1
125 74 1
125 178 1
125 398 1
125 412 1
125 432 1
126 53 1
126 57 1
126 103 1
126 161 1
126 347 1
126 445 1
126 451 1
126 495 1
127 20 1
127 74 1
127 103 1
127 178 1
127 347 1
127 412 1
127 451 1
127 495 1
128 40 1
128 57 1
128 74 1
128 103 1
128 161 1
128 178 1
128 432 1
128 495 1
129 22 1
129 36 1
129 56 1
129 90 1
129 194 1
129 414 1
129 428 1
129 448 1
130 15 1
130 69 1
130 73 1
130 119 1
130 177 1
130 363 1
130 461 1
130 467 1
131 15 1
131 36 1
131 90 1
131 119 1
131 194 1
131 363 1
131 428 1
131 467 1
132 15 1
132 56 1
132 73 1
132 90 1
132 119 1
132 177 1
132 194 1
132 448 1
133 38 1
133 52 1
133 72 1
133 106 1
133 210 1
133 430 1
133 444 1
133 464 1
134 31 1
134 85 1
134 89 1
134 135 1
134 193 1
134 379 1
134 477 1
134 483 1
135 31 1
135 52 1
135 106 1
135 135 1
135 210 1
135 379 1
135 444 1
135 483 1
136 31 1
136 72 1
136 89 1
136 106 1
136 135 1
136 193 1
136 210 1
136 464 1
137 54 1
137 68 1
137 88 1
137 122 1
137 226 1
137 446 1
137 460 1
137 480 1
138 3 1
138 47 1
138 101 1
138 105 1
138 151 1
138 209 1
138 395 1
138 493 1
139 3 1
139 47 1
139 68 1
139 122 1
139 151 1
139 226 1
139 395 1
139 460 1
140 47 1
140 88 1
140 105 1
140 122 1
140 151 1
140 209 1
140 226 1
140 480 1
141 70 1
141 84 1
141 104 1
141 138 1
141 242 1
141 462 1
141 476 1
141 496 1
142 13 1
142 19 1
142 63 1
142 117 1
142 121 1
142 167 1
142 225 1
142 411 1
143 19 1
143 63 1
143 84 1
143 138 1
143 167 1
143 242 1
143 411 1
143 476 1
144 63 1
144 104 1
144 121 1
144 138 1
144 167 1
144 225 1
144 242 1
144 496 1
145 16 1
145 86 1
145 100 1
145 120 1
145 154 1
145 258 1
145 478 1
145 492 1
146 29 1
146 35 1
146 79 1
146 133 1
146 137 1
146 183 1
146 241 1
146 427 1
147 35 1
147 79 1
147 100 1
147 154 1
147 183 1
147 258 1
147 427 1
147 492 1
148 16 1
148 79 1
148 120 1
148 137 1
148 154 1
148 183 1
148 241 1
148 258 1
149 12 1
149 32 1
149 102 1
149 116 1
149 136 1
149 170 1
149 274 1
149 494 1
150 45 1
150 51 1
150 95 1
150 149 1
150 153 1
150 199 1
150 257 1
150 443 1
151 12 1
151 51 1
151 95 1
151 116 1
151 170 1
151 199 1
151 274 1
151 443 1
152 32 1
152 95 1
152 136 1
152 153 1
152 170 1
152 199 1
152 257 1
152 274 1
153 14 1
153 28 1
153 48 1
153 118 1
153 132 1
153 152 1
153 186 1
153 290 1
154 61 1
154 67 1
154 111 1
154 165 1
154 169 1
154 215 1
154 273 1
154 459 1
155 28 1
155 67 1
155 111 1
155 132 1
155 186 1
155 215 1
155 290 1
155 459 1
156 48 1
156 111 1
156 152 1
156 169 1
156 186 1
156 215 1
156 273 1
156 290 1
157 30 1
157 44 1
157 64 1
157 134 1
157 148 1
157 168 1
157 202 1
157 306 1
158 77 1
158 83 1
158 127 1
158 181 1
158 185 1
158 231 1
158 289 1
158 475 1
159 44 1
159 83 1
159 127 1
159 148 1
159 202 1
159 231 1
159 306 1
159 475 1
160 64 1
160 127 1
160 168 1
160 185 1
160 202 1
160 231 1
160 289 1
160 306 1
161 46 1
161 60 1
161 80 1
161 150 1
161 164 1
161 184 1
161 218 1
161 322 1
162 93 1
162 99 1
162 143 1
162 197 1
162 201 1
162 247 1
162 305 1
162 491 1
163 60 1
163 99 1
163 143 1
163 164 1
163 218 1
163 247 1
163 322 1
163 491 1
164 80 1
164 143 1
164 184 1
164 201 1
164 218 1
164 247 1
164 305 1
164 322 1
165 62 1
165 76 1
165 96 1
165 166 1
165 180 1
165 200 1
165 234 1
165 338 1
166 11 1
166 109 1
166 115 1
166 159 1
166 213 1
166 217 1
166 263 1
166 321 1
167 11 1
167 76 1
167 115 1
167 159 1
167 180 1
167 234 1
167 263 1
167 338 1
168 96 1
168 159 1
168 200 1
168 217 1
168 234 1
168 263 1
168 321 1
168 338 1
169 78 1
169 92 1
169 112 1
169 182 1
169 196 1
169 216 1
169 250 1
169 354 1
170 27 1
170 125 1
170 131 1
170 175 1
170 229 1
170 233 1
170 279 1
170 337 1
171 27 1
171 92 1
171 131 1
171 175 1
171 196 1
171 250 1
171 279 1
171 354 1
172 112 1
172 175 1
172 216 1
172 233 1
172 250 1
172 279 1
172 337 1
172 354 1
173 94 1
173 108 1
173 128 1
173 198 1
173 212 1
173 232 1
173 266 1
173 370 1
174 43 1
174 141 1
174 147 1
174 191 1
174 245 1
174 249 1
174 295 1
174 353 1
175 43 1
175 108 1
175 147 1
175 191 1
175 212 1
175 266 1
175 295 1
175 370 1
176 128 1
176 191 1
176 232 1
176 249 1
176 266 1
176 295 1
176 353 1
176 370 1
177 110 1
177 124 1
177 144 1
177 214 1
177 228 1
177 248 1
177 282 1
177 386 1
178 59 1
178 157 1
178 163 1
178 207 1
178 261 1
178 265 1
178 311 1
178 369 1
179 59 1
179 124 1
179 163 1
179 207 1
179 228 1
179 282 1
179 311 1
179 386 1
180 144 1
180 207 1
180 248 1
180 265 1
180 282 1
180 311 1
180 369 1
180 386 1
181 126 1
181 140 1
181 160 1
181 230 1
181 244 1
181 264 1
181 298 1
181 402 1
182 75 1
182 173 1
182 179 1
182 223 1
182 277 1
182 281 1
182 327 1
182 385 1
183 75 1
183 140 1
183 179 1
183 223 1
183 244 1
183 298 1
183 327 1
183 402 1
184 160 1
184 223 1
184 264 1
184 281 1
184 298 1
184 327 1
184 385 1
184 402 1
185 142 1
185 156 1
185 176 1
185 246 1
185 260 1
185 280 1
185 314 1
185 418 1
186 91 1
186 189 1
186 195 1
186 239 1
186 293 1
186 297 1
186 343 1
186 401 1
187 91 1
187 156 1
187 195 1
187 239 1
187 260 1
187 314 1
187 343 1
187 418 1
188 176 1
188 239 1
188 280 1
188 297 1
188 314 1
188 343 1
188 401 1
188 418 1
189 158 1
189 172 1
189 192 1
189 262 1
189 276 1
189 296 1
189 330 1
189 434 1
190 107 1
190 205 1
190 211 1
190 255 1
190 309 1
190 313 1
190 359 1
190 417 1
191 107 1
191 172 1
191 211 1
191 255 1
191 276 1
191 330 1
191 359 1
191 434 1
192 192 1
192 255 1
192 296 1
192 313 1
192 330 1
192 359 1
192 417 1
192 434 1
193 174 1
193 188 1
193 208 1
193 278 1
193 292 1
193 312 1
193 346 1
193 450 1
194 123 1
194 221 1
194 227 1
194 271 1
194 325 1
194 329 1
194 375 1
194 433 1
195 123 1
195 188 1
195 227 1
195 271 1
195 292 1
195 346 1
195 375 1
195 450 1
196 208 1
196 271 1
196 312 1
196 329 1
196 346 1
196 375 1
196 433 1
196 450 1
197 190 1
197 204 1
197 224 1
197 294 1
197 308 1
197 328 1
197 362 1
197 466 1
198 139 1
198 237 1
198 243 1
198 287 1
198 341 1
198 345 1
198 391 1
198 449 1
199 139 1
199 204 1
199 243 1
199 287 1
199 308 1
199 362 1
199 391 1
199 466 1
200 224 1
200 287 1
200 328 1
200 345 1
200 362 1
200 391 1
200 449 1
200 466 1
201 206 1
201 220 1
201 240 1
201 310 1
201 324 1
201 344 1
201 378 1
201 482 1
202 155 1
202 253 1
202 259 1
202 303 1
202 357 1
202 361 1
202 407 1
202 465 1
203 155 1
203 220 1
203 259 1
203 303 1
203 324 1
203 378 1
203 407 1
203 482 1
204 240 1
204 303 1
204 344 1
204 361 1
204 378 1
204 407 1
204 465 1
204 482 1
205 2 1
205 222 1
205 236 1
205 256 1
205 326 1
205 340 1
205 360 1
205 394 1
206 171 1
206 269 1
206 275 1
206 319 1
206 373 1
206 377 1
206 423 1
206 481 1
207 2 1
207 171 1
207 236 1
207 275 1
207 319 1
207 340 1
207 394 1
207 423 1
208 2 1
208 256 1
208 319 1
208 360 1
208 377 1
208 394 1
208 423 1
208 481 1
209 18 1
209 238 1
209 252 1
209 272 1
209 342 1
209 356 1
209 376 1
209 410 1
210 1 1
210 187 1
210 285 1
210 291 1
210 335 1
210 389 1
210 393 1
210 439 1
211 18 1
211 187 1
211 252 1
211 291 1
211 335 1
211 356 1
211 410 1
211 439 1
212 1 1
212 18 1
212 272 1
212 335 1
212 376 1
212 393 1
212 410 1
212 439 1
213 34 1
213 254 1
213 268 1
213 288 1
213 358 1
213 372 1
213 392 1
213 426 1
214 17 1
214 203 1
214 301 1
214 307 1
214 351 1
214 405 1
214 409 1
214 455 1
215 34 1
215 203 1
215 268 1
215 307 1
215 351 1
215 372 1
215 426 1
215 455 1
216 17 1
216 34 1
216 288 1
216 351 1
216 392 1
216 409 1
216 426 1
216 455 1
217 50 1
217 270 1
217 284 1
217 304 1
217 374 1
217 388 1
217 408 1
217 442 1
218 33 1
218 219 1
218 317 1
218 323 1
218 367 1
218 421 1
218 425 1
218 471 1
219 50 1
219 219 1
219 284 1
219 323 1
219 367 1
219 388 1
219 442 1
219 471 1
220 33 1
220 50 1
220 304 1
220 367 1
220 408 1
220 425 1
220 442 1
220 471 1
221 66 1
221 286 1
221 300 1
221 320 1
221 390 1
221 404 1
221 424 1
221 458 1
222 49 1
222 235 1
222 333 1
222 339 1
222 383 1
222 437 1
222 441 1
222 487 1
223 66 1
223 235 1
223 300 1
223 339 1
223 383 1
223 404 1
223 458 1
223 487 1
224 49 1
224 66 1
224 320 1
224 383 1
224 424 1
224 441 1
224 458 1
224 487 1
225 82 1
225 302 1
225 316 1
225 336 1
225 406 1
225 420 1
225 440 1
225 474 1
226 7 1
226 65 1
226 251 1
226 349 1
226 355 1
226 399 1
226 453 1
226 457 1
227 7 1
227 82 1
227 251 1
227 316 1
227 355 1
227 399 1
227 420 1
227 474 1
228 7 1
228 65 1
228 82 1
228 336 1
228 399 1
228 440 1
228 457 1
228 474 1
229 98 1
229 318 1
229 332 1
229 352 1
229 422 1
229 436 1
229 456 1
229 490 1
230 23 1
230 81 1
230 267 1
230 365 1
230 371 1
230 415 1
230 469 1
230 473 1
231 23 1
231 98 1
231 267 1
231 332 1
231 371 1
231 415 1
231 436 1
231 490 1
232 23 1
232 81 1
232 98 1
232 352 1
232 415 1
232 456 1
232 473 1
232 490 1
233 10 1
233 114 1
233 334 1
233 348 1
233 368 1
233 438 1
233 452 1
233 472 1
234 39 1
234 97 1
234 283 1
234 381 1
234 387 1
234 431 1
234 485 1
234 489 1
235 10 1
235 39 1
235 114 1
235 283 1
235 348 1
235 387 1
235 431 1
235 452 1
236 10 1
236 39 1
236 97 1
236 114 1
236 368 1
236 431 1
236 472 1
236 489 1
237 26 1
237 130 1
237 350 1
237 364 1
237 384 1
237 454 1
237 468 1
237 488 1
238 5 1
238 9 1
238 55 1
238 113 1
238 299 1
238 397 1
238 403 1
238 447 1
239 26 1
239 55 1
239 130 1
239 299 1
239 364 1
239 403 1
239 447 1
239 468 1
240 9 1
240 26 1
240 55 1
240 113 1
240 130 1
240 384 1
240 447 1
240 488 1
241 8 1
241 42 1
241 146 1
241 366 1
241 380 1
241 400 1
241 470 1
241 484 1
242 21 1
242 25 1
242 71 1
242 129 1
242 315 1
242 413 1
242 419 1
242 463 1
243 42 1
243 71 1
243 146 1
243 315 1
243 380 1
243 419 1
243 463 1
243 484 1
244 8 1
244 25 1
244 42 1
244 71 1
244 129 1
244 146 1
244 400 1
244 463 1
245 4 1
245 24 1
245 58 1
245 162 1
245 382 1
245 396 1
245 416 1
245 486 1
246 37 1
246 41 1
246 87 1
246 145 1
246 331 1
246 429 1
246 435 1
246 479 1
247 4 1
247 58 1
247 87 1
247 162 1
247 331 1
247 396 1
247 435 1
247 479 1
248 24 1
248 41 1
248 58 1
248 87 1
248 145 1
248 162 1
248 416 1
248 479 1
249 23 1
249 267 1
249 318 1
249 352 1
249 371 1
249 415 1
249 422 1
249 456 1
250 4 1
250 37 1
250 41 1
250 58 1
250 145 1
250 162 1
250 396 1
250 429 1
251 81 1
251 98 1
251 267 1
251 318 1
251 371 1
251 422 1
251 473 1
251 490 1
252 3 1
252 54 1
252 68 1
252 101 1
252 395 1
252 446 1
252 460 1
252 493 1
253 78 1
253 112 1
253 125 1
253 182 1
253 216 1
253 229 1
253 233 1
253 337 1
254 27 1
254 92 1
254 112 1
254 131 1
254 196 1
254 216 1
254 233 1
254 337 1
255 1 1
255 238 1
255 272 1
255 285 1
255 342 1
255 376 1
255 389 1
255 393 1
256 18 1
256 19 1
256 22 1
256 23 1
256 26 1
256 27 1
256 30 1
256 31 1
257 110 1
257 144 1
257 157 1
257 214 1
257 248 1
257 261 1
257 265 1
257 369 1
258 30 1
258 44 1
258 77 1
258 83 1
258 134 1
258 148 1
258 181 1
258 475 1
259 91 1
259 156 1
259 176 1
259 195 1
259 260 1
259 280 1
259 297 1
259 401 1
260 162 1
260 163 1
260 166 1
260 167 1
260 170 1
260 171 1
260 174 1
260 175 1
261 146 1
261 147 1
261 150 1
261 151 1
261 154 1
261 155 1
261 158 1
261 159 1
262 20 1
262 40 1
262 53 1
262 103 1
262 412 1
262 432 1
262 445 1
262 495 1
263 321 1
263 324 1
263 325 1
263 328 1
263 329 1
263 332 1
263 333 1
263 336 1
264 34 1
264 35 1
264 37 1
264 40 1
264 42 1
264 43 1
264 45 1
264 48 1
265 65 1
265 68 1
265 70 1
265 71 1
265 73 1
265 76 1
265 78 1
265 79 1
266 44 1
266 77 1
266 148 1
266 181 1
266 185 1
266 202 1
266 289 1
266 306 1
267 211 1
267 212 1
267 213 1
267 214 1
267 219 1
267 220 1
267 221 1
267 222 1
268 371 1
268 372 1
268 373 1
268 374 1
268 379 1
268 380 1
268 381 1
268 382 1
269 113 1
269 116 1
269 117 1
269 120 1
269 121 1
269 124 1
269 125 1
269 128 1
270 108 1
270 128 1
270 141 1
270 191 1
270 212 1
270 232 1
270 245 1
270 295 1
271 129 1
271 130 1
271 133 1
271 134 1
271 137 1
271 138 1
271 141 1
271 142 1
272 7 1
272 65 1
272 302 1
272 316 1
272 399 1
272 406 1
272 420 1
272 457 1
273 222 1
273 236 1
273 319 1
273 326 1
273 340 1
273 377 1
273 423 1
273 481 1
274 190 1
274 224 1
274 237 1
274 294 1
274 328 1
274 341 1
274 345 1
274 449 1
275 158 1
275 172 1
275 255 1
275 262 1
275 276 1
275 313 1
275 359 1
275 417 1
276 17 1
276 203 1
276 268 1
276 288 1
276 307 1
276 372 1
276 392 1
276 409 1
277 190 1
277 237 1
277 287 1
277 294 1
277 341 1
277 362 1
277 391 1
277 466 1
278 32 1
278 45 1
278 51 1
278 136 1
278 149 1
278 170 1
278 274 1
278 443 1
279 36 1
279 69 1
279 73 1
279 90 1
279 177 1
279 194 1
279 428 1
279 461 1
280 43 1
280 128 1
280 141 1
280 147 1
280 232 1
280 245 1
280 266 1
280 370 1
281 68 1
281 101 1
281 105 1
281 122 1
281 209 1
281 226 1
281 460 1
281 493 1
282 81 1
282 82 1
282 85 1
282 86 1
282 89 1
282 90 1
282 93 1
282 94 1
283 386 1
283 388 1
283 389 1
283 391 1
283 394 1
283 396 1
283 397 1
283 399 1
284 1 1
284 4 1
284 5 1
284 8 1
284 9 1
284 12 1
284 13 1
284 16 1
285 273 1
285 276 1
285 277 1
285 280 1
285 281 1
285 284 1
285 285 1
285 288 1
286 38 1
286 89 1
286 106 1
286 193 1
286 210 1
286 379 1
286 430 1
286 483 1
287 126 1
287 160 1
287 173 1
287 230 1
287 264 1
287 277 1
287 281 1
287 385 1
288 94 1
288 128 1
288 141 1
288 198 1
288 232 1
288 245 1
288 249 1
288 353 1
289 34 1
289 35 1
289 38 1
289 39 1
289 42 1
289 43 1
289 46 1
289 47 1
290 321 1
290 322 1
290 325 1
290 326 1
290 329 1
290 330 1
290 333 1
290 334 1
291 273 1
291 275 1
291 277 1
291 279 1
291 281 1
291 283 1
291 285 1
291 287 1
292 274 1
292 275 1
292 278 1
292 279 1
292 282 1
292 283 1
292 286 1
292 287 1
293 155 1
293 220 1
293 240 1
293 259 1
293 324 1
293 344 1
293 361 1
293 465 1
294 257 1
294 259 1
294 261 1
294 263 1
294 265 1
294 267 1
294 269 1
294 271 1
295 417 1
295 420 1
295 421 1
295 424 1
295 425 1
295 428 1
295 429 1
295 432 1
296 3 1
296 47 1
296 54 1
296 88 1
296 151 1
296 395 1
296 446 1
296 480 1
297 139 1
297 190 1
297 204 1
297 237 1
297 243 1
297 294 1
297 308 1
297 341 1
298 370 1
298 371 1
298 373 1
298 376 1
298 378 1
298 379 1
298 381 1
298 384 1
299 289 1
299 290 1
299 293 1
299 294 1
299 297 1
299 298 1
299 301 1
299 302 1
300 433 1
300 435 1
300 438 1
300 440 1
300 441 1
300 443 1
300 446 1
300 448 1
301 139 1
301 224 1
301 237 1
301 243 1
301 328 1
301 341 1
301 362 1
301 466 1
302 123 1
302 174 1
302 208 1
302 227 1
302 271 1
302 278 1
302 312 1
302 375 1
303 466 1
303 467 1
303 470 1
303 471 1
303 474 1
303 475 1
303 478 1
303 479 1
304 10 1
304 114 1
304 283 1
304 368 1
304 381 1
304 387 1
304 472 1
304 485 1
305 449 1
305 450 1
305 453 1
305 454 1
305 457 1
305 458 1
305 461 1
305 462 1
306 35 1
306 86 1
306 137 1
306 154 1
306 241 1
306 258 1
306 427 1
306 478 1
307 418 1
307 419 1
307 422 1
307 423 1
307 426 1
307 427 1
307 430 1
307 431 1
308 14 1
308 28 1
308 61 1
308 67 1
308 118 1
308 132 1
308 165 1
308 459 1
309 17 1
309 34 1
309 268 1
309 301 1
309 372 1
309 405 1
309 409 1
309 426 1
310 129 1
310 130 1
310 135 1
310 136 1
310 137 1
310 138 1
310 143 1
310 144 1
311 219 1
311 270 1
311 304 1
311 323 1
311 367 1
311 374 1
311 408 1
311 471 1
312 28 1
312 61 1
312 132 1
312 165 1
312 169 1
312 186 1
312 273 1
312 290 1
313 482 1
313 484 1
313 485 1
313 487 1
313 490 1
313 492 1
313 493 1
313 495 1
314 209 1
314 212 1
314 213 1
314 216 1
314 217 1
314 220 1
314 221 1
314 224 1
315 466 1
315 468 1
315 469 1
315 471 1
315 474 1
315 476 1
315 477 1
315 479 1
316 210 1
316 211 1
316 213 1
316 216 1
316 218 1
316 219 1
316 221 1
316 224 1
317 147 1
317 148 1
317 149 1
317 150 1
317 155 1
317 156 1
317 157 1
317 158 1
318 51 1
318 52 1
318 53 1
318 54 1
318 59 1
318 60 1
318 61 1
318 62 1
319 209 1
319 210 1
319 213 1
319 214 1
319 217 1
319 218 1
319 221 1
319 222 1
320 273 1
320 274 1
320 277 1
320 278 1
320 281 1
320 282 1
320 285 1
320 286 1
321 161 1
321 164 1
321 166 1
321 167 1
321 169 1
321 172 1
321 174 1
321 175 1
322 209 1
322 212 1
322 214 1
322 215 1
322 217 1
322 220 1
322 222 1
322 223 1
323 80 1
323 93 1
323 99 1
323 184 1
323 197 1
323 218 1
323 322 1
323 491 1
324 161 1
324 163 1
324 166 1
324 168 1
324 169 1
324 171 1
324 174 1
324 176 1
325 49 1
325 50 1
325 53 1
325 54 1
325 57 1
325 58 1
325 61 1
325 62 1
326 18 1
326 19 1
326 21 1
326 24 1
326 26 1
326 27 1
326 29 1
326 32 1
327 19 1
327 84 1
327 104 1
327 121 1
327 225 1
327 411 1
327 476 1
327 496 1
328 14 1
328 61 1
328 111 1
328 118 1
328 165 1
328 186 1
328 215 1
328 290 1
329 321 1
329 324 1
329 326 1
329 327 1
329 329 1
329 332 1
329 334 1
329 335 1
330 241 1
330 244 1
330 245 1
330 248 1
330 249 1
330 252 1
330 253 1
330 256 1
331 107 1
331 192 1
331 205 1
331 211 1
331 296 1
331 309 1
331 330 1
331 434 1
332 140 1
332 160 1
332 173 1
332 223 1
332 244 1
332 264 1
332 277 1
332 327 1
333 145 1
333 148 1
333 150 1
333 151 1
333 153 1
333 156 1
333 158 1
333 159 1
334 43 1
334 94 1
334 147 1
334 198 1
334 249 1
334 266 1
334 353 1
334 370 1
335 97 1
335 334 1
335 368 1
335 381 1
335 438 1
335 472 1
335 485 1
335 489 1
336 145 1
336 147 1
336 149 1
336 151 1
336 153 1
336 155 1
336 157 1
336 159 1
337 31 1
337 38 1
337 85 1
337 106 1
337 135 1
337 210 1
337 430 1
337 477 1
338 209 1
338 210 1
338 215 1
338 216 1
338 217 1
338 218 1
338 223 1
338 224 1
339 142 1
339 189 1
339 239 1
339 246 1
339 293 1
339 314 1
339 343 1
339 418 1
340 75 1
340 160 1
340 173 1
340 179 1
340 264 1
340 277 1
340 298 1
340 402 1
341 15 1
341 22 1
341 56 1
341 119 1
341 363 1
341 414 1
341 448 1
341 467 1
342 4 1
342 37 1
342 331 1
342 382 1
342 396 1
342 429 1
342 435 1
342 486 1
343 177 1
343 180 1
343 181 1
343 184 1
343 185 1
343 188 1
343 189 1
343 192 1
344 27 1
344 78 1
344 92 1
344 125 1
344 131 1
344 182 1
344 196 1
344 229 1
345 369 1
345 372 1
345 373 1
345 376 1
345 377 1
345 380 1
345 381 1
345 384 1
346 75 1
346 140 1
346 160 1
346 179 1
346 244 1
346 264 1
346 281 1
346 385 1
347 385 1
347 386 1
347 391 1
347 392 1
347 393 1
347 394 1
347 399 1
347 400 1
348 45 1
348 95 1
348 102 1
348 149 1
348 170 1
348 199 1
348 274 1
348 494 1
349 65 1
349 67 1
349 69 1
349 71 1
349 73 1
349 75 1
349 77 1
349 79 1
350 305 1
350 307 1
350 309 1
350 311 1
350 313 1
350 315 1
350 317 1
350 319 1
351 34 1
351 254 1
351 301 1
351 351 1
351 358 1
351 405 1
351 426 1
351 455 1
352 40 1
352 53 1
352 74 1
352 178 1
352 347 1
352 432 1
352 445 1
352 451 1
353 92 1
353 112 1
353 125 1
353 175 1
353 196 1
353 216 1
353 229 1
353 279 1
354 37 1
354 58 1
354 87 1
354 162 1
354 382 1
354 429 1
354 479 1
354 486 1
355 129 1
355 131 1
355 134 1
355 136 1
355 137 1
355 139 1
355 142 1
355 144 1
356 193 1
356 194 1
356 197 1
356 198 1
356 201 1
356 202 1
356 205 1
356 206 1
357 6 1
357 53 1
357 74 1
357 103 1
357 178 1
357 398 1
357 445 1
357 495 1
358 210 1
358 211 1
358 214 1
358 215 1
358 218 1
358 219 1
358 222 1
358 223 1
359 433 1
359 434 1
359 439 1
359 440 1
359 441 1
359 442 1
359 447 1
359 448 1
360 124 1
360 144 1
360 157 1
360 207 1
360 228 1
360 248 1
360 261 1
360 311 1
361 2 1
361 236 1
361 269 1
361 340 1
361 373 1
361 377 1
361 394 1
361 481 1
362 146 1
362 148 1
362 149 1
362 151 1
362 154 1
362 156 1
362 157 1
362 159 1
363 81 1
363 83 1
363 86 1
363 88 1
363 89 1
363 91 1
363 94 1
363 96 1
364 188 1
364 221 1
364 292 1
364 325 1
364 329 1
364 346 1
364 433 1
364 450 1
365 107 1
365 158 1
365 211 1
365 262 1
365 313 1
365 330 1
365 417 1
365 434 1
366 449 1
366 451 1
366 453 1
366 455 1
366 457 1
366 459 1
366 461 1
366 463 1
367 257 1
367 260 1
367 261 1
367 264 1
367 265 1
367 268 1
367 269 1
367 272 1
368 113 1
368 114 1
368 117 1
368 118 1
368 121 1
368 122 1
368 125 1
368 126 1
369 449 1
369 452 1
369 453 1
369 456 1
369 457 1
369 460 1
369 461 1
369 464 1
370 177 1
370 179 1
370 181 1
370 183 1
370 185 1
370 187 1
370 189 1
370 191 1
371 8 1
371 21 1
371 42 1
371 146 1
371 315 1
371 400 1
371 413 1
371 419 1
372 450 1
372 451 1
372 454 1
372 455 1
372 458 1
372 459 1
372 462 1
372 463 1
373 139 1
373 204 1
373 224 1
373 243 1
373 308 1
373 328 1
373 345 1
373 449 1
374 14 1
374 67 1
374 118 1
374 169 1
374 186 1
374 273 1
374 290 1
374 459 1
375 273 1
375 275 1
375 278 1
375 280 1
375 281 1
375 283 1
375 286 1
375 288 1
376 8 1
376 71 1
376 315 1
376 366 1
376 400 1
376 419 1
376 463 1
376 470 1
377 19 1
377 70 1
377 121 1
377 138 1
377 225 1
377 242 1
377 411 1
377 462 1
378 434 1
378 436 1
378 437 1
378 439 1
378 442 1
378 444 1
378 445 1
378 447 1
379 63 1
379 70 1
379 84 1
379 121 1
379 167 1
379 225 1
379 462 1
379 476 1
380 433 1
380 435 1
380 437 1
380 439 1
380 441 1
380 443 1
380 445 1
380 447 1
381 91 1
381 142 1
381 195 1
381 246 1
381 297 1
381 314 1
381 401 1
381 418 1
382 129 1
382 131 1
382 133 1
382 135 1
382 137 1
382 139 1
382 141 1
382 143 1
383 17 1
383 20 1
383 21 1
383 24 1
383 25 1
383 28 1
383 29 1
383 32 1
384 193 1
384 195 1
384 197 1
384 199 1
384 201 1
384 203 1
384 205 1
384 207 1
385 417 1
385 420 1
385 422 1
385 423 1
385 425 1
385 428 1
385 430 1
385 431 1
386 177 1
386 178 1
386 183 1
386 184 1
386 185 1
386 186 1
386 191 1
386 192 1
387 3 1
387 54 1
387 105 1
387 122 1
387 209 1
387 226 1
387 395 1
387 446 1
388 386 1
388 387 1
388 389 1
388 392 1
388 394 1
388 395 1
388 397 1
388 400 1
389 467 1
389 468 1
389 469 1
389 470 1
389 475 1
389 476 1
389 477 1
389 478 1
390 123 1
390 208 1
390 221 1
390 227 1
390 312 1
390 325 1
390 346 1
390 450 1
391 33 1
391 270 1
391 284 1
391 367 1
391 374 1
391 388 1
391 425 1
391 471 1
392 46 1
392 99 1
392 150 1
392 201 1
392 218 1
392 305 1
392 322 1
392 491 1
393 483 1
393 484 1
393 485 1
393 486 1
393 491 1
393 492 1
393 493 1
393 494 1
394 354 1
394 356 1
394 357 1
394 359 1
394 362 1
394 364 1
394 365 1
394 367 1
395 273 1
395 274 1
395 279 1
395 280 1
395 281 1
395 282 1
395 287 1
395 288 1
396 66 1
396 67 1
396 69 1
396 72 1
396 74 1
396 75 1
396 77 1
396 80 1
397 142 1
397 156 1
397 239 1
397 246 1
397 260 1
397 297 1
397 343 1
397 401 1
398 401 1
398 404 1
398 405 1
398 408 1
398 409 1
398 412 1
398 413 1
398 416 1
399 99 1
399 100 1
399 101 1
399 102 1
399 107 1
399 108 1
399 109 1
399 110 1
400 17 1
400 19 1
400 22 1
400 24 1
400 25 1
400 27 1
400 30 1
400 32 1
401 27 1
401 112 1
401 125 1
401 131 1
401 216 1
401 229 1
401 250 1
401 354 1
402 12 1
402 45 1
402 116 1
402 149 1
402 153 1
402 170 1
402 257 1
402 274 1
403 158 1
403 205 1
403 255 1
403 262 1
403 309 1
403 330 1
403 359 1
403 434 1
404 321 1
404 323 1
404 325 1
404 327 1
404 329 1
404 331 1
404 333 1
404 335 1
405 82 1
405 83 1
405 85 1
405 88 1
405 90 1
405 91 1
405 93 1
405 96 1
406 354 1
406 355 1
406 358 1
406 359 1
406 362 1
406 363 1
406 366 1
406 367 1
407 337 1
407 340 1
407 342 1
407 343 1
407 345 1
407 348 1
407 350 1
407 351 1
408 236 1
408 256 1
408 269 1
408 319 1
408 340 1
408 360 1
408 373 1
408 423 1
409 321 1
409 323 1
409 326 1
409 328 1
409 329 1
409 331 1
409 334 1
409 336 1
410 44 1
410 64 1
410 83 1
410 148 1
410 168 1
410 185 1
410 289 1
410 475 1
411 49 1
411 66 1
411 235 1
411 286 1
411 339 1
411 390 1
411 441 1
411 458 1
412 241 1
412 242 1
412 247 1
412 248 1
412 249 1
412 250 1
412 255 1
412 256 1
413 10 1
413 39 1
413 114 1
413 334 1
413 381 1
413 431 1
413 438 1
413 485 1
414 22 1
414 73 1
414 90 1
414 177 1
414 194 1
414 363 1
414 414 1
414 467 1
415 267 1
415 318 1
415 332 1
415 365 1
415 371 1
415 422 1
415 436 1
415 469 1
416 290 1
416 291 1
416 294 1
416 295 1
416 298 1
416 299 1
416 302 1
416 303 1
417 386 1
417 387 1
417 390 1
417 391 1
417 394 1
417 395 1
417 398 1
417 399 1
418 481 1
418 484 1
418 485 1
418 488 1
418 489 1
418 492 1
418 493 1
418 496 1
419 72 1
419 85 1
419 106 1
419 210 1
419 379 1
419 464 1
419 477 1
419 483 1
420 97 1
420 99 1
420 102 1
420 104 1
420 105 1
420 107 1
420 110 1
420 112 1
421 5 1
421 26 1
421 130 1
421 299 1
421 384 1
421 397 1
421 403 1
421 488 1
422 385 1
422 386 1
422 389 1
422 390 1
422 393 1
422 394 1
422 397 1
422 398 1
423 1 1
423 238 1
423 252 1
423 335 1
423 342 1
423 356 1
423 393 1
423 439 1
424 81 1
424 318 1
424 352 1
424 365 1
424 422 1
424 456 1
424 469 1
424 473 1
425 449 1
425 450 1
425 455 1
425 456 1
425 457 1
425 458 1
425 463 1
425 464 1
426 66 1
426 68 1
426 69 1
426 71 1
426 74 1
426 76 1
426 77 1
426 79 1
427 59 1
427 144 1
427 157 1
427 163 1
427 248 1
427 261 1
427 282 1
427 386 1
428 19 1
428 63 1
428 70 1
428 104 1
428 167 1
428 411 1
428 462 1
428 496 1
429 5 1
429 9 1
429 113 1
429 350 1
429 384 1
429 397 1
429 454 1
429 488 1
430 206 1
430 220 1
430 303 1
430 310 1
430 324 1
430 361 1
430 407 1
430 465 1
431 18 1
431 238 1
431 285 1
431 335 1
431 342 1
431 389 1
431 410 1
431 439 1
432 12 1
432 32 1
432 51 1
432 116 1
432 136 1
432 153 1
432 257 1
432 443 1
433 65 1
433 66 1
433 69 1
433 70 1
433 73 1
433 74 1
433 77 1
433 78 1
434 115 1
434 116 1
434 117 1
434 118 1
434 123 1
434 124 1
434 125 1
434 126 1
435 258 1
435 259 1
435 261 1
435 264 1
435 266 1
435 267 1
435 269 1
435 272 1
436 11 1
436 62 1
436 115 1
436 166 1
436 217 1
436 234 1
436 321 1
436 338 1
437 30 1
437 77 1
437 127 1
437 134 1
437 181 1
437 202 1
437 231 1
437 306 1
438 8 1
438 25 1
438 129 1
438 315 1
438 380 1
438 400 1
438 419 1
438 484 1
439 43 1
439 94 1
439 128 1
439 147 1
439 191 1
439 198 1
439 232 1
439 295 1
440 2 1
440 222 1
440 269 1
440 319 1
440 326 1
440 373 1
440 394 1
440 423 1
441 24 1
441 37 1
441 41 1
441 145 1
441 382 1
441 416 1
441 429 1
441 486 1
442 1 1
442 187 1
442 252 1
442 272 1
442 291 1
442 356 1
442 376 1
442 393 1
443 465 1
443 467 1
443 470 1
443 472 1
443 473 1
443 475 1
443 478 1
443 480 1
444 17 1
444 254 1
444 288 1
444 301 1
444 358 1
444 392 1
444 405 1
444 409 1
445 466 1
445 467 1
445 469 1
445 472 1
445 474 1
445 475 1
445 477 1
445 480 1
446 98 1
446 267 1
446 352 1
446 365 1
446 371 1
446 456 1
446 469 1
446 490 1
447 76 1
447 96 1
447 109 1
447 159 1
447 180 1
447 200 1
447 213 1
447 263 1
448 369 1
448 370 1
448 375 1
448 376 1
448 377 1
448 378 1
448 383 1
448 384 1
449 81 1
449 82 1
449 87 1
449 88 1
449 89 1
449 90 1
449 95 1
449 96 1
450 98 1
450 99 1
450 102 1
450 103 1
450 106 1
450 107 1
450 110 1
450 111 1
451 435 1
451 436 1
451 437 1
451 438 1
451 443 1
451 444 1
451 445 1
451 446 1
452 33 1
452 34 1
452 37 1
452 38 1
452 41 1
452 42 1
452 45 1
452 46 1
453 65 1
453 68 1
453 69 1
453 72 1
453 73 1
453 76 1
453 77 1
453 80 1
454 78 1
454 125 1
454 175 1
454 182 1
454 229 1
454 250 1
454 279 1
454 354 1
455 225 1
455 226 1
455 229 1
455 230 1
455 233 1
455 234 1
455 237 1
455 238 1
456 49 1
456 235 1
456 300 1
456 320 1
456 339 1
456 404 1
456 424 1
456 441 1
457 6 1
457 20 1
457 57 1
457 103 1
457 161 1
457 398 1
457 412 1
457 495 1
458 110 1
458 157 1
458 207 1
458 214 1
458 261 1
458 282 1
458 311 1
458 386 1
459 16 1
459 35 1
459 100 1
459 120 1
459 137 1
459 241 1
459 427 1
459 492 1
460 418 1
460 420 1
460 421 1
460 423 1
460 426 1
460 428 1
460 429 1
460 431 1
461 146 1
461 147 1
461 149 1
461 152 1
461 154 1
461 155 1
461 157 1
461 160 1
462 289 1
462 291 1
462 293 1
462 295 1
462 297 1
462 299 1
462 301 1
462 303 1
463 62 1
463 96 1
463 109 1
463 166 1
463 200 1
463 213 1
463 217 1
463 321 1
464 39 1
464 348 1
464 368 1
464 381 1
464 431 1
464 452 1
464 472 1
464 485 1
465 274 1
465 276 1
465 277 1
465 279 1
465 282 1
465 284 1
465 285 1
465 287 1
466 126 1
466 140 1
466 223 1
466 230 1
466 244 1
466 281 1
466 327 1
466 385 1
467 337 1
467 338 1
467 343 1
467 344 1
467 345 1
467 346 1
467 351 1
467 352 1
468 450 1
468 452 1
468 453 1
468 455 1
468 458 1
468 460 1
468 461 1
468 463 1
469 465 1
469 467 1
469 469 1
469 471 1
469 473 1
469 475 1
469 477 1
469 479 1
470 12 1
470 95 1
470 102 1
470 116 1
470 153 1
470 199 1
470 257 1
470 494 1
471 12 1
471 32 1
471 45 1
471 95 1
471 116 1
471 136 1
471 149 1
471 199 1
472 187 1
472 238 1
472 252 1
472 285 1
472 291 1
472 342 1
472 356 1
472 389 1
473 65 1
473 66 1
473 71 1
473 72 1
473 73 1
473 74 1
473 79 1
473 80 1
474 60 1
474 80 1
474 93 1
474 143 1
474 164 1
474 184 1
474 197 1
474 247 1
475 47 1
475 54 1
475 101 1
475 122 1
475 151 1
475 226 1
475 446 1
475 493 1
476 161 1
476 162 1
476 165 1
476 166 1
476 169 1
476 170 1
476 173 1
476 174 1
477 97 1
477 100 1
477 101 1
477 104 1
477 105 1
477 108 1
477 109 1
477 112 1
478 94 1
478 141 1
478 191 1
478 198 1
478 245 1
478 266 1
478 295 1
478 370 1
479 4 1
479 24 1
479 37 1
479 87 1
479 396 1
479 416 1
479 429 1
479 479 1
480 385 1
480 388 1
480 390 1
480 391 1
480 393 1
480 396 1
480 398 1
480 399 1
481 23 1
481 332 1
481 352 1
481 365 1
481 415 1
481 436 1
481 456 1
481 469 1
482 177 1
482 179 1
482 182 1
482 184 1
482 185 1
482 187 1
482 190 1
482 192 1
483 59 1
483 110 1
483 163 1
483 214 1
483 265 1
483 282 1
483 369 1
483 386 1
484 417 1
484 419 1
484 421 1
484 423 1
484 425 1
484 427 1
484 429 1
484 431 1
485 30 1
485 44 1
485 127 1
485 134 1
485 148 1
485 185 1
485 231 1
485 289 1
486 1 1
486 18 1
486 187 1
486 238 1
486 291 1
486 342 1
486 393 1
486 410 1
487 162 1
487 164 1
487 165 1
487 167 1
487 170 1
487 172 1
487 173 1
487 175 1
488 226 1
488 228 1
488 229 1
488 231 1
488 234 1
488 236 1
488 237 1
488 239 1
489 29 1
489 79 1
489 86 1
489 133 1
489 154 1
489 183 1
489 258 1
489 478 1
490 59 1
490 110 1
490 124 1
490 157 1
490 163 1
490 214 1
490 228 1
490 261 1
491 75 1
491 126 1
491 140 1
491 173 1
491 179 1
491 230 1
491 244 1
491 277 1
492 417 1
492 418 1
492 423 1
492 424 1
492 425 1
492 426 1
492 431 1
492 432 1
493 36 1
493 56 1
493 73 1
493 177 1
493 363 1
493 428 1
493 448 1
493 467 1
494 33 1
494 36 1
494 38 1
494 39 1
494 41 1
494 44 1
494 46 1
494 47 1
495 31 1
495 38 1
495 52 1
495 89 1
495 135 1
495 193 1
495 430 1
495 444 1
496 2 1
496 3 1
496 5 1
496 8 1
496 10 1
496 11 1
496 13 1
496 16 1
497 370 1
497 372 1
497 373 1
497 375 1
497 378 1
497 380 1
497 381 1
497 383 1
498 481 1
498 483 1
498 485 1
498 487 1
498 489 1
498 491 1
498 493 1
498 495 1
499 482 1
499 483 1
499 486 1
499 487 1
499 490 1
499 491 1
499 494 1
499 495 1
500 481 1
500 483 1
500 486 1
500 488 1
500 489 1
500 491 1
500 494 1
500 496 1
501 66 1
501 67 1
501 70 1
501 71 1
501 74 1
501 75 1
501 78 1
501 79 1
502 49 1
502 51 1
502 54 1
502 56 1
502 57 1
502 59 1
502 62 1
502 64 1
503 16 1
503 29 1
503 79 1
503 100 1
503 120 1
503 133 1
503 183 1
503 492 1
504 17 1
504 18 1
504 23 1
504 24 1
504 25 1
504 26 1
504 31 1
504 32 1
505 284 1
505 304 1
505 317 1
505 367 1
505 388 1
505 408 1
505 421 1
505 471 1
506 46 1
506 60 1
506 143 1
506 150 1
506 164 1
506 201 1
506 247 1
506 305 1
507 241 1
507 242 1
507 245 1
507 246 1
507 249 1
507 250 1
507 253 1
507 254 1
508 46 1
508 80 1
508 93 1
508 150 1
508 184 1
508 197 1
508 201 1
508 305 1
509 113 1
509 114 1
509 119 1
509 120 1
509 121 1
509 122 1
509 127 1
509 128 1
510 78 1
510 92 1
510 175 1
510 182 1
510 196 1
510 233 1
510 279 1
510 337 1
511 194 1
511 195 1
511 198 1
511 199 1
511 202 1
511 203 1
511 206 1
511 207 1
512 20 1
512 53 1
512 57 1
512 74 1
512 161 1
512 178 1
512 412 1
512 445 1
513 227 1
513 228 1
513 229 1
513 230 1
513 235 1
513 236 1
513 237 1
513 238 1
514 29 1
514 35 1
514 86 1
514 100 1
514 133 1
514 427 1
514 478 1
514 492 1
515 48 1
515 61 1
515 67 1
515 152 1
515 165 1
515 186 1
515 290 1
515 459 1
516 353 1
516 356 1
516 358 1
516 359 1
516 361 1
516 364 1
516 366 1
516 367 1
517 306 1
517 308 1
517 309 1
517 311 1
517 314 1
517 316 1
517 317 1
517 319 1
518 465 1
518 466 1
518 469 1
518 470 1
518 473 1
518 474 1
518 477 1
518 478 1
519 28 1
519 48 1
519 61 1
519 111 1
519 132 1
519 152 1
519 165 1
519 215 1
520 161 1
520 162 1
520 167 1
520 168 1
520 169 1
520 170 1
520 175 1
520 176 1
521 139 1
521 190 1
521 243 1
521 294 1
521 345 1
521 362 1
521 449 1
521 466 1
522 235 1
522 286 1
522 300 1
522 333 1
522 339 1
522 390 1
522 404 1
522 437 1
523 145 1
523 146 1
523 149 1
523 150 1
523 153 1
523 154 1
523 157 1
523 158 1
524 174 1
524 188 1
524 271 1
524 278 1
524 292 1
524 329 1
524 375 1
524 433 1
525 161 1
525 164 1
525 165 1
525 168 1
525 169 1
525 172 1
525 173 1
525 176 1
526 156 1
526 176 1
526 189 1
526 239 1
526 260 1
526 280 1
526 293 1
526 343 1
527 17 1
527 254 1
527 268 1
527 351 1
527 358 1
527 372 1
527 409 1
527 455 1
528 161 1
528 163 1
528 165 1
528 167 1
528 169 1
528 171 1
528 173 1
528 175 1
529 49 1
529 66 1
529 300 1
529 333 1
529 404 1
529 437 1
529 441 1
529 458 1
530 2 1
530 171 1
530 256 1
530 269 1
530 275 1
530 360 1
530 373 1
530 394 1
531 75 1
531 126 1
531 179 1
531 230 1
531 281 1
531 298 1
531 385 1
531 402 1
532 206 1
532 253 1
532 303 1
532 310 1
532 357 1
532 378 1
532 407 1
532 482 1
533 97 1
533 100 1
533 102 1
533 103 1
533 105 1
533 108 1
533 110 1
533 111 1
534 235 1
534 286 1
534 320 1
534 339 1
534 383 1
534 390 1
534 424 1
534 487 1
535 305 1
535 306 1
535 309 1
535 310 1
535 313 1
535 314 1
535 317 1
535 318 1
536 419 1
536 420 1
536 421 1
536 422 1
536 427 1
536 428 1
536 429 1
536 430 1
537 155 1
537 206 1
537 240 1
537 259 1
537 303 1
537 310 1
537 344 1
537 407 1
538 15 1
538 22 1
538 69 1
538 90 1
538 119 1
538 194 1
538 414 1
538 461 1
539 107 1
539 158 1
539 172 1
539 205 1
539 211 1
539 262 1
539 276 1
539 309 1
540 273 1
540 276 1
540 278 1
540 279 1
540 281 1
540 284 1
540 286 1
540 287 1
541 55 1
541 299 1
541 350 1
541 384 1
541 403 1
541 447 1
541 454 1
541 488 1
542 482 1
542 483 1
542 485 1
542 488 1
542 490 1
542 491 1
542 493 1
542 496 1
543 82 1
543 251 1
543 336 1
543 349 1
543 355 1
543 440 1
543 453 1
543 474 1
544 52 1
544 85 1
544 89 1
544 106 1
544 193 1
544 210 1
544 444 1
544 477 1
545 60 1
545 80 1
545 99 1
545 164 1
545 184 1
545 201 1
545 305 1
545 491 1
546 10 1
546 97 1
546 114 1
546 348 1
546 381 1
546 452 1
546 485 1
546 489 1
547 49 1
547 286 1
547 300 1
547 383 1
547 390 1
547 404 1
547 441 1
547 487 1
548 11 1
548 96 1
548 109 1
548 115 1
548 200 1
548 213 1
548 234 1
548 338 1
549 290 1
549 291 1
549 293 1
549 296 1
549 298 1
549 299 1
549 301 1
549 304 1
550 203 1
550 254 1
550 268 1
550 301 1
550 307 1
550 358 1
550 372 1
550 405 1
551 353 1
551 354 1
551 359 1
551 360 1
551 361 1
551 362 1
551 367 1
551 368 1
552 66 1
552 286 1
552 333 1
552 383 1
552 390 1
552 437 1
552 458 1
552 487 1
553 59 1
553 124 1
553 144 1
553 163 1
553 228 1
553 248 1
553 265 1
553 369 1
554 155 1
554 206 1
554 259 1
554 310 1
554 361 1
554 378 1
554 465 1
554 482 1
555 38 1
555 72 1
555 85 1
555 89 1
555 193 1
555 430 1
555 464 1
555 477 1
556 92 1
556 125 1
556 196 1
556 229 1
556 233 1
556 250 1
556 337 1
556 354 1
557 258 1
557 259 1
557 262 1
557 263 1
557 266 1
557 267 1
557 270 1
557 271 1
558 451 1
558 452 1
558 453 1
558 454 1
558 459 1
558 460 1
558 461 1
558 462 1
559 1 1
559 3 1
559 6 1
559 8 1
559 9 1
559 11 1
559 14 1
559 16 1
560 220 1
560 253 1
560 324 1
560 357 1
560 361 1
560 378 1
560 465 1
560 482 1
561 274 1
561 275 1
561 277 1
561 280 1
561 282 1
561 283 1
561 285 1
561 288 1
562 108 1
562 141 1
562 212 1
562 245 1
562 249 1
562 266 1
562 353 1
562 370 1
563 4 1
563 41 1
563 87 1
563 145 1
563 382 1
563 396 1
563 479 1
563 486 1
564 225 1
564 227 1
564 229 1
564 231 1
564 233 1
564 235 1
564 237 1
564 239 1
565 204 1
565 224 1
565 237 1
565 287 1
565 308 1
565 328 1
565 341 1
565 391 1
566 65 1
566 251 1
566 316 1
566 336 1
566 355 1
566 420 1
566 440 1
566 457 1
567 124 1
567 157 1
567 228 1
567 261 1
567 265 1
567 282 1
567 369 1
567 386 1
568 43 1
568 94 1
568 108 1
568 141 1
568 147 1
568 198 1
568 212 1
568 245 1
569 28 1
569 48 1
569 67 1
569 132 1
569 152 1
569 169 1
569 273 1
569 459 1
570 81 1
570 267 1
570 332 1
570 352 1
570 371 1
570 436 1
570 456 1
570 473 1
571 251 1
571 302 1
571 316 1
571 349 1
571 355 1
571 406 1
571 420 1
571 453 1
572 13 1
572 19 1
572 104 1
572 117 1
572 138 1
572 242 1
572 411 1
572 496 1
573 338 1
573 339 1
573 342 1
573 343 1
573 346 1
573 347 1
573 350 1
573 351 1
574 35 1
574 36 1
574 37 1
574 38 1
574 43 1
574 44 1
574 45 1
574 46 1
575 126 1
575 173 1
575 223 1
575 230 1
575 277 1
575 298 1
575 327 1
575 402 1
576 305 1
576 308 1
576 309 1
576 312 1
576 313 1
576 316 1
576 317 1
576 320 1
577 145 1
577 147 1
577 150 1
577 152 1
577 153 1
577 155 1
577 158 1
577 160 1
578 33 1
578 36 1
578 37 1
578 40 1
578 41 1
578 44 1
578 45 1
578 48 1
579 34 1
579 203 1
579 288 1
579 301 1
579 307 1
579 392 1
579 405 1
579 426 1
580 16 1
580 35 1
580 79 1
580 86 1
580 120 1
580 183 1
580 427 1
580 478 1
581 289 1
581 292 1
581 294 1
581 295 1
581 297 1
581 300 1
581 302 1
581 303 1
582 27 1
582 78 1
582 112 1
582 131 1
582 175 1
582 182 1
582 216 1
582 279 1
583 24 1
583 87 1
583 331 1
583 382 1
583 416 1
583 435 1
583 479 1
583 486 1
584 81 1
584 84 1
584 85 1
584 88 1
584 89 1
584 92 1
584 93 1
584 96 1
585 18 1
585 187 1
585 272 1
585 285 1
585 291 1
585 376 1
585 389 1
585 410 1
586 107 1
586 158 1
586 192 1
586 211 1
586 255 1
586 262 1
586 296 1
586 359 1
587 162 1
587 163 1
587 165 1
587 168 1
587 170 1
587 171 1
587 173 1
587 176 1
588 353 1
588 354 1
588 357 1
588 358 1
588 361 1
588 362 1
588 365 1
588 366 1
589 82 1
589 84 1
589 85 1
589 87 1
589 90 1
589 92 1
589 93 1
589 95 1
590 20 1
590 40 1
590 57 1
590 161 1
590 347 1
590 412 1
590 432 1
590 451 1
591 225 1
591 226 1
591 231 1
591 232 1
591 233 1
591 234 1
591 239 1
591 240 1
592 43 1
592 108 1
592 128 1
592 147 1
592 212 1
592 232 1
592 249 1
592 353 1
593 322 1
593 324 1
593 325 1
593 327 1
593 330 1
593 332 1
593 333 1
593 335 1
594 32 1
594 51 1
594 95 1
594 102 1
594 136 1
594 199 1
594 443 1
594 494 1
595 465 1
595 468 1
595 470 1
595 471 1
595 473 1
595 476 1
595 478 1
595 479 1
596 339 1
596 340 1
596 341 1
596 342 1
596 347 1
596 348 1
596 349 1
596 350 1
597 291 1
597 292 1
597 293 1
597 294 1
597 299 1
597 300 1
597 301 1
597 302 1
598 481 1
598 484 1
598 486 1
598 487 1
598 489 1
598 492 1
598 494 1
598 495 1
599 14 1
599 48 1
599 61 1
599 118 1
599 152 1
599 165 1
599 169 1
599 273 1
600 21 1
600 42 1
600 71 1
600 146 1
600 366 1
600 413 1
600 463 1
600 470 1
601 241 1
601 243 1
601 246 1
601 248 1
601 249 1
601 251 1
601 254 1
601 256 1
602 139 1
602 190 1
602 224 1
602 243 1
602 287 1
602 294 1
602 328 1
602 391 1
603 60 1
603 93 1
603 164 1
603 197 1
603 201 1
603 218 1
603 305 1
603 322 1
604 97 1
604 98 1
604 101 1
604 102 1
604 105 1
604 106 1
604 109 1
604 110 1
605 44 1
605 64 1
605 77 1
605 127 1
605 148 1
605 168 1
605 181 1
605 231 1
606 433 1
606 434 1
606 437 1
606 438 1
606 441 1
606 442 1
606 445 1
606 446 1
607 91 1
607 176 1
607 189 1
607 195 1
607 280 1
607 293 1
607 314 1
607 418 1
608 195 1
608 196 1
608 197 1
608 198 1
608 203 1
608 204 1
608 205 1
608 206 1
609 30 1
609 83 1
609 134 1
609 185 1
609 202 1
609 289 1
609 306 1
609 475 1
610 31 1
610 38 1
610 72 1
610 135 1
610 379 1
610 430 1
610 464 1
610 483 1
611 27 1
611 78 1
611 131 1
611 182 1
611 233 1
611 250 1
611 337 1
611 354 1
612 33 1
612 270 1
612 304 1
612 317 1
612 374 1
612 408 1
612 421 1
612 425 1
613 145 1
613 146 1
613 151 1
613 152 1
613 153 1
613 154 1
613 159 1
613 160 1
614 65 1
614 82 1
614 316 1
614 349 1
614 420 1
614 453 1
614 457 1
614 474 1
615 179 1
615 180 1
615 181 1
615 182 1
615 187 1
615 188 1
615 189 1
615 190 1
616 129 1
616 132 1
616 134 1
616 135 1
616 137 1
616 140 1
616 142 1
616 143 1
617 305 1
617 308 1
617 310 1
617 311 1
617 313 1
617 316 1
617 318 1
617 319 1
618 163 1
618 164 1
618 165 1
618 166 1
618 171 1
618 172 1
618 173 1
618 174 1
619 3 1
619 4 1
619 5 1
619 6 1
619 11 1
619 12 1
619 13 1
619 14 1
620 206 1
620 240 1
620 253 1
620 310 1
620 344 1
620 357 1
620 361 1
620 465 1
621 8 1
621 21 1
621 71 1
621 380 1
621 400 1
621 413 1
621 463 1
621 484 1
622 31 1
622 52 1
622 72 1
622 85 1
622 135 1
622 444 1
622 464 1
622 477 1
623 33 1
623 50 1
623 219 1
623 270 1
623 323 1
623 374 1
623 425 1
623 442 1
624 338 1
624 339 1
624 341 1
624 344 1
624 346 1
624 347 1
624 349 1
624 352 1
625 17 1
625 18 1
625 21 1
625 22 1
625 25 1
625 26 1
625 29 1
625 30 1
626 449 1
626 451 1
626 454 1
626 456 1
626 457 1
626 459 1
626 462 1
626 464 1
627 114 1
627 115 1
627 118 1
627 119 1
627 122 1
627 123 1
627 126 1
627 127 1
628 49 1
628 52 1
628 54 1
628 55 1
628 57 1
628 60 1
628 62 1
628 63 1
629 172 1
629 205 1
629 276 1
629 309 1
629 313 1
629 330 1
629 417 1
629 434 1
630 3 1
630 88 1
630 101 1
630 122 1
630 226 1
630 395 1
630 480 1
630 493 1
631 174 1
631 208 1
631 221 1
631 278 1
631 312 1
631 325 1
631 329 1
631 433 1
632 46 1
632 60 1
632 93 1
632 99 1
632 150 1
632 164 1
632 197 1
632 491 1
633 34 1
633 36 1
633 37 1
633 39 1
633 42 1
633 44 1
633 45 1
633 47 1
634 401 1
634 402 1
634 407 1
634 408 1
634 409 1
634 410 1
634 415 1
634 416 1
635 158 1
635 192 1
635 205 1
635 262 1
635 296 1
635 309 1
635 313 1
635 417 1
636 47 1
636 68 1
636 88 1
636 101 1
636 151 1
636 460 1
636 480 1
636 493 1
637 193 1
637 196 1
637 197 1
637 200 1
637 201 1
637 204 1
637 205 1
637 208 1
638 67 1
638 68 1
638 69 1
638 70 1
638 75 1
638 76 1
638 77 1
638 78 1
639 11 1
639 62 1
639 76 1
639 109 1
639 115 1
639 166 1
639 180 1
639 213 1
640 289 1
640 291 1
640 294 1
640 296 1
640 297 1
640 299 1
640 302 1
640 304 1
641 50 1
641 51 1
641 54 1
641 55 1
641 58 1
641 59 1
641 62 1
641 63 1
642 354 1
642 355 1
642 357 1
642 360 1
642 362 1
642 363 1
642 365 1
642 368 1
643 275 1
643 276 1
643 277 1
643 278 1
643 283 1
643 284 1
643 285 1
643 286 1
644 8 1
644 21 1
644 25 1
644 129 1
644 366 1
644 400 1
644 413 1
644 470 1
645 306 1
645 307 1
645 310 1
645 311 1
645 314 1
645 315 1
645 318 1
645 319 1
646 56 1
646 69 1
646 90 1
646 194 1
646 363 1
646 448 1
646 461 1
646 467 1
647 51 1
647 102 1
647 153 1
647 170 1
647 257 1
647 274 1
647 443 1
647 494 1
648 4 1
648 24 1
648 41 1
648 145 1
648 331 1
648 396 1
648 416 1
648 435 1
649 242 1
649 243 1
649 246 1
649 247 1
649 250 1
649 251 1
649 254 1
649 255 1
650 402 1
650 403 1
650 406 1
650 407 1
650 410 1
650 411 1
650 414 1
650 415 1
651 76 1
651 109 1
651 180 1
651 213 1
651 217 1
651 234 1
651 321 1
651 338 1
652 30 1
652 64 1
652 77 1
652 134 1
652 168 1
652 181 1
652 185 1
652 289 1
653 337 1
653 338 1
653 341 1
653 342 1
653 345 1
653 346 1
653 349 1
653 350 1
654 7 1
654 316 1
654 336 1
654 349 1
654 399 1
654 420 1
654 440 1
654 453 1
655 194 1
655 195 1
655 197 1
655 200 1
655 202 1
655 203 1
655 205 1
655 208 1
656 433 1
656 436 1
656 437 1
656 440 1
656 441 1
656 444 1
656 445 1
656 448 1
657 289 1
657 292 1
657 293 1
657 296 1
657 297 1
657 300 1
657 301 1
657 304 1
658 79 1
658 86 1
658 100 1
658 137 1
658 183 1
658 241 1
658 478 1
658 492 1
659 322 1
659 323 1
659 326 1
659 327 1
659 330 1
659 331 1
659 334 1
659 335 1
660 97 1
660 99 1
660 101 1
660 103 1
660 105 1
660 107 1
660 109 1
660 111 1
661 6 1
661 57 1
661 74 1
661 161 1
661 178 1
661 347 1
661 398 1
661 451 1
662 21 1
662 315 1
662 366 1
662 380 1
662 413 1
662 419 1
662 470 1
662 484 1
663 5 1
663 9 1
663 26 1
663 113 1
663 130 1
663 364 1
663 397 1
663 468 1
664 50 1
664 270 1
664 317 1
664 367 1
664 374 1
664 421 1
664 442 1
664 471 1
665 38 1
665 52 1
665 85 1
665 379 1
665 430 1
665 444 1
665 477 1
665 483 1
666 193 1
666 195 1
666 198 1
666 200 1
666 201 1
666 203 1
666 206 1
666 208 1
667 403 1
667 404 1
667 405 1
667 406 1
667 411 1
667 412 1
667 413 1
667 414 1
668 33 1
668 219 1
668 284 1
668 304 1
668 323 1
668 388 1
668 408 1
668 425 1
669 337 1
669 340 1
669 341 1
669 344 1
669 345 1
669 348 1
669 349 1
669 352 1
670 13 1
670 70 1
670 104 1
670 117 1
670 121 1
670 225 1
670 462 1
670 496 1
671 252 1
671 272 1
671 285 1
671 335 1
671 356 1
671 376 1
671 389 1
671 439 1
672 225 1
672 228 1
672 229 1
672 232 1
672 233 1
672 236 1
672 237 1
672 240 1
673 353 1
673 355 1
673 357 1
673 359 1
673 361 1
673 363 1
673 365 1
673 367 1
674 434 1
674 435 1
674 437 1
674 440 1
674 442 1
674 443 1
674 445 1
674 448 1
675 23 1
675 98 1
675 318 1
675 365 1
675 415 1
675 422 1
675 469 1
675 490 1
676 307 1
676 308 1
676 309 1
676 310 1
676 315 1
676 316 1
676 317 1
676 318 1
677 355 1
677 356 1
677 357 1
677 358 1
677 363 1
677 364 1
677 365 1
677 366 1
678 241 1
678 244 1
678 246 1
678 247 1
678 249 1
678 252 1
678 254 1
678 255 1
679 22 1
679 36 1
679 69 1
679 363 1
679 414 1
679 428 1
679 461 1
679 467 1
680 177 1
680 180 1
680 182 1
680 183 1
680 185 1
680 188 1
680 190 1
680 191 1
681 50 1
681 51 1
681 53 1
681 56 1
681 58 1
681 59 1
681 61 1
681 64 1
682 178 1
682 180 1
682 181 1
682 183 1
682 186 1
682 188 1
682 189 1
682 191 1
683 385 1
683 388 1
683 389 1
683 392 1
683 393 1
683 396 1
683 397 1
683 400 1
684 225 1
684 227 1
684 230 1
684 232 1
684 233 1
684 235 1
684 238 1
684 240 1
685 16 1
685 29 1
685 35 1
685 120 1
685 133 1
685 154 1
685 258 1
685 427 1
686 402 1
686 403 1
686 405 1
686 408 1
686 410 1
686 411 1
686 413 1
686 416 1
687 193 1
687 196 1
687 198 1
687 199 1
687 201 1
687 204 1
687 206 1
687 207 1
688 401 1
688 403 1
688 405 1
688 407 1
688 409 1
688 411 1
688 413 1
688 415 1
689 130 1
689 131 1
689 133 1
689 136 1
689 138 1
689 139 1
689 141 1
689 144 1
690 107 1
690 172 1
690 192 1
690 211 1
690 276 1
690 296 1
690 313 1
690 417 1
691 17 1
691 19 1
691 21 1
691 23 1
691 25 1
691 27 1
691 29 1
691 31 1
692 1 1
692 2 1
692 5 1
692 6 1
692 9 1
692 10 1
692 13 1
692 14 1
693 306 1
693 307 1
693 309 1
693 312 1
693 314 1
693 315 1
693 317 1
693 320 1
694 225 1
694 228 1
694 230 1
694 231 1
694 233 1
694 236 1
694 238 1
694 239 1
695 268 1
695 288 1
695 301 1
695 351 1
695 372 1
695 392 1
695 405 1
695 455 1
696 123 1
696 174 1
696 227 1
696 278 1
696 329 1
696 346 1
696 433 1
696 450 1
697 75 1
697 126 1
697 160 1
697 179 1
697 223 1
697 230 1
697 264 1
697 327 1
698 97 1
698 98 1
698 103 1
698 104 1
698 105 1
698 106 1
698 111 1
698 112 1
699 209 1
699 211 1
699 214 1
699 216 1
699 217 1
699 219 1
699 222 1
699 224 1
700 9 1
700 113 1
700 299 1
700 364 1
700 384 1
700 403 1
700 468 1
700 488 1
701 50 1
701 219 1
701 304 1
701 317 1
701 323 1
701 408 1
701 421 1
701 442 1
702 257 1
702 258 1
702 261 1
702 262 1
702 265 1
702 266 1
702 269 1
702 270 1
703 178 1
703 179 1
703 181 1
703 184 1
703 186 1
703 187 1
703 189 1
703 192 1
704 50 1
704 52 1
704 53 1
704 55 1
704 58 1
704 60 1
704 61 1
704 63 1
705 114 1
705 115 1
705 117 1
705 120 1
705 122 1
705 123 1
705 125 1
705 128 1
706 203 1
706 254 1
706 288 1
706 307 1
706 351 1
706 358 1
706 392 1
706 455 1
707 2 1
707 4 1
707 5 1
707 7 1
707 10 1
707 12 1
707 13 1
707 15 1
708 46 1
708 93 1
708 143 1
708 150 1
708 197 1
708 218 1
708 247 1
708 322 1
709 49 1
709 286 1
709 320 1
709 333 1
709 390 1
709 424 1
709 437 1
709 441 1
710 16 1
710 29 1
710 86 1
710 120 1
710 133 1
710 137 1
710 241 1
710 478 1
711 91 1
711 142 1
711 156 1
711 189 1
711 195 1
711 246 1
711 260 1
711 293 1
712 17 1
712 34 1
712 203 1
712 254 1
712 307 1
712 358 1
712 409 1
712 426 1
713 39 1
713 97 1
713 334 1
713 348 1
713 431 1
713 438 1
713 452 1
713 489 1
714 13 1
714 19 1
714 70 1
714 84 1
714 117 1
714 411 1
714 462 1
714 476 1
715 98 1
715 100 1
715 101 1
715 103 1
715 106 1
715 108 1
715 109 1
715 111 1
716 140 1
716 173 1
716 244 1
716 277 1
716 281 1
716 298 1
716 385 1
716 402 1
717 290 1
717 292 1
717 293 1
717 295 1
717 298 1
717 300 1
717 301 1
717 303 1
718 54 1
718 88 1
718 101 1
718 105 1
718 209 1
718 446 1
718 480 1
718 493 1
719 13 1
719 63 1
719 84 1
719 104 1
719 117 1
719 167 1
719 476 1
719 496 1
720 15 1
720 22 1
720 36 1
720 73 1
720 119 1
720 177 1
720 414 1
720 428 1
721 387 1
721 388 1
721 389 1
721 390 1
721 395 1
721 396 1
721 397 1
721 398 1
722 300 1
722 320 1
722 333 1
722 383 1
722 404 1
722 424 1
722 437 1
722 487 1
723 401 1
723 404 1
723 406 1
723 407 1
723 409 1
723 412 1
723 414 1
723 415 1
724 258 1
724 260 1
724 261 1
724 263 1
724 266 1
724 268 1
724 269 1
724 271 1
725 123 1
725 174 1
725 188 1
725 221 1
725 227 1
725 278 1
725 292 1
725 325 1
726 465 1
726 466 1
726 471 1
726 472 1
726 473 1
726 474 1
726 479 1
726 480 1
727 5 1
727 55 1
727 364 1
727 384 1
727 397 1
727 447 1
727 468 1
727 488 1
728 1 1
728 4 1
728 6 1
728 7 1
728 9 1
728 12 1
728 14 1
728 15 1
729 172 1
729 192 1
729 205 1
729 255 1
729 276 1
729 296 1
729 309 1
729 359 1
730 210 1
730 212 1
730 213 1
730 215 1
730 218 1
730 220 1
730 221 1
730 223 1
731 2 1
731 171 1
731 222 1
731 275 1
731 326 1
731 377 1
731 394 1
731 481 1
732 305 1
732 307 1
732 310 1
732 312 1
732 313 1
732 315 1
732 318 1
732 320 1
733 113 1
733 116 1
733 118 1
733 119 1
733 121 1
733 124 1
733 126 1
733 127 1
734 322 1
734 323 1
734 325 1
734 328 1
734 330 1
734 331 1
734 333 1
734 336 1
735 52 1
735 72 1
735 89 1
735 193 1
735 379 1
735 444 1
735 464 1
735 483 1
736 174 1
736 221 1
736 271 1
736 278 1
736 325 1
736 346 1
736 375 1
736 450 1
737 155 1
737 240 1
737 253 1
737 259 1
737 344 1
737 357 1
737 378 1
737 482 1
738 2 1
738 3 1
738 6 1
738 7 1
738 10 1
738 11 1
738 14 1
738 15 1
739 29 1
739 100 1
739 133 1
739 137 1
739 154 1
739 241 1
739 258 1
739 492 1
740 113 1
740 115 1
740 117 1
740 119 1
740 121 1
740 123 1
740 125 1
740 127 1
741 131 1
741 132 1
741 133 1
741 134 1
741 139 1
741 140 1
741 141 1
741 142 1
742 188 1
742 208 1
742 221 1
742 271 1
742 292 1
742 312 1
742 325 1
742 375 1
743 13 1
743 63 1
743 70 1
743 117 1
743 138 1
743 167 1
743 242 1
743 462 1
744 242 1
744 244 1
744 245 1
744 247 1
744 250 1
744 252 1
744 253 1
744 255 1
745 98 1
745 99 1
745 101 1
745 104 1
745 106 1
745 107 1
745 109 1
745 112 1
746 369 1
746 371 1
746 374 1
746 376 1
746 377 1
746 379 1
746 382 1
746 384 1
747 417 1
747 419 1
747 422 1
747 424 1
747 425 1
747 427 1
747 430 1
747 432 1
748 259 1
748 260 1
748 261 1
748 262 1
748 267 1
748 268 1
748 269 1
748 270 1
749 450 1
749 451 1
749 453 1
749 456 1
749 458 1
749 459 1
749 461 1
749 464 1
750 97 1
750 283 1
750 348 1
750 368 1
750 387 1
750 452 1
750 472 1
750 489 1
751 178 1
751 179 1
751 182 1
751 183 1
751 186 1
751 187 1
751 190 1
751 191 1
752 323 1
752 324 1
752 325 1
752 326 1
752 331 1
752 332 1
752 333 1
752 334 1
753 353 1
753 355 1
753 358 1
753 360 1
753 361 1
753 363 1
753 366 1
753 368 1
754 1 1
754 2 1
754 7 1
754 8 1
754 9 1
754 10 1
754 15 1
754 16 1
755 66 1
755 235 1
755 320 1
755 333 1
755 339 1
755 424 1
755 437 1
755 458 1
756 369 1
756 370 1
756 373 1
756 374 1
756 377 1
756 378 1
756 381 1
756 382 1
757 47 1
757 54 1
757 68 1
757 105 1
757 151 1
757 209 1
757 446 1
757 460 1
758 11 1
758 76 1
758 96 1
758 115 1
758 180 1
758 200 1
758 217 1
758 321 1
759 193 1
759 194 1
759 199 1
759 200 1
759 201 1
759 202 1
759 207 1
759 208 1
760 6 1
760 20 1
760 53 1
760 347 1
760 398 1
760 412 1
760 445 1
760 451 1
761 243 1
761 244 1
761 245 1
761 246 1
761 251 1
761 252 1
761 253 1
761 254 1
762 418 1
762 419 1
762 421 1
762 424 1
762 426 1
762 427 1
762 429 1
762 432 1
763 369 1
763 372 1
763 374 1
763 375 1
763 377 1
763 380 1
763 382 1
763 383 1
764 283 1
764 334 1
764 348 1
764 381 1
764 387 1
764 438 1
764 452 1
764 485 1
765 142 1
765 176 1
765 189 1
765 246 1
765 280 1
765 293 1
765 297 1
765 401 1
766 33 1
766 34 1
766 39 1
766 40 1
766 41 1
766 42 1
766 47 1
766 48 1
767 10 1
767 97 1
767 114 1
767 283 1
767 334 1
767 387 1
767 438 1
767 489 1
768 21 1
768 25 1
768 42 1
768 129 1
768 146 1
768 380 1
768 413 1
768 484 1
769 12 1
769 45 1
769 51 1
769 102 1
769 116 1
769 149 1
769 443 1
769 494 1
770 321 1
770 322 1
770 327 1
770 328 1
770 329 1
770 330 1
770 335 1
770 336 1
771 204 1
771 237 1
771 308 1
771 341 1
771 345 1
771 362 1
771 449 1
771 466 1
772 25 1
772 71 1
772 129 1
772 366 1
772 380 1
772 463 1
772 470 1
772 484 1
773 94 1
773 108 1
773 191 1
773 198 1
773 212 1
773 249 1
773 295 1
773 353 1
774 1 1
774 3 1
774 5 1
774 7 1
774 9 1
774 11 1
774 13 1
774 15 1
775 417 1
775 418 1
775 421 1
775 422 1
775 425 1
775 426 1
775 429 1
775 430 1
776 83 1
776 84 1
776 85 1
776 86 1
776 91 1
776 92 1
776 93 1
776 94 1
777 481 1
777 482 1
777 485 1
777 486 1
777 489 1
777 490 1
777 493 1
777 494 1
778 46 1
778 80 1
778 99 1
778 143 1
778 150 1
778 184 1
778 247 1
778 491 1
779 242 1
779 243 1
779 245 1
779 248 1
779 250 1
779 251 1
779 253 1
779 256 1
780 113 1
780 115 1
780 118 1
780 120 1
780 121 1
780 123 1
780 126 1
780 128 1
781 337 1
781 339 1
781 341 1
781 343 1
781 345 1
781 347 1
781 349 1
781 351 1
782 32 1
782 45 1
782 102 1
782 136 1
782 149 1
782 153 1
782 257 1
782 494 1
783 65 1
783 82 1
783 251 1
783 302 1
783 355 1
783 406 1
783 457 1
783 474 1
784 25 1
784 42 1
784 129 1
784 146 1
784 315 1
784 366 1
784 419 1
784 470 1
785 14 1
785 48 1
785 67 1
785 111 1
785 118 1
785 152 1
785 215 1
785 459 1
786 41 1
786 58 1
786 145 1
786 162 1
786 331 1
786 382 1
786 435 1
786 486 1
787 65 1
787 302 1
787 336 1
787 349 1
787 406 1
787 440 1
787 453 1
787 457 1
788 7 1
788 251 1
788 302 1
788 336 1
788 355 1
788 399 1
788 406 1
788 440 1
789 370 1
789 371 1
789 374 1
789 375 1
789 378 1
789 379 1
789 382 1
789 383 1
790 145 1
790 148 1
790 149 1
790 152 1
790 153 1
790 156 1
790 157 1
790 160 1
791 402 1
791 404 1
791 405 1
791 407 1
791 410 1
791 412 1
791 413 1
791 415 1
792 338 1
792 340 1
792 341 1
792 343 1
792 346 1
792 348 1
792 349 1
792 351 1
793 49 1
793 52 1
793 53 1
793 56 1
793 57 1
793 60 1
793 61 1
793 64 1
794 194 1
794 196 1
794 197 1
794 199 1
794 202 1
794 204 1
794 205 1
794 207 1
795 59 1
795 110 1
795 144 1
795 163 1
795 207 1
795 214 1
795 248 1
795 311 1
796 24 1
796 37 1
796 58 1
796 162 1
796 331 1
796 416 1
796 429 1
796 435 1
797 1 1
797 18 1
797 252 1
797 285 1
797 356 1
797 389 1
797 393 1
797 410 1
798 226 1
798 227 1
798 229 1
798 232 1
798 234 1
798 235 1
798 237 1
798 240 1
799 353 1
799 356 1
799 357 1
799 360 1
799 361 1
799 364 1
799 365 1
799 368 1
800 39 1
800 283 1
800 334 1
800 368 1
800 387 1
800 431 1
800 438 1
800 472 1
801 226 1
801 227 1
801 230 1
801 231 1
801 234 1
801 235 1
801 238 1
801 239 1
802 222 1
802 256 1
802 269 1
802 326 1
802 360 1
802 373 1
802 377 1
802 481 1
803 155 1
803 206 1
803 220 1
803 253 1
803 259 1
803 310 1
803 324 1
803 357 1
804 171 1
804 222 1
804 256 1
804 275 1
804 319 1
804 326 1
804 360 1
804 423 1
805 369 1
805 371 1
805 373 1
805 375 1
805 377 1
805 379 1
805 381 1
805 383 1
806 433 1
806 436 1
806 438 1
806 439 1
806 441 1
806 444 1
806 446 1
806 447 1
807 401 1
807 403 1
807 406 1
807 408 1
807 409 1
807 411 1
807 414 1
807 416 1
808 49 1
808 50 1
808 55 1
808 56 1
808 57 1
808 58 1
808 63 1
808 64 1
809 18 1
809 20 1
809 21 1
809 23 1
809 26 1
809 28 1
809 29 1
809 31 1
810 220 1
810 240 1
810 253 1
810 303 1
810 324 1
810 344 1
810 357 1
810 407 1
811 9 1
811 55 1
811 113 1
811 350 1
811 364 1
811 447 1
811 454 1
811 468 1
812 337 1
812 339 1
812 342 1
812 344 1
812 345 1
812 347 1
812 350 1
812 352 1
813 449 1
813 452 1
813 454 1
813 455 1
813 457 1
813 460 1
813 462 1
813 463 1
814 156 1
814 189 1
814 260 1
814 293 1
814 297 1
814 314 1
814 401 1
814 418 1
815 434 1
815 435 1
815 438 1
815 439 1
815 442 1
815 443 1
815 446 1
815 447 1
816 65 1
816 67 1
816 70 1
816 72 1
816 73 1
816 75 1
816 78 1
816 80 1
817 219 1
817 270 1
817 284 1
817 317 1
817 323 1
817 374 1
817 388 1
817 421 1
818 190 1
818 204 1
818 287 1
818 294 1
818 308 1
818 345 1
818 391 1
818 449 1
819 33 1
819 35 1
819 38 1
819 40 1
819 41 1
819 43 1
819 46 1
819 48 1
820 22 1
820 56 1
820 69 1
820 73 1
820 177 1
820 414 1
820 448 1
820 461 1
821 129 1
821 132 1
821 133 1
821 136 1
821 137 1
821 140 1
821 141 1
821 144 1
822 177 1
822 178 1
822 181 1
822 182 1
822 185 1
822 186 1
822 189 1
822 190 1
823 81 1
823 84 1
823 86 1
823 87 1
823 89 1
823 92 1
823 94 1
823 95 1
824 49 1
824 51 1
824 53 1
824 55 1
824 57 1
824 59 1
824 61 1
824 63 1
825 15 1
825 36 1
825 56 1
825 69 1
825 119 1
825 428 1
825 448 1
825 461 1
826 11 1
826 62 1
826 96 1
826 115 1
826 159 1
826 166 1
826 200 1
826 263 1
827 91 1
827 142 1
827 176 1
827 195 1
827 239 1
827 246 1
827 280 1
827 343 1
828 305 1
828 306 1
828 311 1
828 312 1
828 313 1
828 314 1
828 319 1
828 320 1
829 257 1
829 259 1
829 262 1
829 264 1
829 265 1
829 267 1
829 270 1
829 272 1
830 13 1
830 84 1
830 117 1
830 121 1
830 138 1
830 225 1
830 242 1
830 476 1
831 6 1
831 40 1
831 53 1
831 57 1
831 161 1
831 398 1
831 432 1
831 445 1
832 187 1
832 238 1
832 272 1
832 291 1
832 335 1
832 342 1
832 376 1
832 439 1
833 5 1
833 26 1
833 55 1
833 130 1
833 350 1
833 397 1
833 447 1
833 454 1
834 385 1
834 387 1
834 389 1
834 391 1
834 393 1
834 395 1
834 397 1
834 399 1
835 9 1
835 26 1
835 113 1
835 130 1
835 299 1
835 350 1
835 403 1
835 454 1
836 171 1
836 236 1
836 256 1
836 275 1
836 340 1
836 360 1
836 377 1
836 481 1
837 110 1
837 124 1
837 207 1
837 214 1
837 228 1
837 265 1
837 311 1
837 369 1
838 17 1
838 20 1
838 22 1
838 23 1
838 25 1
838 28 1
838 30 1
838 31 1
839 3 1
839 68 1
839 88 1
839 105 1
839 209 1
839 395 1
839 460 1
839 480 1
840 481 1
840 482 1
840 487 1
840 488 1
840 489 1
840 490 1
840 495 1
840 496 1
841 171 1
841 222 1
841 236 1
841 269 1
841 275 1
841 326 1
841 340 1
841 373 1
842 64 1
842 77 1
842 83 1
842 168 1
842 181 1
842 202 1
842 306 1
842 475 1
843 82 1
843 83 1
843 86 1
843 87 1
843 90 1
843 91 1
843 94 1
843 95 1
844 30 1
844 64 1
844 83 1
844 127 1
844 134 1
844 168 1
844 231 1
844 475 1
845 62 1
845 109 1
845 159 1
845 166 1
845 213 1
845 234 1
845 263 1
845 338 1
846 130 1
846 131 1
846 134 1
846 135 1
846 138 1
846 139 1
846 142 1
846 143 1
847 401 1
847 402 1
847 405 1
847 406 1
847 409 1
847 410 1
847 413 1
847 414 1
848 33 1
848 50 1
848 284 1
848 317 1
848 388 1
848 421 1
848 425 1
848 442 1
849 114 1
849 116 1
849 117 1
849 119 1
849 122 1
849 124 1
849 125 1
849 127 1
850 130 1
850 132 1
850 133 1
850 135 1
850 138 1
850 140 1
850 141 1
850 143 1
851 62 1
851 76 1
851 159 1
851 166 1
851 180 1
851 217 1
851 263 1
851 321 1
852 5 1
852 299 1
852 350 1
852 364 1
852 397 1
852 403 1
852 454 1
852 468 1
853 209 1
853 211 1
853 213 1
853 215 1
853 217 1
853 219 1
853 221 1
853 223 1
854 289 1
854 290 1
854 295 1
854 296 1
854 297 1
854 298 1
854 303 1
854 304 1
855 6 1
855 40 1
855 103 1
855 347 1
855 398 1
855 432 1
855 451 1
855 495 1
856 257 1
856 260 1
856 262 1
856 263 1
856 265 1
856 268 1
856 270 1
856 271 1
857 81 1
857 98 1
857 332 1
857 365 1
857 436 1
857 469 1
857 473 1
857 490 1
858 23 1
858 81 1
858 318 1
858 332 1
858 415 1
858 422 1
858 436 1
858 473 1
859 465 1
859 468 1
859 469 1
859 472 1
859 473 1
859 476 1
859 477 1
859 480 1
860 19 1
860 20 1
860 21 1
860 22 1
860 27 1
860 28 1
860 29 1
860 30 1
861 241 1
861 243 1
861 245 1
861 247 1
861 249 1
861 251 1
861 253 1
861 255 1
862 14 1
862 28 1
862 111 1
862 118 1
862 132 1
862 169 1
862 215 1
862 273 1
863 257 1
863 258 1
863 263 1
863 264 1
863 265 1
863 266 1
863 271 1
863 272 1
864 81 1
864 83 1
864 85 1
864 87 1
864 89 1
864 91 1
864 93 1
864 95 1
865 123 1
865 188 1
865 208 1
865 227 1
865 292 1
865 312 1
865 329 1
865 433 1
866 385 1
866 387 1
866 390 1
866 392 1
866 393 1
866 395 1
866 398 1
866 400 1
867 7 1
867 82 1
867 302 1
867 349 1
867 399 1
867 406 1
867 453 1
867 474 1
868 33 1
868 35 1
868 37 1
868 39 1
868 41 1
868 43 1
868 45 1
868 47 1


==> anc/HZ_576_24_24.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
288 576 2592
1 91 1
1 94 1
1 95 1
1 223 1
1 226 1
1 227 1
1 469 1
1 472 1
1 473 1
2 92 1
2 94 1
2 96 1
2 224 1
2 226 1
2 228 1
2 470 1
2 472 1
2 474 1
3 93 1
3 95 1
3 96 1
3 225 1
3 227 1
3 228 1
3 471 1
3 473 1
3 474 1
4 193 1
4 196 1
4 197 1
4 469 1
4 472 1
4 473 1
4 529 1
4 532 1
4 533 1
5 194 1
5 196 1
5 198 1
5 470 1
5 472 1
5 474 1
5 530 1
5 532 1
5 534 1
6 195 1
6 197 1
6 198 1
6 471 1
6 473 1
6 474 1
6 531 1
6 533 1
6 534 1
7 139 1
7 142 1
7 143 1
7 193 1
7 196 1
7 197 1
7 223 1
7 226 1
7 227 1
8 140 1
8 142 1
8 144 1
8 194 1
8 196 1
8 198 1
8 224 1
8 226 1
8 228 1
9 141 1
9 143 1
9 144 1
9 195 1
9 197 1
9 198 1
9 225 1
9 227 1
9 228 1
10 127 1
10 130 1
10 131 1
10 259 1
10 262 1
10 263 1
10 505 1
10 508 1
10 509 1
11 128 1
11 130 1
11 132 1
11 260 1
11 262 1
11 264 1
11 506 1
11 508 1
11 510 1
12 129 1
12 131 1
12 132 1
12 261 1
12 263 1
12 264 1
12 507 1
12 509 1
12 510 1
13 229 1
13 232 1
13 233 1
13 505 1
13 508 1
13 509 1
13 565 1
13 568 1
13 569 1
14 230 1
14 232 1
14 234 1
14 506 1
14 508 1
14 510 1
14 566 1
14 568 1
14 570 1
15 231 1
15 233 1
15 234 1
15 507 1
15 509 1
15 510 1
15 567 1
15 569 1
15 570 1
16 31 1
16 34 1
16 35 1
16 229 1
16 232 1
16 233 1
16 259 1
16 262 1
16 263 1
17 32 1
17 34 1
17 36 1
17 230 1
17 232 1
17 234 1
17 260 1
17 262 1
17 264 1
18 33 1
18 35 1
18 36 1
18 231 1
18 233 1
18 234 1
18 261 1
18 263 1
18 264 1
19 19 1
19 22 1
19 23 1
19 151 1
19 154 1
19 155 1
19 541 1
19 544 1
19 545 1
20 20 1
20 22 1
20 24 1
20 152 1
20 154 1
20 156 1
20 542 1
20 544 1
20 546 1
21 21 1
21 23 1
21 24 1
21 153 1
21 155 1
21 156 1
21 543 1
21 545 1
21 546 1
22 265 1
22 268 1
22 269 1
22 457 1
22 460 1
22 461 1
22 541 1
22 544 1
22 545 1
23 266 1
23 268 1
23 270 1
23 458 1
23 460 1
23 462 1
23 542 1
23 544 1
23 546 1
24 267 1
24 269 1
24 270 1
24 459 1
24 461 1
24 462 1
24 543 1
24 545 1
24 546 1
25 67 1
25 70 1
25 71 1
25 151 1
25 154 1
25 155 1
25 265 1
25 268 1
25 269 1
26 68 1
26 70 1
26 72 1
26 152 1
26 154 1
26 156 1
26 266 1
26 268 1
26 270 1
27 69 1
27 71 1
27 72 1
27 153 1
27 155 1
27 156 1
27 267 1
27 269 1
27 270 1
28 55 1
28 58 1
28 59 1
28 187 1
28 190 1
28 191 1
28 433 1
28 436 1
28 437 1
29 56 1
29 58 1
29 60 1
29 188 1
29 190 1
29 192 1
29 434 1
29 436 1
29 438 1
30 57 1
30 59 1
30 60 1
30 189 1
30 191 1
30 192 1
30 435 1
30 437 1
30 438 1
31 157 1
31 160 1
31 161 1
31 433 1
31 436 1
31 437 1
31 493 1
31 496 1
31 497 1
32 158 1
32 160 1
32 162 1
32 434 1
32 436 1
32 438 1
32 494 1
32 496 1
32 498 1
33 159 1
33 161 1
33 162 1
33 435 1
33 437 1
33 438 1
33 495 1
33 497 1
33 498 1
34 103 1
34 106 1
34 107 1
34 157 1
34 160 1
34 161 1
34 187 1
34 190 1
34 191 1
35 104 1
35 106 1
35 108 1
35 158 1
35 160 1
35 162 1
35 188 1
35 190 1
35 192 1
36 105 1
36 107 1
36 108 1
36 159 1
36 161 1
36 162 1
36 189 1
36 191 1
36 192 1
37 235 1
37 238 1
37 239 1
37 325 1
37 328 1
37 329 1
37 367 1
37 370 1
37 371 1
38 236 1
38 238 1
38 240 1
38 326 1
38 328 1
38 330 1
38 368 1
38 370 1
38 372 1
39 237 1
39 239 1
39 240 1
39 327 1
39 329 1
39 330 1
39 369 1
39 371 1
39 372 1
40 49 1
40 52 1
40 53 1
40 97 1
40 100 1
40 101 1
40 325 1
40 328 1
40 329 1
41 50 1
41 52 1
41 54 1
41 98 1
41 100 1
41 102 1
41 326 1
41 328 1
41 330 1
42 51 1
42 53 1
42 54 1
42 99 1
42 101 1
42 102 1
42 327 1
42 329 1
42 330 1
43 49 1
43 52 1
43 53 1
43 367 1
43 370 1
43 371 1
43 571 1
43 574 1
43 575 1
44 50 1
44 52 1
44 54 1
44 368 1
44 370 1
44 372 1
44 572 1
44 574 1
44 576 1
45 51 1
45 53 1
45 54 1
45 369 1
45 371 1
45 372 1
45 573 1
45 575 1
45 576 1
46 271 1
46 274 1
46 275 1
46 361 1
46 364 1
46 365 1
46 403 1
46 406 1
46 407 1
47 272 1
47 274 1
47 276 1
47 362 1
47 364 1
47 366 1
47 404 1
47 406 1
47 408 1
48 273 1
48 275 1
48 276 1
48 363 1
48 365 1
48 366 1
48 405 1
48 407 1
48 408 1
49 85 1
49 88 1
49 89 1
49 133 1
49 136 1
49 137 1
49 361 1
49 364 1
49 365 1
50 86 1
50 88 1
50 90 1
50 134 1
50 136 1
50 138 1
50 362 1
50 364 1
50 366 1
51 87 1
51 89 1
51 90 1
51 135 1
51 137 1
51 138 1
51 363 1
51 365 1
51 366 1
52 85 1
52 88 1
52 89 1
52 403 1
52 406 1
52 407 1
52 463 1
52 466 1
52 467 1
53 86 1
53 88 1
53 90 1
53 404 1
53 406 1
53 408 1
53 464 1
53 466 1
53 468 1
54 87 1
54 89 1
54 90 1
54 405 1
54 407 1
54 408 1
54 465 1
54 467 1
54 468 1
55 163 1
55 166 1
55 167 1
55 295 1
55 298 1
55 299 1
55 397 1
55 400 1
55 401 1
56 164 1
56 166 1
56 168 1
56 296 1
56 298 1
56 300 1
56 398 1
56 400 1
56 402 1
57 165 1
57 167 1
57 168 1
57 297 1
57 299 1
57 300 1
57 399 1
57 401 1
57 402 1
58 25 1
58 28 1
58 29 1
58 121 1
58 124 1
58 125 1
58 397 1
58 400 1
58 401 1
59 26 1
59 28 1
59 30 1
59 122 1
59 124 1
59 126 1
59 398 1
59 400 1
59 402 1
60 27 1
60 29 1
60 30 1
60 123 1
60 125 1
60 126 1
60 399 1
60 401 1
60 402 1
61 121 1
61 124 1
61 125 1
61 295 1
61 298 1
61 299 1
61 499 1
61 502 1
61 503 1
62 122 1
62 124 1
62 126 1
62 296 1
62 298 1
62 300 1
62 500 1
62 502 1
62 504 1
63 123 1
63 125 1
63 126 1
63 297 1
63 299 1
63 300 1
63 501 1
63 503 1
63 504 1
64 199 1
64 202 1
64 203 1
64 289 1
64 292 1
64 293 1
64 331 1
64 334 1
64 335 1
65 200 1
65 202 1
65 204 1
65 290 1
65 292 1
65 294 1
65 332 1
65 334 1
65 336 1
66 201 1
66 203 1
66 204 1
66 291 1
66 293 1
66 294 1
66 333 1
66 335 1
66 336 1
67 13 1
67 16 1
67 17 1
67 61 1
67 64 1
67 65 1
67 289 1
67 292 1
67 293 1
68 14 1
68 16 1
68 18 1
68 62 1
68 64 1
68 66 1
68 290 1
68 292 1
68 294 1
69 15 1
69 17 1
69 18 1
69 63 1
69 65 1
69 66 1
69 291 1
69 293 1
69 294 1
70 13 1
70 16 1
70 17 1
70 331 1
70 334 1
70 335 1
70 535 1
70 538 1
70 539 1
71 14 1
71 16 1
71 18 1
71 332 1
71 334 1
71 336 1
71 536 1
71 538 1
71 540 1
72 15 1
72 17 1
72 18 1
72 333 1
72 335 1
72 336 1
72 537 1
72 539 1
72 540 1
73 181 1
73 184 1
73 185 1
73 379 1
73 382 1
73 383 1
73 511 1
73 514 1
73 515 1
74 182 1
74 184 1
74 186 1
74 380 1
74 382 1
74 384 1
74 512 1
74 514 1
74 516 1
75 183 1
75 185 1
75 186 1
75 381 1
75 383 1
75 384 1
75 513 1
75 515 1
75 516 1
76 181 1
76 184 1
76 185 1
76 241 1
76 244 1
76 245 1
76 481 1
76 484 1
76 485 1
77 182 1
77 184 1
77 186 1
77 242 1
77 244 1
77 246 1
77 482 1
77 484 1
77 486 1
78 183 1
78 185 1
78 186 1
78 243 1
78 245 1
78 246 1
78 483 1
78 485 1
78 486 1
79 427 1
79 430 1
79 431 1
79 481 1
79 484 1
79 485 1
79 511 1
79 514 1
79 515 1
80 428 1
80 430 1
80 432 1
80 482 1
80 484 1
80 486 1
80 512 1
80 514 1
80 516 1
81 429 1
81 431 1
81 432 1
81 483 1
81 485 1
81 486 1
81 513 1
81 515 1
81 516 1
82 217 1
82 220 1
82 221 1
82 415 1
82 418 1
82 419 1
82 547 1
82 550 1
82 551 1
83 218 1
83 220 1
83 222 1
83 416 1
83 418 1
83 420 1
83 548 1
83 550 1
83 552 1
84 219 1
84 221 1
84 222 1
84 417 1
84 419 1
84 420 1
84 549 1
84 551 1
84 552 1
85 217 1
85 220 1
85 221 1
85 277 1
85 280 1
85 281 1
85 517 1
85 520 1
85 521 1
86 218 1
86 220 1
86 222 1
86 278 1
86 280 1
86 282 1
86 518 1
86 520 1
86 522 1
87 219 1
87 221 1
87 222 1
87 279 1
87 281 1
87 282 1
87 519 1
87 521 1
87 522 1
88 319 1
88 322 1
88 323 1
88 517 1
88 520 1
88 521 1
88 547 1
88 550 1
88 551 1
89 320 1
89 322 1
89 324 1
89 518 1
89 520 1
89 522 1
89 548 1
89 550 1
89 552 1
90 321 1
90 323 1
90 324 1
90 519 1
90 521 1
90 522 1
90 549 1
90 551 1
90 552 1
91 253 1
91 256 1
91 257 1
91 307 1
91 310 1
91 311 1
91 439 1
91 442 1
91 443 1
92 254 1
92 256 1
92 258 1
92 308 1
92 310 1
92 312 1
92 440 1
92 442 1
92 444 1
93 255 1
93 257 1
93 258 1
93 309 1
93 311 1
93 312 1
93 441 1
93 443 1
93 444 1
94 169 1
94 172 1
94 173 1
94 253 1
94 256 1
94 257 1
94 553 1
94 556 1
94 557 1
95 170 1
95 172 1
95 174 1
95 254 1
95 256 1
95 258 1
95 554 1
95 556 1
95 558 1
96 171 1
96 173 1
96 174 1
96 255 1
96 257 1
96 258 1
96 555 1
96 557 1
96 558 1
97 355 1
97 358 1
97 359 1
97 439 1
97 442 1
97 443 1
97 553 1
97 556 1
97 557 1
98 356 1
98 358 1
98 360 1
98 440 1
98 442 1
98 444 1
98 554 1
98 556 1
98 558 1
99 357 1
99 359 1
99 360 1
99 441 1
99 443 1
99 444 1
99 555 1
99 557 1
99 558 1
100 145 1
100 148 1
100 149 1
100 343 1
100 346 1
100 347 1
100 475 1
100 478 1
100 479 1
101 146 1
101 148 1
101 150 1
101 344 1
101 346 1
101 348 1
101 476 1
101 478 1
101 480 1
102 147 1
102 149 1
102 150 1
102 345 1
102 347 1
102 348 1
102 477 1
102 479 1
102 480 1
103 145 1
103 148 1
103 149 1
103 205 1
103 208 1
103 209 1
103 445 1
103 448 1
103 449 1
104 146 1
104 148 1
104 150 1
104 206 1
104 208 1
104 210 1
104 446 1
104 448 1
104 450 1
105 147 1
105 149 1
105 150 1
105 207 1
105 209 1
105 210 1
105 447 1
105 449 1
105 450 1
106 391 1
106 394 1
106 395 1
106 445 1
106 448 1
106 449 1
106 475 1
106 478 1
106 479 1
107 392 1
107 394 1
107 396 1
107 446 1
107 448 1
107 450 1
107 476 1
107 478 1
107 480 1
108 393 1
108 395 1
108 396 1
108 447 1
108 449 1
108 450 1
108 477 1
108 479 1
108 480 1
109 37 1
109 40 1
109 41 1
109 79 1
109 82 1
109 83 1
109 523 1
109 526 1
109 527 1
110 38 1
110 40 1
110 42 1
110 80 1
110 82 1
110 84 1
110 524 1
110 526 1
110 528 1
111 39 1
111 41 1
111 42 1
111 81 1
111 83 1
111 84 1
111 525 1
111 527 1
111 528 1
112 37 1
112 40 1
112 41 1
112 337 1
112 340 1
112 341 1
112 385 1
112 388 1
112 389 1
113 38 1
113 40 1
113 42 1
113 338 1
113 340 1
113 342 1
113 386 1
113 388 1
113 390 1
114 39 1
114 41 1
114 42 1
114 339 1
114 341 1
114 342 1
114 387 1
114 389 1
114 390 1
115 79 1
115 82 1
115 83 1
115 283 1
115 286 1
115 287 1
115 337 1
115 340 1
115 341 1
116 80 1
116 82 1
116 84 1
116 284 1
116 286 1
116 288 1
116 338 1
116 340 1
116 342 1
117 81 1
117 83 1
117 84 1
117 285 1
117 287 1
117 288 1
117 339 1
117 341 1
117 342 1
118 73 1
118 76 1
118 77 1
118 115 1
118 118 1
118 119 1
118 559 1
118 562 1
118 563 1
119 74 1
119 76 1
119 78 1
119 116 1
119 118 1
119 120 1
119 560 1
119 562 1
119 564 1
120 75 1
120 77 1
120 78 1
120 117 1
120 119 1
120 120 1
120 561 1
120 563 1
120 564 1
121 73 1
121 76 1
121 77 1
121 373 1
121 376 1
121 377 1
121 421 1
121 424 1
121 425 1
122 74 1
122 76 1
122 78 1
122 374 1
122 376 1
122 378 1
122 422 1
122 424 1
122 426 1
123 75 1
123 77 1
123 78 1
123 375 1
123 377 1
123 378 1
123 423 1
123 425 1
123 426 1
124 115 1
124 118 1
124 119 1
124 175 1
124 178 1
124 179 1
124 373 1
124 376 1
124 377 1
125 116 1
125 118 1
125 120 1
125 176 1
125 178 1
125 180 1
125 374 1
125 376 1
125 378 1
126 117 1
126 119 1
126 120 1
126 177 1
126 179 1
126 180 1
126 375 1
126 377 1
126 378 1
127 7 1
127 10 1
127 11 1
127 109 1
127 112 1
127 113 1
127 451 1
127 454 1
127 455 1
128 8 1
128 10 1
128 12 1
128 110 1
128 112 1
128 114 1
128 452 1
128 454 1
128 456 1
129 9 1
129 11 1
129 12 1
129 111 1
129 113 1
129 114 1
129 453 1
129 455 1
129 456 1
130 109 1
130 112 1
130 113 1
130 313 1
130 316 1
130 317 1
130 409 1
130 412 1
130 413 1
131 110 1
131 112 1
131 114 1
131 314 1
131 316 1
131 318 1
131 410 1
131 412 1
131 414 1
132 111 1
132 113 1
132 114 1
132 315 1
132 317 1
132 318 1
132 411 1
132 413 1
132 414 1
133 7 1
133 10 1
133 11 1
133 211 1
133 214 1
133 215 1
133 409 1
133 412 1
133 413 1
134 8 1
134 10 1
134 12 1
134 212 1
134 214 1
134 216 1
134 410 1
134 412 1
134 414 1
135 9 1
135 11 1
135 12 1
135 213 1
135 215 1
135 216 1
135 411 1
135 413 1
135 414 1
136 1 1
136 4 1
136 5 1
136 43 1
136 46 1
136 47 1
136 487 1
136 490 1
136 491 1
137 2 1
137 4 1
137 6 1
137 44 1
137 46 1
137 48 1
137 488 1
137 490 1
137 492 1
138 3 1
138 5 1
138 6 1
138 45 1
138 47 1
138 48 1
138 489 1
138 491 1
138 492 1
139 1 1
139 4 1
139 5 1
139 301 1
139 304 1
139 305 1
139 349 1
139 352 1
139 353 1
140 2 1
140 4 1
140 6 1
140 302 1
140 304 1
140 306 1
140 350 1
140 352 1
140 354 1
141 3 1
141 5 1
141 6 1
141 303 1
141 305 1
141 306 1
141 351 1
141 353 1
141 354 1
142 43 1
142 46 1
142 47 1
142 247 1
142 250 1
142 251 1
142 301 1
142 304 1
142 305 1
143 44 1
143 46 1
143 48 1
143 248 1
143 250 1
143 252 1
143 302 1
143 304 1
143 306 1
144 45 1
144 47 1
144 48 1
144 249 1
144 251 1
144 252 1
144 303 1
144 305 1
144 306 1
145 73 1
145 79 1
145 91 1
145 256 1
145 262 1
145 274 1
145 290 1
145 296 1
145 308 1
146 149 1
146 155 1
146 167 1
146 290 1
146 296 1
146 308 1
146 543 1
146 549 1
146 561 1
147 149 1
147 155 1
147 167 1
147 222 1
147 228 1
147 240 1
147 256 1
147 262 1
147 274 1
148 73 1
148 85 1
148 97 1
148 256 1
148 268 1
148 280 1
148 290 1
148 302 1
148 314 1
149 149 1
149 161 1
149 173 1
149 290 1
149 302 1
149 314 1
149 543 1
149 555 1
149 567 1
150 149 1
150 161 1
150 173 1
150 222 1
150 234 1
150 246 1
150 256 1
150 268 1
150 280 1
151 79 1
151 85 1
151 103 1
151 262 1
151 268 1
151 286 1
151 296 1
151 302 1
151 320 1
152 155 1
152 161 1
152 179 1
152 296 1
152 302 1
152 320 1
152 549 1
152 555 1
152 573 1
153 155 1
153 161 1
153 179 1
153 228 1
153 234 1
153 252 1
153 262 1
153 268 1
153 286 1
154 109 1
154 115 1
154 127 1
154 326 1
154 332 1
154 344 1
154 436 1
154 442 1
154 454 1
155 147 1
155 153 1
155 165 1
155 326 1
155 332 1
155 344 1
155 473 1
155 479 1
155 491 1
156 436 1
156 442 1
156 454 1
156 473 1
156 479 1
156 491 1
156 546 1
156 552 1
156 564 1
157 109 1
157 121 1
157 133 1
157 326 1
157 338 1
157 350 1
157 436 1
157 448 1
157 460 1
158 147 1
158 159 1
158 171 1
158 326 1
158 338 1
158 350 1
158 473 1
158 485 1
158 497 1
159 436 1
159 448 1
159 460 1
159 473 1
159 485 1
159 497 1
159 546 1
159 558 1
159 570 1
160 115 1
160 121 1
160 139 1
160 332 1
160 338 1
160 356 1
160 442 1
160 448 1
160 466 1
161 153 1
161 159 1
161 177 1
161 332 1
161 338 1
161 356 1
161 479 1
161 485 1
161 503 1
162 442 1
162 448 1
162 466 1
162 479 1
162 485 1
162 503 1
162 552 1
162 558 1
162 576 1
163 1 1
163 7 1
163 19 1
163 184 1
163 190 1
163 202 1
163 362 1
163 368 1
163 380 1
164 221 1
164 227 1
164 239 1
164 362 1
164 368 1
164 380 1
164 471 1
164 477 1
164 489 1
165 150 1
165 156 1
165 168 1
165 184 1
165 190 1
165 202 1
165 221 1
165 227 1
165 239 1
166 1 1
166 13 1
166 25 1
166 184 1
166 196 1
166 208 1
166 362 1
166 374 1
166 386 1
167 221 1
167 233 1
167 245 1
167 362 1
167 374 1
167 386 1
167 471 1
167 483 1
167 495 1
168 150 1
168 162 1
168 174 1
168 184 1
168 196 1
168 208 1
168 221 1
168 233 1
168 245 1
169 7 1
169 13 1
169 31 1
169 190 1
169 196 1
169 214 1
169 368 1
169 374 1
169 392 1
170 227 1
170 233 1
170 251 1
170 368 1
170 374 1
170 392 1
170 477 1
170 483 1
170 501 1
171 156 1
171 162 1
171 180 1
171 190 1
171 196 1
171 214 1
171 227 1
171 233 1
171 251 1
172 37 1
172 43 1
172 55 1
172 398 1
172 404 1
172 416 1
172 508 1
172 514 1
172 526 1
173 219 1
173 225 1
173 237 1
173 398 1
173 404 1
173 416 1
173 545 1
173 551 1
173 563 1
174 474 1
174 480 1
174 492 1
174 508 1
174 514 1
174 526 1
174 545 1
174 551 1
174 563 1
175 37 1
175 49 1
175 61 1
175 398 1
175 410 1
175 422 1
175 508 1
175 520 1
175 532 1
176 219 1
176 231 1
176 243 1
176 398 1
176 410 1
176 422 1
176 545 1
176 557 1
176 569 1
177 474 1
177 486 1
177 498 1
177 508 1
177 520 1
177 532 1
177 545 1
177 557 1
177 569 1
178 43 1
178 49 1
178 67 1
178 404 1
178 410 1
178 428 1
178 514 1
178 520 1
178 538 1
179 225 1
179 231 1
179 249 1
179 404 1
179 410 1
179 428 1
179 551 1
179 557 1
179 575 1
180 480 1
180 486 1
180 504 1
180 514 1
180 520 1
180 538 1
180 551 1
180 557 1
180 575 1
181 217 1
181 223 1
181 235 1
181 400 1
181 406 1
181 418 1
181 434 1
181 440 1
181 452 1
182 111 1
182 117 1
182 129 1
182 293 1
182 299 1
182 311 1
182 434 1
182 440 1
182 452 1
183 293 1
183 299 1
183 311 1
183 366 1
183 372 1
183 384 1
183 400 1
183 406 1
183 418 1
184 217 1
184 229 1
184 241 1
184 400 1
184 412 1
184 424 1
184 434 1
184 446 1
184 458 1
185 111 1
185 123 1
185 135 1
185 293 1
185 305 1
185 317 1
185 434 1
185 446 1
185 458 1
186 293 1
186 305 1
186 317 1
186 366 1
186 378 1
186 390 1
186 400 1
186 412 1
186 424 1
187 223 1
187 229 1
187 247 1
187 406 1
187 412 1
187 430 1
187 440 1
187 446 1
187 464 1
188 117 1
188 123 1
188 141 1
188 299 1
188 305 1
188 323 1
188 440 1
188 446 1
188 464 1
189 299 1
189 305 1
189 323 1
189 372 1
189 378 1
189 396 1
189 406 1
189 412 1
189 430 1
190 4 1
190 10 1
190 22 1
190 253 1
190 259 1
190 271 1
190 470 1
190 476 1
190 488 1
191 41 1
191 47 1
191 59 1
191 291 1
191 297 1
191 309 1
191 470 1
191 476 1
191 488 1
192 4 1
192 10 1
192 22 1
192 41 1
192 47 1
192 59 1
192 114 1
192 120 1
192 132 1
193 4 1
193 16 1
193 28 1
193 253 1
193 265 1
193 277 1
193 470 1
193 482 1
193 494 1
194 41 1
194 53 1
194 65 1
194 291 1
194 303 1
194 315 1
194 470 1
194 482 1
194 494 1
195 4 1
195 16 1
195 28 1
195 41 1
195 53 1
195 65 1
195 114 1
195 126 1
195 138 1
196 10 1
196 16 1
196 34 1
196 259 1
196 265 1
196 283 1
196 476 1
196 482 1
196 500 1
197 47 1
197 53 1
197 71 1
197 297 1
197 303 1
197 321 1
197 476 1
197 482 1
197 500 1
198 10 1
198 16 1
198 34 1
198 47 1
198 53 1
198 71 1
198 120 1
198 126 1
198 144 1
199 145 1
199 151 1
199 163 1
199 328 1
199 334 1
199 346 1
199 506 1
199 512 1
199 524 1
200 39 1
200 45 1
200 57 1
200 365 1
200 371 1
200 383 1
200 506 1
200 512 1
200 524 1
201 294 1
201 300 1
201 312 1
201 328 1
201 334 1
201 346 1
201 365 1
201 371 1
201 383 1
202 145 1
202 157 1
202 169 1
202 328 1
202 340 1
202 352 1
202 506 1
202 518 1
202 530 1
203 39 1
203 51 1
203 63 1
203 365 1
203 377 1
203 389 1
203 506 1
203 518 1
203 530 1
204 294 1
204 306 1
204 318 1
204 328 1
204 340 1
204 352 1
204 365 1
204 377 1
204 389 1
205 151 1
205 157 1
205 175 1
205 334 1
205 340 1
205 358 1
205 512 1
205 518 1
205 536 1
206 45 1
206 51 1
206 69 1
206 371 1
206 377 1
206 395 1
206 512 1
206 518 1
206 536 1
207 300 1
207 306 1
207 324 1
207 334 1
207 340 1
207 358 1
207 371 1
207 377 1
207 395 1
208 76 1
208 82 1
208 94 1
208 181 1
208 187 1
208 199 1
208 542 1
208 548 1
208 560 1
209 113 1
209 119 1
209 131 1
209 363 1
209 369 1
209 381 1
209 542 1
209 548 1
209 560 1
210 42 1
210 48 1
210 60 1
210 76 1
210 82 1
210 94 1
210 113 1
210 119 1
210 131 1
211 76 1
211 88 1
211 100 1
211 181 1
211 193 1
211 205 1
211 542 1
211 554 1
211 566 1
212 113 1
212 125 1
212 137 1
212 363 1
212 375 1
212 387 1
212 542 1
212 554 1
212 566 1
213 42 1
213 54 1
213 66 1
213 76 1
213 88 1
213 100 1
213 113 1
213 125 1
213 137 1
214 82 1
214 88 1
214 106 1
214 187 1
214 193 1
214 211 1
214 548 1
214 554 1
214 572 1
215 119 1
215 125 1
215 143 1
215 369 1
215 375 1
215 393 1
215 548 1
215 554 1
215 572 1
216 48 1
216 54 1
216 72 1
216 82 1
216 88 1
216 106 1
216 119 1
216 125 1
216 143 1
217 2 1
217 8 1
217 20 1
217 361 1
217 367 1
217 379 1
217 544 1
217 550 1
217 562 1
218 2 1
218 8 1
218 20 1
218 255 1
218 261 1
218 273 1
218 437 1
218 443 1
218 455 1
219 437 1
219 443 1
219 455 1
219 510 1
219 516 1
219 528 1
219 544 1
219 550 1
219 562 1
220 2 1
220 14 1
220 26 1
220 361 1
220 373 1
220 385 1
220 544 1
220 556 1
220 568 1
221 2 1
221 14 1
221 26 1
221 255 1
221 267 1
221 279 1
221 437 1
221 449 1
221 461 1
222 437 1
222 449 1
222 461 1
222 510 1
222 522 1
222 534 1
222 544 1
222 556 1
222 568 1
223 8 1
223 14 1
223 32 1
223 367 1
223 373 1
223 391 1
223 550 1
223 556 1
223 574 1
224 8 1
224 14 1
224 32 1
224 261 1
224 267 1
224 285 1
224 443 1
224 449 1
224 467 1
225 443 1
225 449 1
225 467 1
225 516 1
225 522 1
225 540 1
225 550 1
225 556 1
225 574 1
226 38 1
226 44 1
226 56 1
226 148 1
226 154 1
226 166 1
226 397 1
226 403 1
226 415 1
227 38 1
227 44 1
227 56 1
227 185 1
227 191 1
227 203 1
227 435 1
227 441 1
227 453 1
228 148 1
228 154 1
228 166 1
228 185 1
228 191 1
228 203 1
228 258 1
228 264 1
228 276 1
229 38 1
229 50 1
229 62 1
229 148 1
229 160 1
229 172 1
229 397 1
229 409 1
229 421 1
230 38 1
230 50 1
230 62 1
230 185 1
230 197 1
230 209 1
230 435 1
230 447 1
230 459 1
231 148 1
231 160 1
231 172 1
231 185 1
231 197 1
231 209 1
231 258 1
231 270 1
231 282 1
232 44 1
232 50 1
232 68 1
232 154 1
232 160 1
232 178 1
232 403 1
232 409 1
232 427 1
233 44 1
233 50 1
233 68 1
233 191 1
233 197 1
233 215 1
233 441 1
233 447 1
233 465 1
234 154 1
234 160 1
234 178 1
234 191 1
234 197 1
234 215 1
234 264 1
234 270 1
234 288 1
235 74 1
235 80 1
235 92 1
235 289 1
235 295 1
235 307 1
235 472 1
235 478 1
235 490 1
236 74 1
236 80 1
236 92 1
236 183 1
236 189 1
236 201 1
236 509 1
236 515 1
236 527 1
237 438 1
237 444 1
237 456 1
237 472 1
237 478 1
237 490 1
237 509 1
237 515 1
237 527 1
238 74 1
238 86 1
238 98 1
238 289 1
238 301 1
238 313 1
238 472 1
238 484 1
238 496 1
239 74 1
239 86 1
239 98 1
239 183 1
239 195 1
239 207 1
239 509 1
239 521 1
239 533 1
240 438 1
240 450 1
240 462 1
240 472 1
240 484 1
240 496 1
240 509 1
240 521 1
240 533 1
241 80 1
241 86 1
241 104 1
241 295 1
241 301 1
241 319 1
241 478 1
241 484 1
241 502 1
242 80 1
242 86 1
242 104 1
242 189 1
242 195 1
242 213 1
242 515 1
242 521 1
242 539 1
243 444 1
243 450 1
243 468 1
243 478 1
243 484 1
243 502 1
243 515 1
243 521 1
243 539 1
244 110 1
244 116 1
244 128 1
244 220 1
244 226 1
244 238 1
244 325 1
244 331 1
244 343 1
245 110 1
245 116 1
245 128 1
245 257 1
245 263 1
245 275 1
245 507 1
245 513 1
245 525 1
246 186 1
246 192 1
246 204 1
246 220 1
246 226 1
246 238 1
246 257 1
246 263 1
246 275 1
247 110 1
247 122 1
247 134 1
247 220 1
247 232 1
247 244 1
247 325 1
247 337 1
247 349 1
248 110 1
248 122 1
248 134 1
248 257 1
248 269 1
248 281 1
248 507 1
248 519 1
248 531 1
249 186 1
249 198 1
249 210 1
249 220 1
249 232 1
249 244 1
249 257 1
249 269 1
249 281 1
250 116 1
250 122 1
250 140 1
250 226 1
250 232 1
250 250 1
250 331 1
250 337 1
250 355 1
251 116 1
251 122 1
251 140 1
251 263 1
251 269 1
251 287 1
251 513 1
251 519 1
251 537 1
252 192 1
252 198 1
252 216 1
252 226 1
252 232 1
252 250 1
252 263 1
252 269 1
252 287 1
253 112 1
253 118 1
253 130 1
253 146 1
253 152 1
253 164 1
253 505 1
253 511 1
253 523 1
254 5 1
254 11 1
254 23 1
254 146 1
254 152 1
254 164 1
254 399 1
254 405 1
254 417 1
255 5 1
255 11 1
255 23 1
255 78 1
255 84 1
255 96 1
255 112 1
255 118 1
255 130 1
256 112 1
256 124 1
256 136 1
256 146 1
256 158 1
256 170 1
256 505 1
256 517 1
256 529 1
257 5 1
257 17 1
257 29 1
257 146 1
257 158 1
257 170 1
257 399 1
257 411 1
257 423 1
258 5 1
258 17 1
258 29 1
258 78 1
258 90 1
258 102 1
258 112 1
258 124 1
258 136 1
259 118 1
259 124 1
259 142 1
259 152 1
259 158 1
259 176 1
259 511 1
259 517 1
259 535 1
260 11 1
260 17 1
260 35 1
260 152 1
260 158 1
260 176 1
260 405 1
260 411 1
260 429 1
261 11 1
261 17 1
261 35 1
261 84 1
261 90 1
261 108 1
261 118 1
261 124 1
261 142 1
262 182 1
262 188 1
262 200 1
262 292 1
262 298 1
262 310 1
262 541 1
262 547 1
262 559 1
263 3 1
263 9 1
263 21 1
263 182 1
263 188 1
263 200 1
263 329 1
263 335 1
263 347 1
264 292 1
264 298 1
264 310 1
264 329 1
264 335 1
264 347 1
264 402 1
264 408 1
264 420 1
265 182 1
265 194 1
265 206 1
265 292 1
265 304 1
265 316 1
265 541 1
265 553 1
265 565 1
266 3 1
266 15 1
266 27 1
266 182 1
266 194 1
266 206 1
266 329 1
266 341 1
266 353 1
267 292 1
267 304 1
267 316 1
267 329 1
267 341 1
267 353 1
267 402 1
267 414 1
267 426 1
268 188 1
268 194 1
268 212 1
268 298 1
268 304 1
268 322 1
268 547 1
268 553 1
268 571 1
269 9 1
269 15 1
269 33 1
269 188 1
269 194 1
269 212 1
269 335 1
269 341 1
269 359 1
270 298 1
270 304 1
270 322 1
270 335 1
270 341 1
270 359 1
270 408 1
270 414 1
270 432 1
271 40 1
271 46 1
271 58 1
271 218 1
271 224 1
271 236 1
271 433 1
271 439 1
271 451 1
272 77 1
272 83 1
272 95 1
272 218 1
272 224 1
272 236 1
272 327 1
272 333 1
272 345 1
273 6 1
273 12 1
273 24 1
273 40 1
273 46 1
273 58 1
273 77 1
273 83 1
273 95 1
274 40 1
274 52 1
274 64 1
274 218 1
274 230 1
274 242 1
274 433 1
274 445 1
274 457 1
275 77 1
275 89 1
275 101 1
275 218 1
275 230 1
275 242 1
275 327 1
275 339 1
275 351 1
276 6 1
276 18 1
276 30 1
276 40 1
276 52 1
276 64 1
276 77 1
276 89 1
276 101 1
277 46 1
277 52 1
277 70 1
277 224 1
277 230 1
277 248 1
277 439 1
277 445 1
277 463 1
278 83 1
278 89 1
278 107 1
278 224 1
278 230 1
278 248 1
278 333 1
278 339 1
278 357 1
279 12 1
279 18 1
279 36 1
279 46 1
279 52 1
279 70 1
279 83 1
279 89 1
279 107 1
280 254 1
280 260 1
280 272 1
280 364 1
280 370 1
280 382 1
280 469 1
280 475 1
280 487 1
281 75 1
281 81 1
281 93 1
281 254 1
281 260 1
281 272 1
281 401 1
281 407 1
281 419 1
282 330 1
282 336 1
282 348 1
282 364 1
282 370 1
282 382 1
282 401 1
282 407 1
282 419 1
283 254 1
283 266 1
283 278 1
283 364 1
283 376 1
283 388 1
283 469 1
283 481 1
283 493 1
284 75 1
284 87 1
284 99 1
284 254 1
284 266 1
284 278 1
284 401 1
284 413 1
284 425 1
285 330 1
285 342 1
285 354 1
285 364 1
285 376 1
285 388 1
285 401 1
285 413 1
285 425 1
286 260 1
286 266 1
286 284 1
286 370 1
286 376 1
286 394 1
286 475 1
286 481 1
286 499 1
287 81 1
287 87 1
287 105 1
287 260 1
287 266 1
287 284 1
287 407 1
287 413 1
287 431 1
288 336 1
288 342 1
288 360 1
288 370 1
288 376 1
288 394 1
288 407 1
288 413 1
288 431 1


==> anc/HZ_576_24_24_redundant.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
512 576 4608
1 91 1
1 94 1
1 95 1
1 223 1
1 226 1
1 227 1
1 469 1
1 472 1
1 473 1
2 92 1
2 94 1
2 96 1
2 224 1
2 226 1
2 228 1
2 470 1
2 472 1
2 474 1
3 93 1
3 95 1
3 96 1
3 225 1
3 227 1
3 228 1
3 471 1
3 473 1
3 474 1
4 193 1
4 196 1
4 197 1
4 469 1
4 472 1
4 473 1
4 529 1
4 532 1
4 533 1
5 194 1
5 196 1
5 198 1
5 470 1
5 472 1
5 474 1
5 530 1
5 532 1
5 534 1
6 195 1
6 197 1
6 198 1
6 471 1
6 473 1
6 474 1
6 531 1
6 533 1
6 534 1
7 139 1
7 142 1
7 143 1
7 193 1
7 196 1
7 197 1
7 223 1
7 226 1
7 227 1
8 140 1
8 142 1
8 144 1
8 194 1
8 196 1
8 198 1
8 224 1
8 226 1
8 228 1
9 141 1
9 143 1
9 144 1
9 195 1
9 197 1
9 198 1
9 225 1
9 227 1
9 228 1
10 127 1
10 130 1
10 131 1
10 259 1
10 262 1
10 263 1
10 505 1
10 508 1
10 509 1
11 128 1
11 130 1
11 132 1
11 260 1
11 262 1
11 264 1
11 506 1
11 508 1
11 510 1
12 129 1
12 131 1
12 132 1
12 261 1
12 263 1
12 264 1
12 507 1
12 509 1
12 510 1
13 229 1
13 232 1
13 233 1
13 505 1
13 508 1
13 509 1
13 565 1
13 568 1
13 569 1
14 230 1
14 232 1
14 234 1
14 506 1
14 508 1
14 510 1
14 566 1
14 568 1
14 570 1
15 231 1
15 233 1
15 234 1
15 507 1
15 509 1
15 510 1
15 567 1
15 569 1
15 570 1
16 31 1
16 34 1
16 35 1
16 229 1
16 232 1
16 233 1
16 259 1
16 262 1
16 263 1
17 32 1
17 34 1
17 36 1
17 230 1
17 232 1
17 234 1
17 260 1
17 262 1
17 264 1
18 33 1
18 35 1
18 36 1
18 231 1
18 233 1
18 234 1
18 261 1
18 263 1
18 264 1
19 19 1
19 22 1
19 23 1
19 151 1
19 154 1
19 155 1
19 541 1
19 544 1
19 545 1
20 20 1
20 22 1
20 24 1
20 152 1
20 154 1
20 156 1
20 542 1
20 544 1
20 546 1
21 21 1
21 23 1
21 24 1
21 153 1
21 155 1
21 156 1
21 543 1
21 545 1
21 546 1
22 265 1
22 268 1
22 269 1
22 457 1
22 460 1
22 461 1
22 541 1
22 544 1
22 545 1
23 266 1
23 268 1
23 270 1
23 458 1
23 460 1
23 462 1
23 542 1
23 544 1
23 546 1
24 267 1
24 269 1
24 270 1
24 459 1
24 461 1
24 462 1
24 543 1
24 545 1
24 546 1
25 67 1
25 70 1
25 71 1
25 151 1
25 154 1
25 155 1
25 265 1
25 268 1
25 269 1
26 68 1
26 70 1
26 72 1
26 152 1
26 154 1
26 156 1
26 266 1
26 268 1
26 270 1
27 69 1
27 71 1
27 72 1
27 153 1
27 155 1
27 156 1
27 267 1
27 269 1
27 270 1
28 55 1
28 58 1
28 59 1
28 187 1
28 190 1
28 191 1
28 433 1
28 436 1
28 437 1
29 56 1
29 58 1
29 60 1
29 188 1
29 190 1
29 192 1
29 434 1
29 436 1
29 438 1
30 57 1
30 59 1
30 60 1
30 189 1
30 191 1
30 192 1
30 435 1
30 437 1
30 438 1
31 157 1
31 160 1
31 161 1
31 433 1
31 436 1
31 437 1
31 493 1
31 496 1
31 497 1
32 158 1
32 160 1
32 162 1
32 434 1
32 436 1
32 438 1
32 494 1
32 496 1
32 498 1
33 159 1
33 161 1
33 162 1
33 435 1
33 437 1
33 438 1
33 495 1
33 497 1
33 498 1
34 103 1
34 106 1
34 107 1
34 157 1
34 160 1
34 161 1
34 187 1
34 190 1
34 191 1
35 104 1
35 106 1
35 108 1
35 158 1
35 160 1
35 162 1
35 188 1
35 190 1
35 192 1
36 105 1
36 107 1
36 108 1
36 159 1
36 161 1
36 162 1
36 189 1
36 191 1
36 192 1
37 235 1
37 238 1
37 239 1
37 325 1
37 328 1
37 329 1
37 367 1
37 370 1
37 371 1
38 236 1
38 238 1
38 240 1
38 326 1
38 328 1
38 330 1
38 368 1
38 370 1
38 372 1
39 237 1
39 239 1
39 240 1
39 327 1
39 329 1
39 330 1
39 369 1
39 371 1
39 372 1
40 49 1
40 52 1
40 53 1
40 97 1
40 100 1
40 101 1
40 325 1
40 328 1
40 329 1
41 50 1
41 52 1
41 54 1
41 98 1
41 100 1
41 102 1
41 326 1
41 328 1
41 330 1
42 51 1
42 53 1
42 54 1
42 99 1
42 101 1
42 102 1
42 327 1
42 329 1
42 330 1
43 49 1
43 52 1
43 53 1
43 367 1
43 370 1
43 371 1
43 571 1
43 574 1
43 575 1
44 50 1
44 52 1
44 54 1
44 368 1
44 370 1
44 372 1
44 572 1
44 574 1
44 576 1
45 51 1
45 53 1
45 54 1
45 369 1
45 371 1
45 372 1
45 573 1
45 575 1
45 576 1
46 271 1
46 274 1
46 275 1
46 361 1
46 364 1
46 365 1
46 403 1
46 406 1
46 407 1
47 272 1
47 274 1
47 276 1
47 362 1
47 364 1
47 366 1
47 404 1
47 406 1
47 408 1
48 273 1
48 275 1
48 276 1
48 363 1
48 365 1
48 366 1
48 405 1
48 407 1
48 408 1
49 85 1
49 88 1
49 89 1
49 133 1
49 136 1
49 137 1
49 361 1
49 364 1
49 365 1
50 86 1
50 88 1
50 90 1
50 134 1
50 136 1
50 138 1
50 362 1
50 364 1
50 366 1
51 87 1
51 89 1
51 90 1
51 135 1
51 137 1
51 138 1
51 363 1
51 365 1
51 366 1
52 85 1
52 88 1
52 89 1
52 403 1
52 406 1
52 407 1
52 463 1
52 466 1
52 467 1
53 86 1
53 88 1
53 90 1
53 404 1
53 406 1
53 408 1
53 464 1
53 466 1
53 468 1
54 87 1
54 89 1
54 90 1
54 405 1
54 407 1
54 408 1
54 465 1
54 467 1
54 468 1
55 163 1
55 166 1
55 167 1
55 295 1
55 298 1
55 299 1
55 397 1
55 400 1
55 401 1
56 164 1
56 166 1
56 168 1
56 296 1
56 298 1
56 300 1
56 398 1
56 400 1
56 402 1
57 165 1
57 167 1
57 168 1
57 297 1
57 299 1
57 300 1
57 399 1
57 401 1
57 402 1
58 25 1
58 28 1
58 29 1
58 121 1
58 124 1
58 125 1
58 397 1
58 400 1
58 401 1
59 26 1
59 28 1
59 30 1
59 122 1
59 124 1
59 126 1
59 398 1
59 400 1
59 402 1
60 27 1
60 29 1
60 30 1
60 123 1
60 125 1
60 126 1
60 399 1
60 401 1
60 402 1
61 121 1
61 124 1
61 125 1
61 295 1
61 298 1
61 299 1
61 499 1
61 502 1
61 503 1
62 122 1
62 124 1
62 126 1
62 296 1
62 298 1
62 300 1
62 500 1
62 502 1
62 504 1
63 123 1
63 125 1
63 126 1
63 297 1
63 299 1
63 300 1
63 501 1
63 503 1
63 504 1
64 199 1
64 202 1
64 203 1
64 289 1
64 292 1
64 293 1
64 331 1
64 334 1
64 335 1
65 200 1
65 202 1
65 204 1
65 290 1
65 292 1
65 294 1
65 332 1
65 334 1
65 336 1
66 201 1
66 203 1
66 204 1
66 291 1
66 293 1
66 294 1
66 333 1
66 335 1
66 336 1
67 13 1
67 16 1
67 17 1
67 61 1
67 64 1
67 65 1
67 289 1
67 292 1
67 293 1
68 14 1
68 16 1
68 18 1
68 62 1
68 64 1
68 66 1
68 290 1
68 292 1
68 294 1
69 15 1
69 17 1
69 18 1
69 63 1
69 65 1
69 66 1
69 291 1
69 293 1
69 294 1
70 13 1
70 16 1
70 17 1
70 331 1
70 334 1
70 335 1
70 535 1
70 538 1
70 539 1
71 14 1
71 16 1
71 18 1
71 332 1
71 334 1
71 336 1
71 536 1
71 538 1
71 540 1
72 15 1
72 17 1
72 18 1
72 333 1
72 335 1
72 336 1
72 537 1
72 539 1
72 540 1
73 181 1
73 184 1
73 185 1
73 379 1
73 382 1
73 383 1
73 511 1
73 514 1
73 515 1
74 182 1
74 184 1
74 186 1
74 380 1
74 382 1
74 384 1
74 512 1
74 514 1
74 516 1
75 183 1
75 185 1
75 186 1
75 381 1
75 383 1
75 384 1
75 513 1
75 515 1
75 516 1
76 181 1
76 184 1
76 185 1
76 241 1
76 244 1
76 245 1
76 481 1
76 484 1
76 485 1
77 182 1
77 184 1
77 186 1
77 242 1
77 244 1
77 246 1
77 482 1
77 484 1
77 486 1
78 183 1
78 185 1
78 186 1
78 243 1
78 245 1
78 246 1
78 483 1
78 485 1
78 486 1
79 427 1
79 430 1
79 431 1
79 481 1
79 484 1
79 485 1
79 511 1
79 514 1
79 515 1
80 428 1
80 430 1
80 432 1
80 482 1
80 484 1
80 486 1
80 512 1
80 514 1
80 516 1
81 429 1
81 431 1
81 432 1
81 483 1
81 485 1
81 486 1
81 513 1
81 515 1
81 516 1
82 217 1
82 220 1
82 221 1
82 415 1
82 418 1
82 419 1
82 547 1
82 550 1
82 551 1
83 218 1
83 220 1
83 222 1
83 416 1
83 418 1
83 420 1
83 548 1
83 550 1
83 552 1
84 219 1
84 221 1
84 222 1
84 417 1
84 419 1
84 420 1
84 549 1
84 551 1
84 552 1
85 217 1
85 220 1
85 221 1
85 277 1
85 280 1
85 281 1
85 517 1
85 520 1
85 521 1
86 218 1
86 220 1
86 222 1
86 278 1
86 280 1
86 282 1
86 518 1
86 520 1
86 522 1
87 219 1
87 221 1
87 222 1
87 279 1
87 281 1
87 282 1
87 519 1
87 521 1
87 522 1
88 319 1
88 322 1
88 323 1
88 517 1
88 520 1
88 521 1
88 547 1
88 550 1
88 551 1
89 320 1
89 322 1
89 324 1
89 518 1
89 520 1
89 522 1
89 548 1
89 550 1
89 552 1
90 321 1
90 323 1
90 324 1
90 519 1
90 521 1
90 522 1
90 549 1
90 551 1
90 552 1
91 253 1
91 256 1
91 257 1
91 307 1
91 310 1
91 311 1
91 439 1
91 442 1
91 443 1
92 254 1
92 256 1
92 258 1
92 308 1
92 310 1
92 312 1
92 440 1
92 442 1
92 444 1
93 255 1
93 257 1
93 258 1
93 309 1
93 311 1
93 312 1
93 441 1
93 443 1
93 444 1
94 169 1
94 172 1
94 173 1
94 253 1
94 256 1
94 257 1
94 553 1
94 556 1
94 557 1
95 170 1
95 172 1
95 174 1
95 254 1
95 256 1
95 258 1
95 554 1
95 556 1
95 558 1
96 171 1
96 173 1
96 174 1
96 255 1
96 257 1
96 258 1
96 555 1
96 557 1
96 558 1
97 355 1
97 358 1
97 359 1
97 439 1
97 442 1
97 443 1
97 553 1
97 556 1
97 557 1
98 356 1
98 358 1
98 360 1
98 440 1
98 442 1
98 444 1
98 554 1
98 556 1
98 558 1
99 357 1
99 359 1
99 360 1
99 441 1
99 443 1
99 444 1
99 555 1
99 557 1
99 558 1
100 145 1
100 148 1
100 149 1
100 343 1
100 346 1
100 347 1
100 475 1
100 478 1
100 479 1
101 146 1
101 148 1
101 150 1
101 344 1
101 346 1
101 348 1
101 476 1
101 478 1
101 480 1
102 147 1
102 149 1
102 150 1
102 345 1
102 347 1
102 348 1
102 477 1
102 479 1
102 480 1
103 145 1
103 148 1
103 149 1
103 205 1
103 208 1
103 209 1
103 445 1
103 448 1
103 449 1
104 146 1
104 148 1
104 150 1
104 206 1
104 208 1
104 210 1
104 446 1
104 448 1
104 450 1
105 147 1
105 149 1
105 150 1
105 207 1
105 209 1
105 210 1
105 447 1
105 449 1
105 450 1
106 391 1
106 394 1
106 395 1
106 445 1
106 448 1
106 449 1
106 475 1
106 478 1
106 479 1
107 392 1
107 394 1
107 396 1
107 446 1
107 448 1
107 450 1
107 476 1
107 478 1
107 480 1
108 393 1
108 395 1
108 396 1
108 447 1
108 449 1
108 450 1
108 477 1
108 479 1
108 480 1
109 37 1
109 40 1
109 41 1
109 79 1
109 82 1
109 83 1
109 523 1
109 526 1
109 527 1
110 38 1
110 40 1
110 42 1
110 80 1
110 82 1
110 84 1
110 524 1
110 526 1
110 528 1
111 39 1
111 41 1
111 42 1
111 81 1
111 83 1
111 84 1
111 525 1
111 527 1
111 528 1
112 37 1
112 40 1
112 41 1
112 337 1
112 340 1
112 341 1
112 385 1
112 388 1
112 389 1
113 38 1
113 40 1
113 42 1
113 338 1
113 340 1
113 342 1
113 386 1
113 388 1
113 390 1
114 39 1
114 41 1
114 42 1
114 339 1
114 341 1
114 342 1
114 387 1
114 389 1
114 390 1
115 79 1
115 82 1
115 83 1
115 283 1
115 286 1
115 287 1
115 337 1
115 340 1
115 341 1
116 80 1
116 82 1
116 84 1
116 284 1
116 286 1
116 288 1
116 338 1
116 340 1
116 342 1
117 81 1
117 83 1
117 84 1
117 285 1
117 287 1
117 288 1
117 339 1
117 341 1
117 342 1
118 73 1
118 76 1
118 77 1
118 115 1
118 118 1
118 119 1
118 559 1
118 562 1
118 563 1
119 74 1
119 76 1
119 78 1
119 116 1
119 118 1
119 120 1
119 560 1
119 562 1
119 564 1
120 75 1
120 77 1
120 78 1
120 117 1
120 119 1
120 120 1
120 561 1
120 563 1
120 564 1
121 73 1
121 76 1
121 77 1
121 373 1
121 376 1
121 377 1
121 421 1
121 424 1
121 425 1
122 74 1
122 76 1
122 78 1
122 374 1
122 376 1
122 378 1
122 422 1
122 424 1
122 426 1
123 75 1
123 77 1
123 78 1
123 375 1
123 377 1
123 378 1
123 423 1
123 425 1
123 426 1
124 115 1
124 118 1
124 119 1
124 175 1
124 178 1
124 179 1
124 373 1
124 376 1
124 377 1
125 116 1
125 118 1
125 120 1
125 176 1
125 178 1
125 180 1
125 374 1
125 376 1
125 378 1
126 117 1
126 119 1
126 120 1
126 177 1
126 179 1
126 180 1
126 375 1
126 377 1
126 378 1
127 7 1
127 10 1
127 11 1
127 109 1
127 112 1
127 113 1
127 451 1
127 454 1
127 455 1
128 8 1
128 10 1
128 12 1
128 110 1
128 112 1
128 114 1
128 452 1
128 454 1
128 456 1
129 9 1
129 11 1
129 12 1
129 111 1
129 113 1
129 114 1
129 453 1
129 455 1
129 456 1
130 109 1
130 112 1
130 113 1
130 313 1
130 316 1
130 317 1
130 409 1
130 412 1
130 413 1
131 110 1
131 112 1
131 114 1
131 314 1
131 316 1
131 318 1
131 410 1
131 412 1
131 414 1
132 111 1
132 113 1
132 114 1
132 315 1
132 317 1
132 318 1
132 411 1
132 413 1
132 414 1
133 7 1
133 10 1
133 11 1
133 211 1
133 214 1
133 215 1
133 409 1
133 412 1
133 413 1
134 8 1
134 10 1
134 12 1
134 212 1
134 214 1
134 216 1
134 410 1
134 412 1
134 414 1
135 9 1
135 11 1
135 12 1
135 213 1
135 215 1
135 216 1
135 411 1
135 413 1
135 414 1
136 1 1
136 4 1
136 5 1
136 43 1
136 46 1
136 47 1
136 487 1
136 490 1
136 491 1
137 2 1
137 4 1
137 6 1
137 44 1
137 46 1
137 48 1
137 488 1
137 490 1
137 492 1
138 3 1
138 5 1
138 6 1
138 45 1
138 47 1
138 48 1
138 489 1
138 491 1
138 492 1
139 1 1
139 4 1
139 5 1
139 301 1
139 304 1
139 305 1
139 349 1
139 352 1
139 353 1
140 2 1
140 4 1
140 6 1
140 302 1
140 304 1
140 306 1
140 350 1
140 352 1
140 354 1
141 3 1
141 5 1
141 6 1
141 303 1
141 305 1
141 306 1
141 351 1
141 353 1
141 354 1
142 43 1
142 46 1
142 47 1
142 247 1
142 250 1
142 251 1
142 301 1
142 304 1
142 305 1
143 44 1
143 46 1
143 48 1
143 248 1
143 250 1
143 252 1
143 302 1
143 304 1
143 306 1
144 45 1
144 47 1
144 48 1
144 249 1
144 251 1
144 252 1
144 303 1
144 305 1
144 306 1
145 73 1
145 79 1
145 91 1
145 256 1
145 262 1
145 274 1
145 290 1
145 296 1
145 308 1
146 149 1
146 155 1
146 167 1
146 290 1
146 296 1
146 308 1
146 543 1
146 549 1
146 561 1
147 149 1
147 155 1
147 167 1
147 222 1
147 228 1
147 240 1
147 256 1
147 262 1
147 274 1
148 73 1
148 85 1
148 97 1
148 256 1
148 268 1
148 280 1
148 290 1
148 302 1
148 314 1
149 149 1
149 161 1
149 173 1
149 290 1
149 302 1
149 314 1
149 543 1
149 555 1
149 567 1
150 149 1
150 161 1
150 173 1
150 222 1
150 234 1
150 246 1
150 256 1
150 268 1
150 280 1
151 79 1
151 85 1
151 103 1
151 262 1
151 268 1
151 286 1
151 296 1
151 302 1
151 320 1
152 155 1
152 161 1
152 179 1
152 296 1
152 302 1
152 320 1
152 549 1
152 555 1
152 573 1
153 155 1
153 161 1
153 179 1
153 228 1
153 234 1
153 252 1
153 262 1
153 268 1
153 286 1
154 109 1
154 115 1
154 127 1
154 326 1
154 332 1
154 344 1
154 436 1
154 442 1
154 454 1
155 147 1
155 153 1
155 165 1
155 326 1
155 332 1
155 344 1
155 473 1
155 479 1
155 491 1
156 436 1
156 442 1
156 454 1
156 473 1
156 479 1
156 491 1
156 546 1
156 552 1
156 564 1
157 109 1
157 121 1
157 133 1
157 326 1
157 338 1
157 350 1
157 436 1
157 448 1
157 460 1
158 147 1
158 159 1
158 171 1
158 326 1
158 338 1
158 350 1
158 473 1
158 485 1
158 497 1
159 436 1
159 448 1
159 460 1
159 473 1
159 485 1
159 497 1
159 546 1
159 558 1
159 570 1
160 115 1
160 121 1
160 139 1
160 332 1
160 338 1
160 356 1
160 442 1
160 448 1
160 466 1
161 153 1
161 159 1
161 177 1
161 332 1
161 338 1
161 356 1
161 479 1
161 485 1
161 503 1
162 442 1
162 448 1
162 466 1
162 479 1
162 485 1
162 503 1
162 552 1
162 558 1
162 576 1
163 1 1
163 7 1
163 19 1
163 184 1
163 190 1
163 202 1
163 362 1
163 368 1
163 380 1
164 221 1
164 227 1
164 239 1
164 362 1
164 368 1
164 380 1
164 471 1
164 477 1
164 489 1
165 150 1
165 156 1
165 168 1
165 184 1
165 190 1
165 202 1
165 221 1
165 227 1
165 239 1
166 1 1
166 13 1
166 25 1
166 184 1
166 196 1
166 208 1
166 362 1
166 374 1
166 386 1
167 221 1
167 233 1
167 245 1
167 362 1
167 374 1
167 386 1
167 471 1
167 483 1
167 495 1
168 150 1
168 162 1
168 174 1
168 184 1
168 196 1
168 208 1
168 221 1
168 233 1
168 245 1
169 7 1
169 13 1
169 31 1
169 190 1
169 196 1
169 214 1
169 368 1
169 374 1
169 392 1
170 227 1
170 233 1
170 251 1
170 368 1
170 374 1
170 392 1
170 477 1
170 483 1
170 501 1
171 156 1
171 162 1
171 180 1
171 190 1
171 196 1
171 214 1
171 227 1
171 233 1
171 251 1
172 37 1
172 43 1
172 55 1
172 398 1
172 404 1
172 416 1
172 508 1
172 514 1
172 526 1
173 219 1
173 225 1
173 237 1
173 398 1
173 404 1
173 416 1
173 545 1
173 551 1
173 563 1
174 474 1
174 480 1
174 492 1
174 508 1
174 514 1
174 526 1
174 545 1
174 551 1
174 563 1
175 37 1
175 49 1
175 61 1
175 398 1
175 410 1
175 422 1
175 508 1
175 520 1
175 532 1
176 219 1
176 231 1
176 243 1
176 398 1
176 410 1
176 422 1
176 545 1
176 557 1
176 569 1
177 474 1
177 486 1
177 498 1
177 508 1
177 520 1
177 532 1
177 545 1
177 557 1
177 569 1
178 43 1
178 49 1
178 67 1
178 404 1
178 410 1
178 428 1
178 514 1
178 520 1
178 538 1
179 225 1
179 231 1
179 249 1
179 404 1
179 410 1
179 428 1
179 551 1
179 557 1
179 575 1
180 480 1
180 486 1
180 504 1
180 514 1
180 520 1
180 538 1
180 551 1
180 557 1
180 575 1
181 217 1
181 223 1
181 235 1
181 400 1
181 406 1
181 418 1
181 434 1
181 440 1
181 452 1
182 111 1
182 117 1
182 129 1
182 293 1
182 299 1
182 311 1
182 434 1
182 440 1
182 452 1
183 293 1
183 299 1
183 311 1
183 366 1
183 372 1
183 384 1
183 400 1
183 406 1
183 418 1
184 217 1
184 229 1
184 241 1
184 400 1
184 412 1
184 424 1
184 434 1
184 446 1
184 458 1
185 111 1
185 123 1
185 135 1
185 293 1
185 305 1
185 317 1
185 434 1
185 446 1
185 458 1
186 293 1
186 305 1
186 317 1
186 366 1
186 378 1
186 390 1
186 400 1
186 412 1
186 424 1
187 223 1
187 229 1
187 247 1
187 406 1
187 412 1
187 430 1
187 440 1
187 446 1
187 464 1
188 117 1
188 123 1
188 141 1
188 299 1
188 305 1
188 323 1
188 440 1
188 446 1
188 464 1
189 299 1
189 305 1
189 323 1
189 372 1
189 378 1
189 396 1
189 406 1
189 412 1
189 430 1
190 4 1
190 10 1
190 22 1
190 253 1
190 259 1
190 271 1
190 470 1
190 476 1
190 488 1
191 41 1
191 47 1
191 59 1
191 291 1
191 297 1
191 309 1
191 470 1
191 476 1
191 488 1
192 4 1
192 10 1
192 22 1
192 41 1
192 47 1
192 59 1
192 114 1
192 120 1
192 132 1
193 4 1
193 16 1
193 28 1
193 253 1
193 265 1
193 277 1
193 470 1
193 482 1
193 494 1
194 41 1
194 53 1
194 65 1
194 291 1
194 303 1
194 315 1
194 470 1
194 482 1
194 494 1
195 4 1
195 16 1
195 28 1
195 41 1
195 53 1
195 65 1
195 114 1
195 126 1
195 138 1
196 10 1
196 16 1
196 34 1
196 259 1
196 265 1
196 283 1
196 476 1
196 482 1
196 500 1
197 47 1
197 53 1
197 71 1
197 297 1
197 303 1
197 321 1
197 476 1
197 482 1
197 500 1
198 10 1
198 16 1
198 34 1
198 47 1
198 53 1
198 71 1
198 120 1
198 126 1
198 144 1
199 145 1
199 151 1
199 163 1
199 328 1
199 334 1
199 346 1
199 506 1
199 512 1
199 524 1
200 39 1
200 45 1
200 57 1
200 365 1
200 371 1
200 383 1
200 506 1
200 512 1
200 524 1
201 294 1
201 300 1
201 312 1
201 328 1
201 334 1
201 346 1
201 365 1
201 371 1
201 383 1
202 145 1
202 157 1
202 169 1
202 328 1
202 340 1
202 352 1
202 506 1
202 518 1
202 530 1
203 39 1
203 51 1
203 63 1
203 365 1
203 377 1
203 389 1
203 506 1
203 518 1
203 530 1
204 294 1
204 306 1
204 318 1
204 328 1
204 340 1
204 352 1
204 365 1
204 377 1
204 389 1
205 151 1
205 157 1
205 175 1
205 334 1
205 340 1
205 358 1
205 512 1
205 518 1
205 536 1
206 45 1
206 51 1
206 69 1
206 371 1
206 377 1
206 395 1
206 512 1
206 518 1
206 536 1
207 300 1
207 306 1
207 324 1
207 334 1
207 340 1
207 358 1
207 371 1
207 377 1
207 395 1
208 76 1
208 82 1
208 94 1
208 181 1
208 187 1
208 199 1
208 542 1
208 548 1
208 560 1
209 113 1
209 119 1
209 131 1
209 363 1
209 369 1
209 381 1
209 542 1
209 548 1
209 560 1
210 42 1
210 48 1
210 60 1
210 76 1
210 82 1
210 94 1
210 113 1
210 119 1
210 131 1
211 76 1
211 88 1
211 100 1
211 181 1
211 193 1
211 205 1
211 542 1
211 554 1
211 566 1
212 113 1
212 125 1
212 137 1
212 363 1
212 375 1
212 387 1
212 542 1
212 554 1
212 566 1
213 42 1
213 54 1
213 66 1
213 76 1
213 88 1
213 100 1
213 113 1
213 125 1
213 137 1
214 82 1
214 88 1
214 106 1
214 187 1
214 193 1
214 211 1
214 548 1
214 554 1
214 572 1
215 119 1
215 125 1
215 143 1
215 369 1
215 375 1
215 393 1
215 548 1
215 554 1
215 572 1
216 48 1
216 54 1
216 72 1
216 82 1
216 88 1
216 106 1
216 119 1
216 125 1
216 143 1
217 2 1
217 8 1
217 20 1
217 361 1
217 367 1
217 379 1
217 544 1
217 550 1
217 562 1
218 2 1
218 8 1
218 20 1
218 255 1
218 261 1
218 273 1
218 437 1
218 443 1
218 455 1
219 437 1
219 443 1
219 455 1
219 510 1
219 516 1
219 528 1
219 544 1
219 550 1
219 562 1
220 2 1
220 14 1
220 26 1
220 361 1
220 373 1
220 385 1
220 544 1
220 556 1
220 568 1
221 2 1
221 14 1
221 26 1
221 255 1
221 267 1
221 279 1
221 437 1
221 449 1
221 461 1
222 437 1
222 449 1
222 461 1
222 510 1
222 522 1
222 534 1
222 544 1
222 556 1
222 568 1
223 8 1
223 14 1
223 32 1
223 367 1
223 373 1
223 391 1
223 550 1
223 556 1
223 574 1
224 8 1
224 14 1
224 32 1
224 261 1
224 267 1
224 285 1
224 443 1
224 449 1
224 467 1
225 443 1
225 449 1
225 467 1
225 516 1
225 522 1
225 540 1
225 550 1
225 556 1
225 574 1
226 38 1
226 44 1
226 56 1
226 148 1
226 154 1
226 166 1
226 397 1
226 403 1
226 415 1
227 38 1
227 44 1
227 56 1
227 185 1
227 191 1
227 203 1
227 435 1
227 441 1
227 453 1
228 148 1
228 154 1
228 166 1
228 185 1
228 191 1
228 203 1
228 258 1
228 264 1
228 276 1
229 38 1
229 50 1
229 62 1
229 148 1
229 160 1
229 172 1
229 397 1
229 409 1
229 421 1
230 38 1
230 50 1
230 62 1
230 185 1
230 197 1
230 209 1
230 435 1
230 447 1
230 459 1
231 148 1
231 160 1
231 172 1
231 185 1
231 197 1
231 209 1
231 258 1
231 270 1
231 282 1
232 44 1
232 50 1
232 68 1
232 154 1
232 160 1
232 178 1
232 403 1
232 409 1
232 427 1
233 44 1
233 50 1
233 68 1
233 191 1
233 197 1
233 215 1
233 441 1
233 447 1
233 465 1
234 154 1
234 160 1
234 178 1
234 191 1
234 197 1
234 215 1
234 264 1
234 270 1
234 288 1
235 74 1
235 80 1
235 92 1
235 289 1
235 295 1
235 307 1
235 472 1
235 478 1
235 490 1
236 74 1
236 80 1
236 92 1
236 183 1
236 189 1
236 201 1
236 509 1
236 515 1
236 527 1
237 438 1
237 444 1
237 456 1
237 472 1
237 478 1
237 490 1
237 509 1
237 515 1
237 527 1
238 74 1
238 86 1
238 98 1
238 289 1
238 301 1
238 313 1
238 472 1
238 484 1
238 496 1
239 74 1
239 86 1
239 98 1
239 183 1
239 195 1
239 207 1
239 509 1
239 521 1
239 533 1
240 438 1
240 450 1
240 462 1
240 472 1
240 484 1
240 496 1
240 509 1
240 521 1
240 533 1
241 80 1
241 86 1
241 104 1
241 295 1
241 301 1
241 319 1
241 478 1
241 484 1
241 502 1
242 80 1
242 86 1
242 104 1
242 189 1
242 195 1
242 213 1
242 515 1
242 521 1
242 539 1
243 444 1
243 450 1
243 468 1
243 478 1
243 484 1
243 502 1
243 515 1
243 521 1
243 539 1
244 110 1
244 116 1
244 128 1
244 220 1
244 226 1
244 238 1
244 325 1
244 331 1
244 343 1
245 110 1
245 116 1
245 128 1
245 257 1
245 263 1
245 275 1
245 507 1
245 513 1
245 525 1
246 186 1
246 192 1
246 204 1
246 220 1
246 226 1
246 238 1
246 257 1
246 263 1
246 275 1
247 110 1
247 122 1
247 134 1
247 220 1
247 232 1
247 244 1
247 325 1
247 337 1
247 349 1
248 110 1
248 122 1
248 134 1
248 257 1
248 269 1
248 281 1
248 507 1
248 519 1
248 531 1
249 186 1
249 198 1
249 210 1
249 220 1
249 232 1
249 244 1
249 257 1
249 269 1
249 281 1
250 116 1
250 122 1
250 140 1
250 226 1
250 232 1
250 250 1
250 331 1
250 337 1
250 355 1
251 116 1
251 122 1
251 140 1
251 263 1
251 269 1
251 287 1
251 513 1
251 519 1
251 537 1
252 192 1
252 198 1
252 216 1
252 226 1
252 232 1
252 250 1
252 263 1
252 269 1
252 287 1
253 112 1
253 118 1
253 130 1
253 146 1
253 152 1
253 164 1
253 505 1
253 511 1
253 523 1
254 5 1
254 11 1
254 23 1
254 146 1
254 152 1
254 164 1
254 399 1
254 405 1
254 417 1
255 5 1
255 11 1
255 23 1
255 78 1
255 84 1
255 96 1
255 112 1
255 118 1
255 130 1
256 112 1
256 124 1
256 136 1
256 146 1
256 158 1
256 170 1
256 505 1
256 517 1
256 529 1
257 5 1
257 17 1
257 29 1
257 146 1
257 158 1
257 170 1
257 399 1
257 411 1
257 423 1
258 5 1
258 17 1
258 29 1
258 78 1
258 90 1
258 102 1
258 112 1
258 124 1
258 136 1
259 118 1
259 124 1
259 142 1
259 152 1
259 158 1
259 176 1
259 511 1
259 517 1
259 535 1
260 11 1
260 17 1
260 35 1
260 152 1
260 158 1
260 176 1
260 405 1
260 411 1
260 429 1
261 11 1
261 17 1
261 35 1
261 84 1
261 90 1
261 108 1
261 118 1
261 124 1
261 142 1
262 182 1
262 188 1
262 200 1
262 292 1
262 298 1
262 310 1
262 541 1
262 547 1
262 559 1
263 3 1
263 9 1
263 21 1
263 182 1
263 188 1
263 200 1
263 329 1
263 335 1
263 347 1
264 292 1
264 298 1
264 310 1
264 329 1
264 335 1
264 347 1
264 402 1
264 408 1
264 420 1
265 182 1
265 194 1
265 206 1
265 292 1
265 304 1
265 316 1
265 541 1
265 553 1
265 565 1
266 3 1
266 15 1
266 27 1
266 182 1
266 194 1
266 206 1
266 329 1
266 341 1
266 353 1
267 292 1
267 304 1
267 316 1
267 329 1
267 341 1
267 353 1
267 402 1
267 414 1
267 426 1
268 188 1
268 194 1
268 212 1
268 298 1
268 304 1
268 322 1
268 547 1
268 553 1
268 571 1
269 9 1
269 15 1
269 33 1
269 188 1
269 194 1
269 212 1
269 335 1
269 341 1
269 359 1
270 298 1
270 304 1
270 322 1
270 335 1
270 341 1
270 359 1
270 408 1
270 414 1
270 432 1
271 40 1
271 46 1
271 58 1
271 218 1
271 224 1
271 236 1
271 433 1
271 439 1
271 451 1
272 77 1
272 83 1
272 95 1
272 218 1
272 224 1
272 236 1
272 327 1
272 333 1
272 345 1
273 6 1
273 12 1
273 24 1
273 40 1
273 46 1
273 58 1
273 77 1
273 83 1
273 95 1
274 40 1
274 52 1
274 64 1
274 218 1
274 230 1
274 242 1
274 433 1
274 445 1
274 457 1
275 77 1
275 89 1
275 101 1
275 218 1
275 230 1
275 242 1
275 327 1
275 339 1
275 351 1
276 6 1
276 18 1
276 30 1
276 40 1
276 52 1
276 64 1
276 77 1
276 89 1
276 101 1
277 46 1
277 52 1
277 70 1
277 224 1
277 230 1
277 248 1
277 439 1
277 445 1
277 463 1
278 83 1
278 89 1
278 107 1
278 224 1
278 230 1
278 248 1
278 333 1
278 339 1
278 357 1
279 12 1
279 18 1
279 36 1
279 46 1
279 52 1
279 70 1
279 83 1
279 89 1
279 107 1
280 254 1
280 260 1
280 272 1
280 364 1
280 370 1
280 382 1
280 469 1
280 475 1
280 487 1
281 75 1
281 81 1
281 93 1
281 254 1
281 260 1
281 272 1
281 401 1
281 407 1
281 419 1
282 330 1
282 336 1
282 348 1
282 364 1
282 370 1
282 382 1
282 401 1
282 407 1
282 419 1
283 254 1
283 266 1
283 278 1
283 364 1
283 376 1
283 388 1
283 469 1
283 481 1
283 493 1
284 75 1
284 87 1
284 99 1
284 254 1
284 266 1
284 278 1
284 401 1
284 413 1
284 425 1
285 330 1
285 342 1
285 354 1
285 364 1
285 376 1
285 388 1
285 401 1
285 413 1
285 425 1
286 260 1
286 266 1
286 284 1
286 370 1
286 376 1
286 394 1
286 475 1
286 481 1
286 499 1
287 81 1
287 87 1
287 105 1
287 260 1
287 266 1
287 284 1
287 407 1
287 413 1
287 431 1
288 336 1
288 342 1
288 360 1
288 370 1
288 376 1
288 394 1
288 407 1
288 413 1
288 431 1
289 1 1
289 2 1
289 3 1
289 43 1
289 44 1
289 45 1
289 487 1
289 488 1
289 489 1
290 42 1
290 48 1
290 60 1
290 181 1
290 187 1
290 199 1
290 363 1
290 369 1
290 381 1
291 186 1
291 192 1
291 204 1
291 325 1
291 331 1
291 343 1
291 507 1
291 513 1
291 525 1
292 189 1
292 195 1
292 213 1
292 295 1
292 301 1
292 319 1
292 444 1
292 450 1
292 468 1
293 205 1
293 208 1
293 209 1
293 343 1
293 346 1
293 347 1
293 391 1
293 394 1
293 395 1
294 109 1
294 121 1
294 133 1
294 147 1
294 159 1
294 171 1
294 546 1
294 558 1
294 570 1
295 348 1
295 354 1
295 360 1
295 382 1
295 388 1
295 394 1
295 419 1
295 425 1
295 431 1
296 109 1
296 110 1
296 111 1
296 313 1
296 314 1
296 315 1
296 409 1
296 410 1
296 411 1
297 19 1
297 20 1
297 21 1
297 151 1
297 152 1
297 153 1
297 541 1
297 542 1
297 543 1
298 13 1
298 14 1
298 15 1
298 61 1
298 62 1
298 63 1
298 289 1
298 290 1
298 291 1
299 217 1
299 218 1
299 219 1
299 415 1
299 416 1
299 417 1
299 547 1
299 548 1
299 549 1
300 183 1
300 195 1
300 207 1
300 289 1
300 301 1
300 313 1
300 438 1
300 450 1
300 462 1
301 167 1
301 173 1
301 179 1
301 308 1
301 314 1
301 320 1
301 561 1
301 567 1
301 573 1
302 23 1
302 29 1
302 35 1
302 164 1
302 170 1
302 176 1
302 417 1
302 423 1
302 429 1
303 247 1
303 250 1
303 251 1
303 349 1
303 352 1
303 353 1
303 487 1
303 490 1
303 491 1
304 183 1
304 189 1
304 201 1
304 289 1
304 295 1
304 307 1
304 438 1
304 444 1
304 456 1
305 1 1
305 13 1
305 25 1
305 150 1
305 162 1
305 174 1
305 471 1
305 483 1
305 495 1
306 204 1
306 210 1
306 216 1
306 343 1
306 349 1
306 355 1
306 525 1
306 531 1
306 537 1
307 91 1
307 97 1
307 103 1
307 240 1
307 246 1
307 252 1
307 561 1
307 567 1
307 573 1
308 131 1
308 137 1
308 143 1
308 381 1
308 387 1
308 393 1
308 560 1
308 566 1
308 572 1
309 48 1
309 54 1
309 72 1
309 187 1
309 193 1
309 211 1
309 369 1
309 375 1
309 393 1
310 49 1
310 50 1
310 51 1
310 97 1
310 98 1
310 99 1
310 325 1
310 326 1
310 327 1
311 181 1
311 182 1
311 183 1
311 241 1
311 242 1
311 243 1
311 481 1
311 482 1
311 483 1
312 55 1
312 56 1
312 57 1
312 103 1
312 104 1
312 105 1
312 493 1
312 494 1
312 495 1
313 115 1
313 116 1
313 117 1
313 175 1
313 176 1
313 177 1
313 373 1
313 374 1
313 375 1
314 20 1
314 26 1
314 32 1
314 273 1
314 279 1
314 285 1
314 455 1
314 461 1
314 467 1
315 95 1
315 101 1
315 107 1
315 236 1
315 242 1
315 248 1
315 345 1
315 351 1
315 357 1
316 57 1
316 59 1
316 60 1
316 105 1
316 107 1
316 108 1
316 495 1
316 497 1
316 498 1
317 201 1
317 207 1
317 213 1
317 307 1
317 313 1
317 319 1
317 456 1
317 462 1
317 468 1
318 56 1
318 62 1
318 68 1
318 166 1
318 172 1
318 178 1
318 415 1
318 421 1
318 427 1
319 355 1
319 356 1
319 357 1
319 439 1
319 440 1
319 441 1
319 553 1
319 554 1
319 555 1
320 211 1
320 214 1
320 215 1
320 313 1
320 316 1
320 317 1
320 451 1
320 454 1
320 455 1
321 248 1
321 250 1
321 252 1
321 350 1
321 352 1
321 354 1
321 488 1
321 490 1
321 492 1
322 22 1
322 28 1
322 34 1
322 271 1
322 277 1
322 283 1
322 488 1
322 494 1
322 500 1
323 134 1
323 136 1
323 138 1
323 272 1
323 274 1
323 276 1
323 464 1
323 466 1
323 468 1
324 32 1
324 34 1
324 36 1
324 128 1
324 130 1
324 132 1
324 566 1
324 568 1
324 570 1
325 206 1
325 208 1
325 210 1
325 344 1
325 346 1
325 348 1
325 392 1
325 394 1
325 396 1
326 19 1
326 25 1
326 31 1
326 202 1
326 208 1
326 214 1
326 380 1
326 386 1
326 392 1
327 217 1
327 218 1
327 219 1
327 277 1
327 278 1
327 279 1
327 517 1
327 518 1
327 519 1
328 6 1
328 18 1
328 30 1
328 327 1
328 339 1
328 351 1
328 433 1
328 445 1
328 457 1
329 55 1
329 61 1
329 67 1
329 416 1
329 422 1
329 428 1
329 526 1
329 532 1
329 538 1
330 79 1
330 80 1
330 81 1
330 283 1
330 284 1
330 285 1
330 337 1
330 338 1
330 339 1
331 168 1
331 174 1
331 180 1
331 202 1
331 208 1
331 214 1
331 239 1
331 245 1
331 251 1
332 55 1
332 56 1
332 57 1
332 187 1
332 188 1
332 189 1
332 433 1
332 434 1
332 435 1
333 139 1
333 140 1
333 141 1
333 193 1
333 194 1
333 195 1
333 223 1
333 224 1
333 225 1
334 170 1
334 172 1
334 174 1
334 308 1
334 310 1
334 312 1
334 356 1
334 358 1
334 360 1
335 128 1
335 134 1
335 140 1
335 238 1
335 244 1
335 250 1
335 343 1
335 349 1
335 355 1
336 26 1
336 28 1
336 30 1
336 164 1
336 166 1
336 168 1
336 500 1
336 502 1
336 504 1
337 45 1
337 51 1
337 69 1
337 151 1
337 157 1
337 175 1
337 300 1
337 306 1
337 324 1
338 114 1
338 120 1
338 132 1
338 253 1
338 259 1
338 271 1
338 291 1
338 297 1
338 309 1
339 97 1
339 98 1
339 99 1
339 235 1
339 236 1
339 237 1
339 571 1
339 572 1
339 573 1
340 99 1
340 101 1
340 102 1
340 237 1
340 239 1
340 240 1
340 573 1
340 575 1
340 576 1
341 255 1
341 267 1
341 279 1
341 361 1
341 373 1
341 385 1
341 510 1
341 522 1
341 534 1
342 92 1
342 94 1
342 96 1
342 140 1
342 142 1
342 144 1
342 530 1
342 532 1
342 534 1
343 133 1
343 134 1
343 135 1
343 271 1
343 272 1
343 273 1
343 463 1
343 464 1
343 465 1
344 92 1
344 98 1
344 104 1
344 307 1
344 313 1
344 319 1
344 490 1
344 496 1
344 502 1
345 109 1
345 115 1
345 127 1
345 147 1
345 153 1
345 165 1
345 546 1
345 552 1
345 564 1
346 205 1
346 206 1
346 207 1
346 343 1
346 344 1
346 345 1
346 391 1
346 392 1
346 393 1
347 255 1
347 261 1
347 273 1
347 361 1
347 367 1
347 379 1
347 510 1
347 516 1
347 528 1
348 3 1
348 9 1
348 21 1
348 402 1
348 408 1
348 420 1
348 541 1
348 547 1
348 559 1
349 60 1
349 66 1
349 72 1
349 94 1
349 100 1
349 106 1
349 131 1
349 137 1
349 143 1
350 37 1
350 38 1
350 39 1
350 79 1
350 80 1
350 81 1
350 523 1
350 524 1
350 525 1
351 272 1
351 278 1
351 284 1
351 382 1
351 388 1
351 394 1
351 487 1
351 493 1
351 499 1
352 204 1
352 210 1
352 216 1
352 238 1
352 244 1
352 250 1
352 275 1
352 281 1
352 287 1
353 175 1
353 176 1
353 177 1
353 421 1
353 422 1
353 423 1
353 559 1
353 560 1
353 561 1
354 127 1
354 133 1
354 139 1
354 165 1
354 171 1
354 177 1
354 564 1
354 570 1
354 576 1
355 24 1
355 30 1
355 36 1
355 58 1
355 64 1
355 70 1
355 95 1
355 101 1
355 107 1
356 276 1
356 282 1
356 288 1
356 415 1
356 421 1
356 427 1
356 453 1
356 459 1
356 465 1
357 258 1
357 264 1
357 276 1
357 397 1
357 403 1
357 415 1
357 435 1
357 441 1
357 453 1
358 167 1
358 173 1
358 179 1
358 240 1
358 246 1
358 252 1
358 274 1
358 280 1
358 286 1
359 312 1
359 318 1
359 324 1
359 346 1
359 352 1
359 358 1
359 383 1
359 389 1
359 395 1
360 67 1
360 68 1
360 69 1
360 151 1
360 152 1
360 153 1
360 265 1
360 266 1
360 267 1
361 278 1
361 280 1
361 282 1
361 320 1
361 322 1
361 324 1
361 416 1
361 418 1
361 420 1
362 37 1
362 49 1
362 61 1
362 219 1
362 231 1
362 243 1
362 474 1
362 486 1
362 498 1
363 7 1
363 8 1
363 9 1
363 211 1
363 212 1
363 213 1
363 409 1
363 410 1
363 411 1
364 6 1
364 12 1
364 24 1
364 327 1
364 333 1
364 345 1
364 433 1
364 439 1
364 451 1
365 81 1
365 87 1
365 105 1
365 336 1
365 342 1
365 360 1
365 475 1
365 481 1
365 499 1
366 114 1
366 126 1
366 138 1
366 253 1
366 265 1
366 277 1
366 291 1
366 303 1
366 315 1
367 39 1
367 51 1
367 63 1
367 145 1
367 157 1
367 169 1
367 294 1
367 306 1
367 318 1
368 235 1
368 236 1
368 237 1
368 325 1
368 326 1
368 327 1
368 367 1
368 368 1
368 369 1
369 59 1
369 65 1
369 71 1
369 309 1
369 315 1
369 321 1
369 488 1
369 494 1
369 500 1
370 57 1
370 63 1
370 69 1
370 163 1
370 169 1
370 175 1
370 312 1
370 318 1
370 324 1
371 37 1
371 38 1
371 39 1
371 337 1
371 338 1
371 339 1
371 385 1
371 386 1
371 387 1
372 241 1
372 242 1
372 243 1
372 379 1
372 380 1
372 381 1
372 427 1
372 428 1
372 429 1
373 177 1
373 179 1
373 180 1
373 423 1
373 425 1
373 426 1
373 561 1
373 563 1
373 564 1
374 21 1
374 27 1
374 33 1
374 420 1
374 426 1
374 432 1
374 559 1
374 565 1
374 571 1
375 120 1
375 126 1
375 144 1
375 259 1
375 265 1
375 283 1
375 297 1
375 303 1
375 321 1
376 84 1
376 90 1
376 108 1
376 405 1
376 411 1
376 429 1
376 511 1
376 517 1
376 535 1
377 157 1
377 158 1
377 159 1
377 433 1
377 434 1
377 435 1
377 493 1
377 494 1
377 495 1
378 133 1
378 136 1
378 137 1
378 271 1
378 274 1
378 275 1
378 463 1
378 466 1
378 467 1
379 271 1
379 272 1
379 273 1
379 361 1
379 362 1
379 363 1
379 403 1
379 404 1
379 405 1
380 192 1
380 198 1
380 216 1
380 331 1
380 337 1
380 355 1
380 513 1
380 519 1
380 537 1
381 279 1
381 281 1
381 282 1
381 321 1
381 323 1
381 324 1
381 417 1
381 419 1
381 420 1
382 212 1
382 214 1
382 216 1
382 314 1
382 316 1
382 318 1
382 452 1
382 454 1
382 456 1
383 78 1
383 90 1
383 102 1
383 399 1
383 411 1
383 423 1
383 505 1
383 517 1
383 529 1
384 311 1
384 317 1
384 323 1
384 384 1
384 390 1
384 396 1
384 418 1
384 424 1
384 430 1
385 75 1
385 81 1
385 93 1
385 330 1
385 336 1
385 348 1
385 469 1
385 475 1
385 487 1
386 21 1
386 27 1
386 33 1
386 200 1
386 206 1
386 212 1
386 347 1
386 353 1
386 359 1
387 13 1
387 14 1
387 15 1
387 331 1
387 332 1
387 333 1
387 535 1
387 536 1
387 537 1
388 273 1
388 279 1
388 285 1
388 379 1
388 385 1
388 391 1
388 528 1
388 534 1
388 540 1
389 92 1
389 98 1
389 104 1
389 201 1
389 207 1
389 213 1
389 527 1
389 533 1
389 539 1
390 20 1
390 26 1
390 32 1
390 379 1
390 385 1
390 391 1
390 562 1
390 568 1
390 574 1
391 176 1
391 178 1
391 180 1
391 422 1
391 424 1
391 426 1
391 560 1
391 562 1
391 564 1
392 94 1
392 100 1
392 106 1
392 199 1
392 205 1
392 211 1
392 560 1
392 566 1
392 572 1
393 93 1
393 95 1
393 96 1
393 141 1
393 143 1
393 144 1
393 531 1
393 533 1
393 534 1
394 492 1
394 498 1
394 504 1
394 526 1
394 532 1
394 538 1
394 563 1
394 569 1
394 575 1
395 61 1
395 62 1
395 63 1
395 199 1
395 200 1
395 201 1
395 535 1
395 536 1
395 537 1
396 169 1
396 172 1
396 173 1
396 307 1
396 310 1
396 311 1
396 355 1
396 358 1
396 359 1
397 284 1
397 286 1
397 288 1
397 386 1
397 388 1
397 390 1
397 524 1
397 526 1
397 528 1
398 23 1
398 29 1
398 35 1
398 96 1
398 102 1
398 108 1
398 130 1
398 136 1
398 142 1
399 39 1
399 45 1
399 57 1
399 145 1
399 151 1
399 163 1
399 294 1
399 300 1
399 312 1
400 129 1
400 135 1
400 141 1
400 311 1
400 317 1
400 323 1
400 452 1
400 458 1
400 464 1
401 61 1
401 64 1
401 65 1
401 199 1
401 202 1
401 203 1
401 535 1
401 538 1
401 539 1
402 93 1
402 99 1
402 105 1
402 272 1
402 278 1
402 284 1
402 419 1
402 425 1
402 431 1
403 241 1
403 244 1
403 245 1
403 379 1
403 382 1
403 383 1
403 427 1
403 430 1
403 431 1
404 25 1
404 28 1
404 29 1
404 163 1
404 166 1
404 167 1
404 499 1
404 502 1
404 503 1
405 78 1
405 84 1
405 96 1
405 399 1
405 405 1
405 417 1
405 505 1
405 511 1
405 523 1
406 91 1
406 94 1
406 95 1
406 139 1
406 142 1
406 143 1
406 529 1
406 532 1
406 533 1
407 7 1
407 13 1
407 31 1
407 156 1
407 162 1
407 180 1
407 477 1
407 483 1
407 501 1
408 243 1
408 245 1
408 246 1
408 381 1
408 383 1
408 384 1
408 429 1
408 431 1
408 432 1
409 111 1
409 117 1
409 129 1
409 217 1
409 223 1
409 235 1
409 366 1
409 372 1
409 384 1
410 85 1
410 86 1
410 87 1
410 133 1
410 134 1
410 135 1
410 361 1
410 362 1
410 363 1
411 115 1
411 121 1
411 139 1
411 153 1
411 159 1
411 177 1
411 552 1
411 558 1
411 576 1
412 117 1
412 123 1
412 141 1
412 223 1
412 229 1
412 247 1
412 372 1
412 378 1
412 396 1
413 9 1
413 15 1
413 33 1
413 408 1
413 414 1
413 432 1
413 547 1
413 553 1
413 571 1
414 130 1
414 136 1
414 142 1
414 164 1
414 170 1
414 176 1
414 523 1
414 529 1
414 535 1
415 165 1
415 171 1
415 177 1
415 344 1
415 350 1
415 356 1
415 491 1
415 497 1
415 503 1
416 193 1
416 194 1
416 195 1
416 469 1
416 470 1
416 471 1
416 529 1
416 530 1
416 531 1
417 277 1
417 280 1
417 281 1
417 319 1
417 322 1
417 323 1
417 415 1
417 418 1
417 419 1
418 85 1
418 86 1
418 87 1
418 403 1
418 404 1
418 405 1
418 463 1
418 464 1
418 465 1
419 132 1
419 138 1
419 144 1
419 271 1
419 277 1
419 283 1
419 309 1
419 315 1
419 321 1
420 56 1
420 58 1
420 60 1
420 104 1
420 106 1
420 108 1
420 494 1
420 496 1
420 498 1
421 55 1
421 61 1
421 67 1
421 237 1
421 243 1
421 249 1
421 492 1
421 498 1
421 504 1
422 73 1
422 79 1
422 91 1
422 222 1
422 228 1
422 240 1
422 543 1
422 549 1
422 561 1
423 91 1
423 92 1
423 93 1
423 139 1
423 140 1
423 141 1
423 529 1
423 530 1
423 531 1
424 31 1
424 32 1
424 33 1
424 127 1
424 128 1
424 129 1
424 565 1
424 566 1
424 567 1
425 27 1
425 29 1
425 30 1
425 165 1
425 167 1
425 168 1
425 501 1
425 503 1
425 504 1
426 79 1
426 85 1
426 103 1
426 228 1
426 234 1
426 252 1
426 549 1
426 555 1
426 573 1
427 20 1
427 22 1
427 24 1
427 68 1
427 70 1
427 72 1
427 458 1
427 460 1
427 462 1
428 1 1
428 7 1
428 19 1
428 150 1
428 156 1
428 168 1
428 471 1
428 477 1
428 489 1
429 96 1
429 102 1
429 108 1
429 417 1
429 423 1
429 429 1
429 523 1
429 529 1
429 535 1
430 186 1
430 198 1
430 210 1
430 325 1
430 337 1
430 349 1
430 507 1
430 519 1
430 531 1
431 12 1
431 18 1
431 36 1
431 333 1
431 339 1
431 357 1
431 439 1
431 445 1
431 463 1
432 121 1
432 122 1
432 123 1
432 295 1
432 296 1
432 297 1
432 499 1
432 500 1
432 501 1
433 207 1
433 209 1
433 210 1
433 345 1
433 347 1
433 348 1
433 393 1
433 395 1
433 396 1
434 229 1
434 230 1
434 231 1
434 505 1
434 506 1
434 507 1
434 565 1
434 566 1
434 567 1
435 75 1
435 87 1
435 99 1
435 330 1
435 342 1
435 354 1
435 469 1
435 481 1
435 493 1
436 1 1
436 2 1
436 3 1
436 301 1
436 302 1
436 303 1
436 349 1
436 350 1
436 351 1
437 319 1
437 320 1
437 321 1
437 517 1
437 518 1
437 519 1
437 547 1
437 548 1
437 549 1
438 49 1
438 50 1
438 51 1
438 367 1
438 368 1
438 369 1
438 571 1
438 572 1
438 573 1
439 242 1
439 244 1
439 246 1
439 380 1
439 382 1
439 384 1
439 428 1
439 430 1
439 432 1
440 73 1
440 74 1
440 75 1
440 373 1
440 374 1
440 375 1
440 421 1
440 422 1
440 423 1
441 42 1
441 54 1
441 66 1
441 181 1
441 193 1
441 205 1
441 363 1
441 375 1
441 387 1
442 264 1
442 270 1
442 288 1
442 403 1
442 409 1
442 427 1
442 441 1
442 447 1
442 465 1
443 60 1
443 66 1
443 72 1
443 199 1
443 205 1
443 211 1
443 381 1
443 387 1
443 393 1
444 283 1
444 284 1
444 285 1
444 385 1
444 386 1
444 387 1
444 523 1
444 524 1
444 525 1
445 25 1
445 26 1
445 27 1
445 163 1
445 164 1
445 165 1
445 499 1
445 500 1
445 501 1
446 22 1
446 28 1
446 34 1
446 59 1
446 65 1
446 71 1
446 132 1
446 138 1
446 144 1
447 103 1
447 104 1
447 105 1
447 157 1
447 158 1
447 159 1
447 187 1
447 188 1
447 189 1
448 33 1
448 35 1
448 36 1
448 129 1
448 131 1
448 132 1
448 567 1
448 569 1
448 570 1
449 456 1
449 462 1
449 468 1
449 490 1
449 496 1
449 502 1
449 527 1
449 533 1
449 539 1
450 73 1
450 74 1
450 75 1
450 115 1
450 116 1
450 117 1
450 559 1
450 560 1
450 561 1
451 171 1
451 173 1
451 174 1
451 309 1
451 311 1
451 312 1
451 357 1
451 359 1
451 360 1
452 145 1
452 146 1
452 147 1
452 205 1
452 206 1
452 207 1
452 445 1
452 446 1
452 447 1
453 19 1
453 20 1
453 21 1
453 67 1
453 68 1
453 69 1
453 457 1
453 458 1
453 459 1
454 175 1
454 178 1
454 179 1
454 421 1
454 424 1
454 425 1
454 559 1
454 562 1
454 563 1
455 169 1
455 170 1
455 171 1
455 307 1
455 308 1
455 309 1
455 355 1
455 356 1
455 357 1
456 145 1
456 146 1
456 147 1
456 343 1
456 344 1
456 345 1
456 475 1
456 476 1
456 477 1
457 58 1
457 64 1
457 70 1
457 236 1
457 242 1
457 248 1
457 451 1
457 457 1
457 463 1
458 166 1
458 172 1
458 178 1
458 203 1
458 209 1
458 215 1
458 276 1
458 282 1
458 288 1
459 43 1
459 44 1
459 45 1
459 247 1
459 248 1
459 249 1
459 301 1
459 302 1
459 303 1
460 127 1
460 128 1
460 129 1
460 259 1
460 260 1
460 261 1
460 505 1
460 506 1
460 507 1
461 247 1
461 248 1
461 249 1
461 349 1
461 350 1
461 351 1
461 487 1
461 488 1
461 489 1
462 237 1
462 243 1
462 249 1
462 416 1
462 422 1
462 428 1
462 563 1
462 569 1
462 575 1
463 7 1
463 8 1
463 9 1
463 109 1
463 110 1
463 111 1
463 451 1
463 452 1
463 453 1
464 91 1
464 92 1
464 93 1
464 223 1
464 224 1
464 225 1
464 469 1
464 470 1
464 471 1
465 285 1
465 287 1
465 288 1
465 387 1
465 389 1
465 390 1
465 525 1
465 527 1
465 528 1
466 63 1
466 65 1
466 66 1
466 201 1
466 203 1
466 204 1
466 537 1
466 539 1
466 540 1
467 21 1
467 23 1
467 24 1
467 69 1
467 71 1
467 72 1
467 459 1
467 461 1
467 462 1
468 43 1
468 49 1
468 67 1
468 225 1
468 231 1
468 249 1
468 480 1
468 486 1
468 504 1
469 163 1
469 169 1
469 175 1
469 346 1
469 352 1
469 358 1
469 524 1
469 530 1
469 536 1
470 163 1
470 164 1
470 165 1
470 295 1
470 296 1
470 297 1
470 397 1
470 398 1
470 399 1
471 283 1
471 286 1
471 287 1
471 385 1
471 388 1
471 389 1
471 523 1
471 526 1
471 527 1
472 127 1
472 133 1
472 139 1
472 344 1
472 350 1
472 356 1
472 454 1
472 460 1
472 466 1
473 265 1
473 266 1
473 267 1
473 457 1
473 458 1
473 459 1
473 541 1
473 542 1
473 543 1
474 211 1
474 212 1
474 213 1
474 313 1
474 314 1
474 315 1
474 451 1
474 452 1
474 453 1
475 91 1
475 97 1
475 103 1
475 274 1
475 280 1
475 286 1
475 308 1
475 314 1
475 320 1
476 199 1
476 200 1
476 201 1
476 289 1
476 290 1
476 291 1
476 331 1
476 332 1
476 333 1
477 111 1
477 123 1
477 135 1
477 217 1
477 229 1
477 241 1
477 366 1
477 378 1
477 390 1
478 427 1
478 428 1
478 429 1
478 481 1
478 482 1
478 483 1
478 511 1
478 512 1
478 513 1
479 181 1
479 182 1
479 183 1
479 379 1
479 380 1
479 381 1
479 511 1
479 512 1
479 513 1
480 129 1
480 135 1
480 141 1
480 235 1
480 241 1
480 247 1
480 384 1
480 390 1
480 396 1
481 310 1
481 316 1
481 322 1
481 347 1
481 353 1
481 359 1
481 420 1
481 426 1
481 432 1
482 169 1
482 170 1
482 171 1
482 253 1
482 254 1
482 255 1
482 553 1
482 554 1
482 555 1
483 455 1
483 461 1
483 467 1
483 528 1
483 534 1
483 540 1
483 562 1
483 568 1
483 574 1
484 25 1
484 26 1
484 27 1
484 121 1
484 122 1
484 123 1
484 397 1
484 398 1
484 399 1
485 97 1
485 100 1
485 101 1
485 235 1
485 238 1
485 239 1
485 571 1
485 574 1
485 575 1
486 93 1
486 99 1
486 105 1
486 348 1
486 354 1
486 360 1
486 487 1
486 493 1
486 499 1
487 277 1
487 278 1
487 279 1
487 319 1
487 320 1
487 321 1
487 415 1
487 416 1
487 417 1
488 235 1
488 241 1
488 247 1
488 418 1
488 424 1
488 430 1
488 452 1
488 458 1
488 464 1
489 128 1
489 134 1
489 140 1
489 275 1
489 281 1
489 287 1
489 525 1
489 531 1
489 537 1
490 3 1
490 15 1
490 27 1
490 402 1
490 414 1
490 426 1
490 541 1
490 553 1
490 565 1
491 24 1
491 30 1
491 36 1
491 345 1
491 351 1
491 357 1
491 451 1
491 457 1
491 463 1
492 239 1
492 245 1
492 251 1
492 380 1
492 386 1
492 392 1
492 489 1
492 495 1
492 501 1
493 258 1
493 270 1
493 282 1
493 397 1
493 409 1
493 421 1
493 435 1
493 447 1
493 459 1
494 98 1
494 100 1
494 102 1
494 236 1
494 238 1
494 240 1
494 572 1
494 574 1
494 576 1
495 31 1
495 32 1
495 33 1
495 229 1
495 230 1
495 231 1
495 259 1
495 260 1
495 261 1
496 19 1
496 22 1
496 23 1
496 67 1
496 70 1
496 71 1
496 457 1
496 460 1
496 461 1
497 31 1
497 34 1
497 35 1
497 127 1
497 130 1
497 131 1
497 565 1
497 568 1
497 569 1
498 261 1
498 267 1
498 285 1
498 367 1
498 373 1
498 391 1
498 516 1
498 522 1
498 540 1
499 454 1
499 460 1
499 466 1
499 491 1
499 497 1
499 503 1
499 564 1
499 570 1
499 576 1
500 19 1
500 25 1
500 31 1
500 168 1
500 174 1
500 180 1
500 489 1
500 495 1
500 501 1
501 213 1
501 215 1
501 216 1
501 315 1
501 317 1
501 318 1
501 453 1
501 455 1
501 456 1
502 135 1
502 137 1
502 138 1
502 273 1
502 275 1
502 276 1
502 465 1
502 467 1
502 468 1
503 200 1
503 206 1
503 212 1
503 310 1
503 316 1
503 322 1
503 559 1
503 565 1
503 571 1
504 73 1
504 85 1
504 97 1
504 222 1
504 234 1
504 246 1
504 543 1
504 555 1
504 567 1
505 62 1
505 64 1
505 66 1
505 200 1
505 202 1
505 204 1
505 536 1
505 538 1
505 540 1
506 56 1
506 62 1
506 68 1
506 203 1
506 209 1
506 215 1
506 453 1
506 459 1
506 465 1
507 249 1
507 251 1
507 252 1
507 351 1
507 353 1
507 354 1
507 489 1
507 491 1
507 492 1
508 57 1
508 63 1
508 69 1
508 383 1
508 389 1
508 395 1
508 524 1
508 530 1
508 536 1
509 55 1
509 58 1
509 59 1
509 103 1
509 106 1
509 107 1
509 493 1
509 496 1
509 497 1
510 253 1
510 254 1
510 255 1
510 307 1
510 308 1
510 309 1
510 439 1
510 440 1
510 441 1
511 37 1
511 43 1
511 55 1
511 219 1
511 225 1
511 237 1
511 474 1
511 480 1
511 492 1
512 391 1
512 392 1
512 393 1
512 445 1
512 446 1
512 447 1
512 475 1
512 476 1
512 477 1


==> anc/HZ_k2_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 241 1
1 242 1
1 243 1
1 244 1
1 425 1
1 426 1
1 427 1
1 428 1
2 245 1
2 246 1
2 247 1
2 248 1
2 429 1
2 430 1
2 431 1
2 432 1
3 243 1
3 244 1
3 247 1
3 248 1
3 427 1
3 428 1
3 431 1
3 432 1
4 242 1
4 244 1
4 246 1
4 248 1
4 426 1
4 428 1
4 430 1
4 432 1
5 257 1
5 258 1
5 259 1
5 260 1
5 441 1
5 442 1
5 443 1
5 444 1
6 261 1
6 262 1
6 263 1
6 264 1
6 445 1
6 446 1
6 447 1
6 448 1
7 259 1
7 260 1
7 263 1
7 264 1
7 443 1
7 444 1
7 447 1
7 448 1
8 258 1
8 260 1
8 262 1
8 264 1
8 442 1
8 444 1
8 446 1
8 448 1
9 273 1
9 274 1
9 275 1
9 276 1
9 457 1
9 458 1
9 459 1
9 460 1
10 277 1
10 278 1
10 279 1
10 280 1
10 461 1
10 462 1
10 463 1
10 464 1
11 275 1
11 276 1
11 279 1
11 280 1
11 459 1
11 460 1
11 463 1
11 464 1
12 274 1
12 276 1
12 278 1
12 280 1
12 458 1
12 460 1
12 462 1
12 464 1
13 289 1
13 290 1
13 291 1
13 292 1
13 473 1
13 474 1
13 475 1
13 476 1
14 293 1
14 294 1
14 295 1
14 296 1
14 477 1
14 478 1
14 479 1
14 480 1
15 291 1
15 292 1
15 295 1
15 296 1
15 475 1
15 476 1
15 479 1
15 480 1
16 290 1
16 292 1
16 294 1
16 296 1
16 474 1
16 476 1
16 478 1
16 480 1
17 305 1
17 306 1
17 307 1
17 308 1
17 489 1
17 490 1
17 491 1
17 492 1
18 309 1
18 310 1
18 311 1
18 312 1
18 493 1
18 494 1
18 495 1
18 496 1
19 307 1
19 308 1
19 311 1
19 312 1
19 491 1
19 492 1
19 495 1
19 496 1
20 306 1
20 308 1
20 310 1
20 312 1
20 490 1
20 492 1
20 494 1
20 496 1
21 9 1
21 10 1
21 11 1
21 12 1
21 321 1
21 322 1
21 323 1
21 324 1
22 13 1
22 14 1
22 15 1
22 16 1
22 325 1
22 326 1
22 327 1
22 328 1
23 11 1
23 12 1
23 15 1
23 16 1
23 323 1
23 324 1
23 327 1
23 328 1
24 10 1
24 12 1
24 14 1
24 16 1
24 322 1
24 324 1
24 326 1
24 328 1
25 25 1
25 26 1
25 27 1
25 28 1
25 337 1
25 338 1
25 339 1
25 340 1
26 29 1
26 30 1
26 31 1
26 32 1
26 341 1
26 342 1
26 343 1
26 344 1
27 27 1
27 28 1
27 31 1
27 32 1
27 339 1
27 340 1
27 343 1
27 344 1
28 26 1
28 28 1
28 30 1
28 32 1
28 338 1
28 340 1
28 342 1
28 344 1
29 41 1
29 42 1
29 43 1
29 44 1
29 353 1
29 354 1
29 355 1
29 356 1
30 45 1
30 46 1
30 47 1
30 48 1
30 357 1
30 358 1
30 359 1
30 360 1
31 43 1
31 44 1
31 47 1
31 48 1
31 355 1
31 356 1
31 359 1
31 360 1
32 42 1
32 44 1
32 46 1
32 48 1
32 354 1
32 356 1
32 358 1
32 360 1
33 57 1
33 58 1
33 59 1
33 60 1
33 369 1
33 370 1
33 371 1
33 372 1
34 61 1
34 62 1
34 63 1
34 64 1
34 373 1
34 374 1
34 375 1
34 376 1
35 59 1
35 60 1
35 63 1
35 64 1
35 371 1
35 372 1
35 375 1
35 376 1
36 58 1
36 60 1
36 62 1
36 64 1
36 370 1
36 372 1
36 374 1
36 376 1
37 73 1
37 74 1
37 75 1
37 76 1
37 385 1
37 386 1
37 387 1
37 388 1
38 77 1
38 78 1
38 79 1
38 80 1
38 389 1
38 390 1
38 391 1
38 392 1
39 75 1
39 76 1
39 79 1
39 80 1
39 387 1
39 388 1
39 391 1
39 392 1
40 74 1
40 76 1
40 78 1
40 80 1
40 386 1
40 388 1
40 390 1
40 392 1
41 89 1
41 90 1
41 91 1
41 92 1
41 401 1
41 402 1
41 403 1
41 404 1
42 93 1
42 94 1
42 95 1
42 96 1
42 405 1
42 406 1
42 407 1
42 408 1
43 91 1
43 92 1
43 95 1
43 96 1
43 403 1
43 404 1
43 407 1
43 408 1
44 90 1
44 92 1
44 94 1
44 96 1
44 402 1
44 404 1
44 406 1
44 408 1
45 105 1
45 106 1
45 107 1
45 108 1
45 417 1
45 418 1
45 419 1
45 420 1
46 109 1
46 110 1
46 111 1
46 112 1
46 421 1
46 422 1
46 423 1
46 424 1
47 107 1
47 108 1
47 111 1
47 112 1
47 419 1
47 420 1
47 423 1
47 424 1
48 106 1
48 108 1
48 110 1
48 112 1
48 418 1
48 420 1
48 422 1
48 424 1
49 121 1
49 122 1
49 123 1
49 124 1
49 433 1
49 434 1
49 435 1
49 436 1
50 125 1
50 126 1
50 127 1
50 128 1
50 437 1
50 438 1
50 439 1
50 440 1
51 123 1
51 124 1
51 127 1
51 128 1
51 435 1
51 436 1
51 439 1
51 440 1
52 122 1
52 124 1
52 126 1
52 128 1
52 434 1
52 436 1
52 438 1
52 440 1
53 137 1
53 138 1
53 139 1
53 140 1
53 449 1
53 450 1
53 451 1
53 452 1
54 141 1
54 142 1
54 143 1
54 144 1
54 453 1
54 454 1
54 455 1
54 456 1
55 139 1
55 140 1
55 143 1
55 144 1
55 451 1
55 452 1
55 455 1
55 456 1
56 138 1
56 140 1
56 142 1
56 144 1
56 450 1
56 452 1
56 454 1
56 456 1
57 153 1
57 154 1
57 155 1
57 156 1
57 465 1
57 466 1
57 467 1
57 468 1
58 157 1
58 158 1
58 159 1
58 160 1
58 469 1
58 470 1
58 471 1
58 472 1
59 155 1
59 156 1
59 159 1
59 160 1
59 467 1
59 468 1
59 471 1
59 472 1
60 154 1
60 156 1
60 158 1
60 160 1
60 466 1
60 468 1
60 470 1
60 472 1
61 169 1
61 170 1
61 171 1
61 172 1
61 481 1
61 482 1
61 483 1
61 484 1
62 173 1
62 174 1
62 175 1
62 176 1
62 485 1
62 486 1
62 487 1
62 488 1
63 171 1
63 172 1
63 175 1
63 176 1
63 483 1
63 484 1
63 487 1
63 488 1
64 170 1
64 172 1
64 174 1
64 176 1
64 482 1
64 484 1
64 486 1
64 488 1
65 1 1
65 2 1
65 3 1
65 4 1
65 185 1
65 186 1
65 187 1
65 188 1
66 5 1
66 6 1
66 7 1
66 8 1
66 189 1
66 190 1
66 191 1
66 192 1
67 3 1
67 4 1
67 7 1
67 8 1
67 187 1
67 188 1
67 191 1
67 192 1
68 2 1
68 4 1
68 6 1
68 8 1
68 186 1
68 188 1
68 190 1
68 192 1
69 17 1
69 18 1
69 19 1
69 20 1
69 201 1
69 202 1
69 203 1
69 204 1
70 21 1
70 22 1
70 23 1
70 24 1
70 205 1
70 206 1
70 207 1
70 208 1
71 19 1
71 20 1
71 23 1
71 24 1
71 203 1
71 204 1
71 207 1
71 208 1
72 18 1
72 20 1
72 22 1
72 24 1
72 202 1
72 204 1
72 206 1
72 208 1
73 33 1
73 34 1
73 35 1
73 36 1
73 217 1
73 218 1
73 219 1
73 220 1
74 37 1
74 38 1
74 39 1
74 40 1
74 221 1
74 222 1
74 223 1
74 224 1
75 35 1
75 36 1
75 39 1
75 40 1
75 219 1
75 220 1
75 223 1
75 224 1
76 34 1
76 36 1
76 38 1
76 40 1
76 218 1
76 220 1
76 222 1
76 224 1
77 49 1
77 50 1
77 51 1
77 52 1
77 233 1
77 234 1
77 235 1
77 236 1
78 53 1
78 54 1
78 55 1
78 56 1
78 237 1
78 238 1
78 239 1
78 240 1
79 51 1
79 52 1
79 55 1
79 56 1
79 235 1
79 236 1
79 239 1
79 240 1
80 50 1
80 52 1
80 54 1
80 56 1
80 234 1
80 236 1
80 238 1
80 240 1
81 65 1
81 66 1
81 67 1
81 68 1
81 249 1
81 250 1
81 251 1
81 252 1
82 69 1
82 70 1
82 71 1
82 72 1
82 253 1
82 254 1
82 255 1
82 256 1
83 67 1
83 68 1
83 71 1
83 72 1
83 251 1
83 252 1
83 255 1
83 256 1
84 66 1
84 68 1
84 70 1
84 72 1
84 250 1
84 252 1
84 254 1
84 256 1
85 81 1
85 82 1
85 83 1
85 84 1
85 265 1
85 266 1
85 267 1
85 268 1
86 85 1
86 86 1
86 87 1
86 88 1
86 269 1
86 270 1
86 271 1
86 272 1
87 83 1
87 84 1
87 87 1
87 88 1
87 267 1
87 268 1
87 271 1
87 272 1
88 82 1
88 84 1
88 86 1
88 88 1
88 266 1
88 268 1
88 270 1
88 272 1
89 97 1
89 98 1
89 99 1
89 100 1
89 281 1
89 282 1
89 283 1
89 284 1
90 101 1
90 102 1
90 103 1
90 104 1
90 285 1
90 286 1
90 287 1
90 288 1
91 99 1
91 100 1
91 103 1
91 104 1
91 283 1
91 284 1
91 287 1
91 288 1
92 98 1
92 100 1
92 102 1
92 104 1
92 282 1
92 284 1
92 286 1
92 288 1
93 113 1
93 114 1
93 115 1
93 116 1
93 297 1
93 298 1
93 299 1
93 300 1
94 117 1
94 118 1
94 119 1
94 120 1
94 301 1
94 302 1
94 303 1
94 304 1
95 115 1
95 116 1
95 119 1
95 120 1
95 299 1
95 300 1
95 303 1
95 304 1
96 114 1
96 116 1
96 118 1
96 120 1
96 298 1
96 300 1
96 302 1
96 304 1
97 129 1
97 130 1
97 131 1
97 132 1
97 313 1
97 314 1
97 315 1
97 316 1
98 133 1
98 134 1
98 135 1
98 136 1
98 317 1
98 318 1
98 319 1
98 320 1
99 131 1
99 132 1
99 135 1
99 136 1
99 315 1
99 316 1
99 319 1
99 320 1
100 130 1
100 132 1
100 134 1
100 136 1
100 314 1
100 316 1
100 318 1
100 320 1
101 145 1
101 146 1
101 147 1
101 148 1
101 329 1
101 330 1
101 331 1
101 332 1
102 149 1
102 150 1
102 151 1
102 152 1
102 333 1
102 334 1
102 335 1
102 336 1
103 147 1
103 148 1
103 151 1
103 152 1
103 331 1
103 332 1
103 335 1
103 336 1
104 146 1
104 148 1
104 150 1
104 152 1
104 330 1
104 332 1
104 334 1
104 336 1
105 161 1
105 162 1
105 163 1
105 164 1
105 345 1
105 346 1
105 347 1
105 348 1
106 165 1
106 166 1
106 167 1
106 168 1
106 349 1
106 350 1
106 351 1
106 352 1
107 163 1
107 164 1
107 167 1
107 168 1
107 347 1
107 348 1
107 351 1
107 352 1
108 162 1
108 164 1
108 166 1
108 168 1
108 346 1
108 348 1
108 350 1
108 352 1
109 177 1
109 178 1
109 179 1
109 180 1
109 361 1
109 362 1
109 363 1
109 364 1
110 181 1
110 182 1
110 183 1
110 184 1
110 365 1
110 366 1
110 367 1
110 368 1
111 179 1
111 180 1
111 183 1
111 184 1
111 363 1
111 364 1
111 367 1
111 368 1
112 178 1
112 180 1
112 182 1
112 184 1
112 362 1
112 364 1
112 366 1
112 368 1
113 193 1
113 194 1
113 195 1
113 196 1
113 377 1
113 378 1
113 379 1
113 380 1
114 197 1
114 198 1
114 199 1
114 200 1
114 381 1
114 382 1
114 383 1
114 384 1
115 195 1
115 196 1
115 199 1
115 200 1
115 379 1
115 380 1
115 383 1
115 384 1
116 194 1
116 196 1
116 198 1
116 200 1
116 378 1
116 380 1
116 382 1
116 384 1
117 209 1
117 210 1
117 211 1
117 212 1
117 393 1
117 394 1
117 395 1
117 396 1
118 213 1
118 214 1
118 215 1
118 216 1
118 397 1
118 398 1
118 399 1
118 400 1
119 211 1
119 212 1
119 215 1
119 216 1
119 395 1
119 396 1
119 399 1
119 400 1
120 210 1
120 212 1
120 214 1
120 216 1
120 394 1
120 396 1
120 398 1
120 400 1
121 225 1
121 226 1
121 227 1
121 228 1
121 409 1
121 410 1
121 411 1
121 412 1
122 229 1
122 230 1
122 231 1
122 232 1
122 413 1
122 414 1
122 415 1
122 416 1
123 227 1
123 228 1
123 231 1
123 232 1
123 411 1
123 412 1
123 415 1
123 416 1
124 226 1
124 228 1
124 230 1
124 232 1
124 410 1
124 412 1
124 414 1
124 416 1
125 1 1
125 9 1
125 150 1
125 158 1
125 197 1
125 205 1
125 387 1
125 395 1
126 120 1
126 128 1
126 247 1
126 255 1
126 308 1
126 316 1
126 402 1
126 410 1
127 197 1
127 205 1
127 247 1
127 255 1
127 387 1
127 395 1
127 402 1
127 410 1
128 120 1
128 128 1
128 150 1
128 158 1
128 197 1
128 205 1
128 402 1
128 410 1
129 17 1
129 25 1
129 166 1
129 174 1
129 213 1
129 221 1
129 403 1
129 411 1
130 136 1
130 144 1
130 263 1
130 271 1
130 324 1
130 332 1
130 418 1
130 426 1
131 213 1
131 221 1
131 263 1
131 271 1
131 403 1
131 411 1
131 418 1
131 426 1
132 136 1
132 144 1
132 166 1
132 174 1
132 213 1
132 221 1
132 418 1
132 426 1
133 33 1
133 41 1
133 182 1
133 190 1
133 229 1
133 237 1
133 419 1
133 427 1
134 152 1
134 160 1
134 279 1
134 287 1
134 340 1
134 348 1
134 434 1
134 442 1
135 229 1
135 237 1
135 279 1
135 287 1
135 419 1
135 427 1
135 434 1
135 442 1
136 152 1
136 160 1
136 182 1
136 190 1
136 229 1
136 237 1
136 434 1
136 442 1
137 49 1
137 57 1
137 198 1
137 206 1
137 245 1
137 253 1
137 435 1
137 443 1
138 168 1
138 176 1
138 295 1
138 303 1
138 356 1
138 364 1
138 450 1
138 458 1
139 245 1
139 253 1
139 295 1
139 303 1
139 435 1
139 443 1
139 450 1
139 458 1
140 168 1
140 176 1
140 198 1
140 206 1
140 245 1
140 253 1
140 450 1
140 458 1
141 65 1
141 73 1
141 214 1
141 222 1
141 261 1
141 269 1
141 451 1
141 459 1
142 184 1
142 192 1
142 311 1
142 319 1
142 372 1
142 380 1
142 466 1
142 474 1
143 261 1
143 269 1
143 311 1
143 319 1
143 451 1
143 459 1
143 466 1
143 474 1
144 184 1
144 192 1
144 214 1
144 222 1
144 261 1
144 269 1
144 466 1
144 474 1
145 81 1
145 89 1
145 230 1
145 238 1
145 277 1
145 285 1
145 467 1
145 475 1
146 200 1
146 208 1
146 327 1
146 335 1
146 388 1
146 396 1
146 482 1
146 490 1
147 277 1
147 285 1
147 327 1
147 335 1
147 467 1
147 475 1
147 482 1
147 490 1
148 200 1
148 208 1
148 230 1
148 238 1
148 277 1
148 285 1
148 482 1
148 490 1
149 97 1
149 105 1
149 246 1
149 254 1
149 293 1
149 301 1
149 483 1
149 491 1
150 2 1
150 10 1
150 216 1
150 224 1
150 343 1
150 351 1
150 404 1
150 412 1
151 2 1
151 10 1
151 293 1
151 301 1
151 343 1
151 351 1
151 483 1
151 491 1
152 2 1
152 10 1
152 216 1
152 224 1
152 246 1
152 254 1
152 293 1
152 301 1
153 3 1
153 11 1
153 113 1
153 121 1
153 262 1
153 270 1
153 309 1
153 317 1
154 18 1
154 26 1
154 232 1
154 240 1
154 359 1
154 367 1
154 420 1
154 428 1
155 3 1
155 11 1
155 18 1
155 26 1
155 309 1
155 317 1
155 359 1
155 367 1
156 18 1
156 26 1
156 232 1
156 240 1
156 262 1
156 270 1
156 309 1
156 317 1
157 19 1
157 27 1
157 129 1
157 137 1
157 278 1
157 286 1
157 325 1
157 333 1
158 34 1
158 42 1
158 248 1
158 256 1
158 375 1
158 383 1
158 436 1
158 444 1
159 19 1
159 27 1
159 34 1
159 42 1
159 325 1
159 333 1
159 375 1
159 383 1
160 34 1
160 42 1
160 248 1
160 256 1
160 278 1
160 286 1
160 325 1
160 333 1
161 35 1
161 43 1
161 145 1
161 153 1
161 294 1
161 302 1
161 341 1
161 349 1
162 50 1
162 58 1
162 264 1
162 272 1
162 391 1
162 399 1
162 452 1
162 460 1
163 35 1
163 43 1
163 50 1
163 58 1
163 341 1
163 349 1
163 391 1
163 399 1
164 50 1
164 58 1
164 264 1
164 272 1
164 294 1
164 302 1
164 341 1
164 349 1
165 51 1
165 59 1
165 161 1
165 169 1
165 310 1
165 318 1
165 357 1
165 365 1
166 66 1
166 74 1
166 280 1
166 288 1
166 407 1
166 415 1
166 468 1
166 476 1
167 51 1
167 59 1
167 66 1
167 74 1
167 357 1
167 365 1
167 407 1
167 415 1
168 66 1
168 74 1
168 280 1
168 288 1
168 310 1
168 318 1
168 357 1
168 365 1
169 67 1
169 75 1
169 177 1
169 185 1
169 326 1
169 334 1
169 373 1
169 381 1
170 82 1
170 90 1
170 296 1
170 304 1
170 423 1
170 431 1
170 484 1
170 492 1
171 67 1
171 75 1
171 82 1
171 90 1
171 373 1
171 381 1
171 423 1
171 431 1
172 82 1
172 90 1
172 296 1
172 304 1
172 326 1
172 334 1
172 373 1
172 381 1
173 83 1
173 91 1
173 193 1
173 201 1
173 342 1
173 350 1
173 389 1
173 397 1
174 4 1
174 12 1
174 98 1
174 106 1
174 312 1
174 320 1
174 439 1
174 447 1
175 83 1
175 91 1
175 98 1
175 106 1
175 389 1
175 397 1
175 439 1
175 447 1
176 98 1
176 106 1
176 312 1
176 320 1
176 342 1
176 350 1
176 389 1
176 397 1
177 99 1
177 107 1
177 209 1
177 217 1
177 358 1
177 366 1
177 405 1
177 413 1
178 20 1
178 28 1
178 114 1
178 122 1
178 328 1
178 336 1
178 455 1
178 463 1
179 99 1
179 107 1
179 114 1
179 122 1
179 405 1
179 413 1
179 455 1
179 463 1
180 114 1
180 122 1
180 328 1
180 336 1
180 358 1
180 366 1
180 405 1
180 413 1
181 115 1
181 123 1
181 225 1
181 233 1
181 374 1
181 382 1
181 421 1
181 429 1
182 36 1
182 44 1
182 130 1
182 138 1
182 344 1
182 352 1
182 471 1
182 479 1
183 115 1
183 123 1
183 130 1
183 138 1
183 421 1
183 429 1
183 471 1
183 479 1
184 130 1
184 138 1
184 344 1
184 352 1
184 374 1
184 382 1
184 421 1
184 429 1
185 131 1
185 139 1
185 241 1
185 249 1
185 390 1
185 398 1
185 437 1
185 445 1
186 52 1
186 60 1
186 146 1
186 154 1
186 360 1
186 368 1
186 487 1
186 495 1
187 131 1
187 139 1
187 146 1
187 154 1
187 437 1
187 445 1
187 487 1
187 495 1
188 146 1
188 154 1
188 360 1
188 368 1
188 390 1
188 398 1
188 437 1
188 445 1
189 147 1
189 155 1
189 257 1
189 265 1
189 406 1
189 414 1
189 453 1
189 461 1
190 7 1
190 15 1
190 68 1
190 76 1
190 162 1
190 170 1
190 376 1
190 384 1
191 7 1
191 15 1
191 147 1
191 155 1
191 162 1
191 170 1
191 453 1
191 461 1
192 162 1
192 170 1
192 376 1
192 384 1
192 406 1
192 414 1
192 453 1
192 461 1
193 163 1
193 171 1
193 273 1
193 281 1
193 422 1
193 430 1
193 469 1
193 477 1
194 23 1
194 31 1
194 84 1
194 92 1
194 178 1
194 186 1
194 392 1
194 400 1
195 23 1
195 31 1
195 163 1
195 171 1
195 178 1
195 186 1
195 469 1
195 477 1
196 178 1
196 186 1
196 392 1
196 400 1
196 422 1
196 430 1
196 469 1
196 477 1
197 179 1
197 187 1
197 289 1
197 297 1
197 438 1
197 446 1
197 485 1
197 493 1
198 39 1
198 47 1
198 100 1
198 108 1
198 194 1
198 202 1
198 408 1
198 416 1
199 39 1
199 47 1
199 179 1
199 187 1
199 194 1
199 202 1
199 485 1
199 493 1
200 194 1
200 202 1
200 408 1
200 416 1
200 438 1
200 446 1
200 485 1
200 493 1
201 5 1
201 13 1
201 195 1
201 203 1
201 305 1
201 313 1
201 454 1
201 462 1
202 55 1
202 63 1
202 116 1
202 124 1
202 210 1
202 218 1
202 424 1
202 432 1
203 5 1
203 13 1
203 55 1
203 63 1
203 195 1
203 203 1
203 210 1
203 218 1
204 5 1
204 13 1
204 210 1
204 218 1
204 424 1
204 432 1
204 454 1
204 462 1
205 21 1
205 29 1
205 211 1
205 219 1
205 321 1
205 329 1
205 470 1
205 478 1
206 71 1
206 79 1
206 132 1
206 140 1
206 226 1
206 234 1
206 440 1
206 448 1
207 21 1
207 29 1
207 71 1
207 79 1
207 211 1
207 219 1
207 226 1
207 234 1
208 21 1
208 29 1
208 226 1
208 234 1
208 440 1
208 448 1
208 470 1
208 478 1
209 37 1
209 45 1
209 227 1
209 235 1
209 337 1
209 345 1
209 486 1
209 494 1
210 87 1
210 95 1
210 148 1
210 156 1
210 242 1
210 250 1
210 456 1
210 464 1
211 37 1
211 45 1
211 87 1
211 95 1
211 227 1
211 235 1
211 242 1
211 250 1
212 37 1
212 45 1
212 242 1
212 250 1
212 456 1
212 464 1
212 486 1
212 494 1
213 6 1
213 14 1
213 53 1
213 61 1
213 243 1
213 251 1
213 353 1
213 361 1
214 103 1
214 111 1
214 164 1
214 172 1
214 258 1
214 266 1
214 472 1
214 480 1
215 53 1
215 61 1
215 103 1
215 111 1
215 243 1
215 251 1
215 258 1
215 266 1
216 6 1
216 14 1
216 53 1
216 61 1
216 258 1
216 266 1
216 472 1
216 480 1
217 22 1
217 30 1
217 69 1
217 77 1
217 259 1
217 267 1
217 369 1
217 377 1
218 119 1
218 127 1
218 180 1
218 188 1
218 274 1
218 282 1
218 488 1
218 496 1
219 69 1
219 77 1
219 119 1
219 127 1
219 259 1
219 267 1
219 274 1
219 282 1
220 22 1
220 30 1
220 69 1
220 77 1
220 274 1
220 282 1
220 488 1
220 496 1
221 38 1
221 46 1
221 85 1
221 93 1
221 275 1
221 283 1
221 385 1
221 393 1
222 8 1
222 16 1
222 135 1
222 143 1
222 196 1
222 204 1
222 290 1
222 298 1
223 85 1
223 93 1
223 135 1
223 143 1
223 275 1
223 283 1
223 290 1
223 298 1
224 8 1
224 16 1
224 38 1
224 46 1
224 85 1
224 93 1
224 290 1
224 298 1
225 54 1
225 62 1
225 101 1
225 109 1
225 291 1
225 299 1
225 401 1
225 409 1
226 24 1
226 32 1
226 151 1
226 159 1
226 212 1
226 220 1
226 306 1
226 314 1
227 101 1
227 109 1
227 151 1
227 159 1
227 291 1
227 299 1
227 306 1
227 314 1
228 24 1
228 32 1
228 54 1
228 62 1
228 101 1
228 109 1
228 306 1
228 314 1
229 70 1
229 78 1
229 117 1
229 125 1
229 307 1
229 315 1
229 417 1
229 425 1
230 40 1
230 48 1
230 167 1
230 175 1
230 228 1
230 236 1
230 322 1
230 330 1
231 117 1
231 125 1
231 167 1
231 175 1
231 307 1
231 315 1
231 322 1
231 330 1
232 40 1
232 48 1
232 70 1
232 78 1
232 117 1
232 125 1
232 322 1
232 330 1
233 86 1
233 94 1
233 133 1
233 141 1
233 323 1
233 331 1
233 433 1
233 441 1
234 56 1
234 64 1
234 183 1
234 191 1
234 244 1
234 252 1
234 338 1
234 346 1
235 133 1
235 141 1
235 183 1
235 191 1
235 323 1
235 331 1
235 338 1
235 346 1
236 56 1
236 64 1
236 86 1
236 94 1
236 133 1
236 141 1
236 338 1
236 346 1
237 102 1
237 110 1
237 149 1
237 157 1
237 339 1
237 347 1
237 449 1
237 457 1
238 72 1
238 80 1
238 199 1
238 207 1
238 260 1
238 268 1
238 354 1
238 362 1
239 149 1
239 157 1
239 199 1
239 207 1
239 339 1
239 347 1
239 354 1
239 362 1
240 72 1
240 80 1
240 102 1
240 110 1
240 149 1
240 157 1
240 354 1
240 362 1
241 118 1
241 126 1
241 165 1
241 173 1
241 355 1
241 363 1
241 465 1
241 473 1
242 88 1
242 96 1
242 215 1
242 223 1
242 276 1
242 284 1
242 370 1
242 378 1
243 165 1
243 173 1
243 215 1
243 223 1
243 355 1
243 363 1
243 370 1
243 378 1
244 88 1
244 96 1
244 118 1
244 126 1
244 165 1
244 173 1
244 370 1
244 378 1
245 134 1
245 142 1
245 181 1
245 189 1
245 371 1
245 379 1
245 481 1
245 489 1
246 104 1
246 112 1
246 231 1
246 239 1
246 292 1
246 300 1
246 386 1
246 394 1
247 181 1
247 189 1
247 231 1
247 239 1
247 371 1
247 379 1
247 386 1
247 394 1
248 104 1
248 112 1
248 134 1
248 142 1
248 181 1
248 189 1
248 386 1
248 394 1


==> anc/HZ_k2_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 241 1
1 242 1
1 243 1
1 244 1
1 425 1
1 426 1
1 427 1
1 428 1
2 245 1
2 246 1
2 247 1
2 248 1
2 429 1
2 430 1
2 431 1
2 432 1
3 243 1
3 244 1
3 247 1
3 248 1
3 427 1
3 428 1
3 431 1
3 432 1
4 242 1
4 244 1
4 246 1
4 248 1
4 426 1
4 428 1
4 430 1
4 432 1
5 257 1
5 258 1
5 259 1
5 260 1
5 441 1
5 442 1
5 443 1
5 444 1
6 261 1
6 262 1
6 263 1
6 264 1
6 445 1
6 446 1
6 447 1
6 448 1
7 259 1
7 260 1
7 263 1
7 264 1
7 443 1
7 444 1
7 447 1
7 448 1
8 258 1
8 260 1
8 262 1
8 264 1
8 442 1
8 444 1
8 446 1
8 448 1
9 273 1
9 274 1
9 275 1
9 276 1
9 457 1
9 458 1
9 459 1
9 460 1
10 277 1
10 278 1
10 279 1
10 280 1
10 461 1
10 462 1
10 463 1
10 464 1
11 275 1
11 276 1
11 279 1
11 280 1
11 459 1
11 460 1
11 463 1
11 464 1
12 274 1
12 276 1
12 278 1
12 280 1
12 458 1
12 460 1
12 462 1
12 464 1
13 289 1
13 290 1
13 291 1
13 292 1
13 473 1
13 474 1
13 475 1
13 476 1
14 293 1
14 294 1
14 295 1
14 296 1
14 477 1
14 478 1
14 479 1
14 480 1
15 291 1
15 292 1
15 295 1
15 296 1
15 475 1
15 476 1
15 479 1
15 480 1
16 290 1
16 292 1
16 294 1
16 296 1
16 474 1
16 476 1
16 478 1
16 480 1
17 305 1
17 306 1
17 307 1
17 308 1
17 489 1
17 490 1
17 491 1
17 492 1
18 309 1
18 310 1
18 311 1
18 312 1
18 493 1
18 494 1
18 495 1
18 496 1
19 307 1
19 308 1
19 311 1
19 312 1
19 491 1
19 492 1
19 495 1
19 496 1
20 306 1
20 308 1
20 310 1
20 312 1
20 490 1
20 492 1
20 494 1
20 496 1
21 9 1
21 10 1
21 11 1
21 12 1
21 321 1
21 322 1
21 323 1
21 324 1
22 13 1
22 14 1
22 15 1
22 16 1
22 325 1
22 326 1
22 327 1
22 328 1
23 11 1
23 12 1
23 15 1
23 16 1
23 323 1
23 324 1
23 327 1
23 328 1
24 10 1
24 12 1
24 14 1
24 16 1
24 322 1
24 324 1
24 326 1
24 328 1
25 25 1
25 26 1
25 27 1
25 28 1
25 337 1
25 338 1
25 339 1
25 340 1
26 29 1
26 30 1
26 31 1
26 32 1
26 341 1
26 342 1
26 343 1
26 344 1
27 27 1
27 28 1
27 31 1
27 32 1
27 339 1
27 340 1
27 343 1
27 344 1
28 26 1
28 28 1
28 30 1
28 32 1
28 338 1
28 340 1
28 342 1
28 344 1
29 41 1
29 42 1
29 43 1
29 44 1
29 353 1
29 354 1
29 355 1
29 356 1
30 45 1
30 46 1
30 47 1
30 48 1
30 357 1
30 358 1
30 359 1
30 360 1
31 43 1
31 44 1
31 47 1
31 48 1
31 355 1
31 356 1
31 359 1
31 360 1
32 42 1
32 44 1
32 46 1
32 48 1
32 354 1
32 356 1
32 358 1
32 360 1
33 57 1
33 58 1
33 59 1
33 60 1
33 369 1
33 370 1
33 371 1
33 372 1
34 61 1
34 62 1
34 63 1
34 64 1
34 373 1
34 374 1
34 375 1
34 376 1
35 59 1
35 60 1
35 63 1
35 64 1
35 371 1
35 372 1
35 375 1
35 376 1
36 58 1
36 60 1
36 62 1
36 64 1
36 370 1
36 372 1
36 374 1
36 376 1
37 73 1
37 74 1
37 75 1
37 76 1
37 385 1
37 386 1
37 387 1
37 388 1
38 77 1
38 78 1
38 79 1
38 80 1
38 389 1
38 390 1
38 391 1
38 392 1
39 75 1
39 76 1
39 79 1
39 80 1
39 387 1
39 388 1
39 391 1
39 392 1
40 74 1
40 76 1
40 78 1
40 80 1
40 386 1
40 388 1
40 390 1
40 392 1
41 89 1
41 90 1
41 91 1
41 92 1
41 401 1
41 402 1
41 403 1
41 404 1
42 93 1
42 94 1
42 95 1
42 96 1
42 405 1
42 406 1
42 407 1
42 408 1
43 91 1
43 92 1
43 95 1
43 96 1
43 403 1
43 404 1
43 407 1
43 408 1
44 90 1
44 92 1
44 94 1
44 96 1
44 402 1
44 404 1
44 406 1
44 408 1
45 105 1
45 106 1
45 107 1
45 108 1
45 417 1
45 418 1
45 419 1
45 420 1
46 109 1
46 110 1
46 111 1
46 112 1
46 421 1
46 422 1
46 423 1
46 424 1
47 107 1
47 108 1
47 111 1
47 112 1
47 419 1
47 420 1
47 423 1
47 424 1
48 106 1
48 108 1
48 110 1
48 112 1
48 418 1
48 420 1
48 422 1
48 424 1
49 121 1
49 122 1
49 123 1
49 124 1
49 433 1
49 434 1
49 435 1
49 436 1
50 125 1
50 126 1
50 127 1
50 128 1
50 437 1
50 438 1
50 439 1
50 440 1
51 123 1
51 124 1
51 127 1
51 128 1
51 435 1
51 436 1
51 439 1
51 440 1
52 122 1
52 124 1
52 126 1
52 128 1
52 434 1
52 436 1
52 438 1
52 440 1
53 137 1
53 138 1
53 139 1
53 140 1
53 449 1
53 450 1
53 451 1
53 452 1
54 141 1
54 142 1
54 143 1
54 144 1
54 453 1
54 454 1
54 455 1
54 456 1
55 139 1
55 140 1
55 143 1
55 144 1
55 451 1
55 452 1
55 455 1
55 456 1
56 138 1
56 140 1
56 142 1
56 144 1
56 450 1
56 452 1
56 454 1
56 456 1
57 153 1
57 154 1
57 155 1
57 156 1
57 465 1
57 466 1
57 467 1
57 468 1
58 157 1
58 158 1
58 159 1
58 160 1
58 469 1
58 470 1
58 471 1
58 472 1
59 155 1
59 156 1
59 159 1
59 160 1
59 467 1
59 468 1
59 471 1
59 472 1
60 154 1
60 156 1
60 158 1
60 160 1
60 466 1
60 468 1
60 470 1
60 472 1
61 169 1
61 170 1
61 171 1
61 172 1
61 481 1
61 482 1
61 483 1
61 484 1
62 173 1
62 174 1
62 175 1
62 176 1
62 485 1
62 486 1
62 487 1
62 488 1
63 171 1
63 172 1
63 175 1
63 176 1
63 483 1
63 484 1
63 487 1
63 488 1
64 170 1
64 172 1
64 174 1
64 176 1
64 482 1
64 484 1
64 486 1
64 488 1
65 1 1
65 2 1
65 3 1
65 4 1
65 185 1
65 186 1
65 187 1
65 188 1
66 5 1
66 6 1
66 7 1
66 8 1
66 189 1
66 190 1
66 191 1
66 192 1
67 3 1
67 4 1
67 7 1
67 8 1
67 187 1
67 188 1
67 191 1
67 192 1
68 2 1
68 4 1
68 6 1
68 8 1
68 186 1
68 188 1
68 190 1
68 192 1
69 17 1
69 18 1
69 19 1
69 20 1
69 201 1
69 202 1
69 203 1
69 204 1
70 21 1
70 22 1
70 23 1
70 24 1
70 205 1
70 206 1
70 207 1
70 208 1
71 19 1
71 20 1
71 23 1
71 24 1
71 203 1
71 204 1
71 207 1
71 208 1
72 18 1
72 20 1
72 22 1
72 24 1
72 202 1
72 204 1
72 206 1
72 208 1
73 33 1
73 34 1
73 35 1
73 36 1
73 217 1
73 218 1
73 219 1
73 220 1
74 37 1
74 38 1
74 39 1
74 40 1
74 221 1
74 222 1
74 223 1
74 224 1
75 35 1
75 36 1
75 39 1
75 40 1
75 219 1
75 220 1
75 223 1
75 224 1
76 34 1
76 36 1
76 38 1
76 40 1
76 218 1
76 220 1
76 222 1
76 224 1
77 49 1
77 50 1
77 51 1
77 52 1
77 233 1
77 234 1
77 235 1
77 236 1
78 53 1
78 54 1
78 55 1
78 56 1
78 237 1
78 238 1
78 239 1
78 240 1
79 51 1
79 52 1
79 55 1
79 56 1
79 235 1
79 236 1
79 239 1
79 240 1
80 50 1
80 52 1
80 54 1
80 56 1
80 234 1
80 236 1
80 238 1
80 240 1
81 65 1
81 66 1
81 67 1
81 68 1
81 249 1
81 250 1
81 251 1
81 252 1
82 69 1
82 70 1
82 71 1
82 72 1
82 253 1
82 254 1
82 255 1
82 256 1
83 67 1
83 68 1
83 71 1
83 72 1
83 251 1
83 252 1
83 255 1
83 256 1
84 66 1
84 68 1
84 70 1
84 72 1
84 250 1
84 252 1
84 254 1
84 256 1
85 81 1
85 82 1
85 83 1
85 84 1
85 265 1
85 266 1
85 267 1
85 268 1
86 85 1
86 86 1
86 87 1
86 88 1
86 269 1
86 270 1
86 271 1
86 272 1
87 83 1
87 84 1
87 87 1
87 88 1
87 267 1
87 268 1
87 271 1
87 272 1
88 82 1
88 84 1
88 86 1
88 88 1
88 266 1
88 268 1
88 270 1
88 272 1
89 97 1
89 98 1
89 99 1
89 100 1
89 281 1
89 282 1
89 283 1
89 284 1
90 101 1
90 102 1
90 103 1
90 104 1
90 285 1
90 286 1
90 287 1
90 288 1
91 99 1
91 100 1
91 103 1
91 104 1
91 283 1
91 284 1
91 287 1
91 288 1
92 98 1
92 100 1
92 102 1
92 104 1
92 282 1
92 284 1
92 286 1
92 288 1
93 113 1
93 114 1
93 115 1
93 116 1
93 297 1
93 298 1
93 299 1
93 300 1
94 117 1
94 118 1
94 119 1
94 120 1
94 301 1
94 302 1
94 303 1
94 304 1
95 115 1
95 116 1
95 119 1
95 120 1
95 299 1
95 300 1
95 303 1
95 304 1
96 114 1
96 116 1
96 118 1
96 120 1
96 298 1
96 300 1
96 302 1
96 304 1
97 129 1
97 130 1
97 131 1
97 132 1
97 313 1
97 314 1
97 315 1
97 316 1
98 133 1
98 134 1
98 135 1
98 136 1
98 317 1
98 318 1
98 319 1
98 320 1
99 131 1
99 132 1
99 135 1
99 136 1
99 315 1
99 316 1
99 319 1
99 320 1
100 130 1
100 132 1
100 134 1
100 136 1
100 314 1
100 316 1
100 318 1
100 320 1
101 145 1
101 146 1
101 147 1
101 148 1
101 329 1
101 330 1
101 331 1
101 332 1
102 149 1
102 150 1
102 151 1
102 152 1
102 333 1
102 334 1
102 335 1
102 336 1
103 147 1
103 148 1
103 151 1
103 152 1
103 331 1
103 332 1
103 335 1
103 336 1
104 146 1
104 148 1
104 150 1
104 152 1
104 330 1
104 332 1
104 334 1
104 336 1
105 161 1
105 162 1
105 163 1
105 164 1
105 345 1
105 346 1
105 347 1
105 348 1
106 165 1
106 166 1
106 167 1
106 168 1
106 349 1
106 350 1
106 351 1
106 352 1
107 163 1
107 164 1
107 167 1
107 168 1
107 347 1
107 348 1
107 351 1
107 352 1
108 162 1
108 164 1
108 166 1
108 168 1
108 346 1
108 348 1
108 350 1
108 352 1
109 177 1
109 178 1
109 179 1
109 180 1
109 361 1
109 362 1
109 363 1
109 364 1
110 181 1
110 182 1
110 183 1
110 184 1
110 365 1
110 366 1
110 367 1
110 368 1
111 179 1
111 180 1
111 183 1
111 184 1
111 363 1
111 364 1
111 367 1
111 368 1
112 178 1
112 180 1
112 182 1
112 184 1
112 362 1
112 364 1
112 366 1
112 368 1
113 193 1
113 194 1
113 195 1
113 196 1
113 377 1
113 378 1
113 379 1
113 380 1
114 197 1
114 198 1
114 199 1
114 200 1
114 381 1
114 382 1
114 383 1
114 384 1
115 195 1
115 196 1
115 199 1
115 200 1
115 379 1
115 380 1
115 383 1
115 384 1
116 194 1
116 196 1
116 198 1
116 200 1
116 378 1
116 380 1
116 382 1
116 384 1
117 209 1
117 210 1
117 211 1
117 212 1
117 393 1
117 394 1
117 395 1
117 396 1
118 213 1
118 214 1
118 215 1
118 216 1
118 397 1
118 398 1
118 399 1
118 400 1
119 211 1
119 212 1
119 215 1
119 216 1
119 395 1
119 396 1
119 399 1
119 400 1
120 210 1
120 212 1
120 214 1
120 216 1
120 394 1
120 396 1
120 398 1
120 400 1
121 225 1
121 226 1
121 227 1
121 228 1
121 409 1
121 410 1
121 411 1
121 412 1
122 229 1
122 230 1
122 231 1
122 232 1
122 413 1
122 414 1
122 415 1
122 416 1
123 227 1
123 228 1
123 231 1
123 232 1
123 411 1
123 412 1
123 415 1
123 416 1
124 226 1
124 228 1
124 230 1
124 232 1
124 410 1
124 412 1
124 414 1
124 416 1
125 1 1
125 9 1
125 150 1
125 158 1
125 197 1
125 205 1
125 387 1
125 395 1
126 120 1
126 128 1
126 247 1
126 255 1
126 308 1
126 316 1
126 402 1
126 410 1
127 197 1
127 205 1
127 247 1
127 255 1
127 387 1
127 395 1
127 402 1
127 410 1
128 120 1
128 128 1
128 150 1
128 158 1
128 197 1
128 205 1
128 402 1
128 410 1
129 17 1
129 25 1
129 166 1
129 174 1
129 213 1
129 221 1
129 403 1
129 411 1
130 136 1
130 144 1
130 263 1
130 271 1
130 324 1
130 332 1
130 418 1
130 426 1
131 213 1
131 221 1
131 263 1
131 271 1
131 403 1
131 411 1
131 418 1
131 426 1
132 136 1
132 144 1
132 166 1
132 174 1
132 213 1
132 221 1
132 418 1
132 426 1
133 33 1
133 41 1
133 182 1
133 190 1
133 229 1
133 237 1
133 419 1
133 427 1
134 152 1
134 160 1
134 279 1
134 287 1
134 340 1
134 348 1
134 434 1
134 442 1
135 229 1
135 237 1
135 279 1
135 287 1
135 419 1
135 427 1
135 434 1
135 442 1
136 152 1
136 160 1
136 182 1
136 190 1
136 229 1
136 237 1
136 434 1
136 442 1
137 49 1
137 57 1
137 198 1
137 206 1
137 245 1
137 253 1
137 435 1
137 443 1
138 168 1
138 176 1
138 295 1
138 303 1
138 356 1
138 364 1
138 450 1
138 458 1
139 245 1
139 253 1
139 295 1
139 303 1
139 435 1
139 443 1
139 450 1
139 458 1
140 168 1
140 176 1
140 198 1
140 206 1
140 245 1
140 253 1
140 450 1
140 458 1
141 65 1
141 73 1
141 214 1
141 222 1
141 261 1
141 269 1
141 451 1
141 459 1
142 184 1
142 192 1
142 311 1
142 319 1
142 372 1
142 380 1
142 466 1
142 474 1
143 261 1
143 269 1
143 311 1
143 319 1
143 451 1
143 459 1
143 466 1
143 474 1
144 184 1
144 192 1
144 214 1
144 222 1
144 261 1
144 269 1
144 466 1
144 474 1
145 81 1
145 89 1
145 230 1
145 238 1
145 277 1
145 285 1
145 467 1
145 475 1
146 200 1
146 208 1
146 327 1
146 335 1
146 388 1
146 396 1
146 482 1
146 490 1
147 277 1
147 285 1
147 327 1
147 335 1
147 467 1
147 475 1
147 482 1
147 490 1
148 200 1
148 208 1
148 230 1
148 238 1
148 277 1
148 285 1
148 482 1
148 490 1
149 97 1
149 105 1
149 246 1
149 254 1
149 293 1
149 301 1
149 483 1
149 491 1
150 2 1
150 10 1
150 216 1
150 224 1
150 343 1
150 351 1
150 404 1
150 412 1
151 2 1
151 10 1
151 293 1
151 301 1
151 343 1
151 351 1
151 483 1
151 491 1
152 2 1
152 10 1
152 216 1
152 224 1
152 246 1
152 254 1
152 293 1
152 301 1
153 3 1
153 11 1
153 113 1
153 121 1
153 262 1
153 270 1
153 309 1
153 317 1
154 18 1
154 26 1
154 232 1
154 240 1
154 359 1
154 367 1
154 420 1
154 428 1
155 3 1
155 11 1
155 18 1
155 26 1
155 309 1
155 317 1
155 359 1
155 367 1
156 18 1
156 26 1
156 232 1
156 240 1
156 262 1
156 270 1
156 309 1
156 317 1
157 19 1
157 27 1
157 129 1
157 137 1
157 278 1
157 286 1
157 325 1
157 333 1
158 34 1
158 42 1
158 248 1
158 256 1
158 375 1
158 383 1
158 436 1
158 444 1
159 19 1
159 27 1
159 34 1
159 42 1
159 325 1
159 333 1
159 375 1
159 383 1
160 34 1
160 42 1
160 248 1
160 256 1
160 278 1
160 286 1
160 325 1
160 333 1
161 35 1
161 43 1
161 145 1
161 153 1
161 294 1
161 302 1
161 341 1
161 349 1
162 50 1
162 58 1
162 264 1
162 272 1
162 391 1
162 399 1
162 452 1
162 460 1
163 35 1
163 43 1
163 50 1
163 58 1
163 341 1
163 349 1
163 391 1
163 399 1
164 50 1
164 58 1
164 264 1
164 272 1
164 294 1
164 302 1
164 341 1
164 349 1
165 51 1
165 59 1
165 161 1
165 169 1
165 310 1
165 318 1
165 357 1
165 365 1
166 66 1
166 74 1
166 280 1
166 288 1
166 407 1
166 415 1
166 468 1
166 476 1
167 51 1
167 59 1
167 66 1
167 74 1
167 357 1
167 365 1
167 407 1
167 415 1
168 66 1
168 74 1
168 280 1
168 288 1
168 310 1
168 318 1
168 357 1
168 365 1
169 67 1
169 75 1
169 177 1
169 185 1
169 326 1
169 334 1
169 373 1
169 381 1
170 82 1
170 90 1
170 296 1
170 304 1
170 423 1
170 431 1
170 484 1
170 492 1
171 67 1
171 75 1
171 82 1
171 90 1
171 373 1
171 381 1
171 423 1
171 431 1
172 82 1
172 90 1
172 296 1
172 304 1
172 326 1
172 334 1
172 373 1
172 381 1
173 83 1
173 91 1
173 193 1
173 201 1
173 342 1
173 350 1
173 389 1
173 397 1
174 4 1
174 12 1
174 98 1
174 106 1
174 312 1
174 320 1
174 439 1
174 447 1
175 83 1
175 91 1
175 98 1
175 106 1
175 389 1
175 397 1
175 439 1
175 447 1
176 98 1
176 106 1
176 312 1
176 320 1
176 342 1
176 350 1
176 389 1
176 397 1
177 99 1
177 107 1
177 209 1
177 217 1
177 358 1
177 366 1
177 405 1
177 413 1
178 20 1
178 28 1
178 114 1
178 122 1
178 328 1
178 336 1
178 455 1
178 463 1
179 99 1
179 107 1
179 114 1
179 122 1
179 405 1
179 413 1
179 455 1
179 463 1
180 114 1
180 122 1
180 328 1
180 336 1
180 358 1
180 366 1
180 405 1
180 413 1
181 115 1
181 123 1
181 225 1
181 233 1
181 374 1
181 382 1
181 421 1
181 429 1
182 36 1
182 44 1
182 130 1
182 138 1
182 344 1
182 352 1
182 471 1
182 479 1
183 115 1
183 123 1
183 130 1
183 138 1
183 421 1
183 429 1
183 471 1
183 479 1
184 130 1
184 138 1
184 344 1
184 352 1
184 374 1
184 382 1
184 421 1
184 429 1
185 131 1
185 139 1
185 241 1
185 249 1
185 390 1
185 398 1
185 437 1
185 445 1
186 52 1
186 60 1
186 146 1
186 154 1
186 360 1
186 368 1
186 487 1
186 495 1
187 131 1
187 139 1
187 146 1
187 154 1
187 437 1
187 445 1
187 487 1
187 495 1
188 146 1
188 154 1
188 360 1
188 368 1
188 390 1
188 398 1
188 437 1
188 445 1
189 147 1
189 155 1
189 257 1
189 265 1
189 406 1
189 414 1
189 453 1
189 461 1
190 7 1
190 15 1
190 68 1
190 76 1
190 162 1
190 170 1
190 376 1
190 384 1
191 7 1
191 15 1
191 147 1
191 155 1
191 162 1
191 170 1
191 453 1
191 461 1
192 162 1
192 170 1
192 376 1
192 384 1
192 406 1
192 414 1
192 453 1
192 461 1
193 163 1
193 171 1
193 273 1
193 281 1
193 422 1
193 430 1
193 469 1
193 477 1
194 23 1
194 31 1
194 84 1
194 92 1
194 178 1
194 186 1
194 392 1
194 400 1
195 23 1
195 31 1
195 163 1
195 171 1
195 178 1
195 186 1
195 469 1
195 477 1
196 178 1
196 186 1
196 392 1
196 400 1
196 422 1
196 430 1
196 469 1
196 477 1
197 179 1
197 187 1
197 289 1
197 297 1
197 438 1
197 446 1
197 485 1
197 493 1
198 39 1
198 47 1
198 100 1
198 108 1
198 194 1
198 202 1
198 408 1
198 416 1
199 39 1
199 47 1
199 179 1
199 187 1
199 194 1
199 202 1
199 485 1
199 493 1
200 194 1
200 202 1
200 408 1
200 416 1
200 438 1
200 446 1
200 485 1
200 493 1
201 5 1
201 13 1
201 195 1
201 203 1
201 305 1
201 313 1
201 454 1
201 462 1
202 55 1
202 63 1
202 116 1
202 124 1
202 210 1
202 218 1
202 424 1
202 432 1
203 5 1
203 13 1
203 55 1
203 63 1
203 195 1
203 203 1
203 210 1
203 218 1
204 5 1
204 13 1
204 210 1
204 218 1
204 424 1
204 432 1
204 454 1
204 462 1
205 21 1
205 29 1
205 211 1
205 219 1
205 321 1
205 329 1
205 470 1
205 478 1
206 71 1
206 79 1
206 132 1
206 140 1
206 226 1
206 234 1
206 440 1
206 448 1
207 21 1
207 29 1
207 71 1
207 79 1
207 211 1
207 219 1
207 226 1
207 234 1
208 21 1
208 29 1
208 226 1
208 234 1
208 440 1
208 448 1
208 470 1
208 478 1
209 37 1
209 45 1
209 227 1
209 235 1
209 337 1
209 345 1
209 486 1
209 494 1
210 87 1
210 95 1
210 148 1
210 156 1
210 242 1
210 250 1
210 456 1
210 464 1
211 37 1
211 45 1
211 87 1
211 95 1
211 227 1
211 235 1
211 242 1
211 250 1
212 37 1
212 45 1
212 242 1
212 250 1
212 456 1
212 464 1
212 486 1
212 494 1
213 6 1
213 14 1
213 53 1
213 61 1
213 243 1
213 251 1
213 353 1
213 361 1
214 103 1
214 111 1
214 164 1
214 172 1
214 258 1
214 266 1
214 472 1
214 480 1
215 53 1
215 61 1
215 103 1
215 111 1
215 243 1
215 251 1
215 258 1
215 266 1
216 6 1
216 14 1
216 53 1
216 61 1
216 258 1
216 266 1
216 472 1
216 480 1
217 22 1
217 30 1
217 69 1
217 77 1
217 259 1
217 267 1
217 369 1
217 377 1
218 119 1
218 127 1
218 180 1
218 188 1
218 274 1
218 282 1
218 488 1
218 496 1
219 69 1
219 77 1
219 119 1
219 127 1
219 259 1
219 267 1
219 274 1
219 282 1
220 22 1
220 30 1
220 69 1
220 77 1
220 274 1
220 282 1
220 488 1
220 496 1
221 38 1
221 46 1
221 85 1
221 93 1
221 275 1
221 283 1
221 385 1
221 393 1
222 8 1
222 16 1
222 135 1
222 143 1
222 196 1
222 204 1
222 290 1
222 298 1
223 85 1
223 93 1
223 135 1
223 143 1
223 275 1
223 283 1
223 290 1
223 298 1
224 8 1
224 16 1
224 38 1
224 46 1
224 85 1
224 93 1
224 290 1
224 298 1
225 54 1
225 62 1
225 101 1
225 109 1
225 291 1
225 299 1
225 401 1
225 409 1
226 24 1
226 32 1
226 151 1
226 159 1
226 212 1
226 220 1
226 306 1
226 314 1
227 101 1
227 109 1
227 151 1
227 159 1
227 291 1
227 299 1
227 306 1
227 314 1
228 24 1
228 32 1
228 54 1
228 62 1
228 101 1
228 109 1
228 306 1
228 314 1
229 70 1
229 78 1
229 117 1
229 125 1
229 307 1
229 315 1
229 417 1
229 425 1
230 40 1
230 48 1
230 167 1
230 175 1
230 228 1
230 236 1
230 322 1
230 330 1
231 117 1
231 125 1
231 167 1
231 175 1
231 307 1
231 315 1
231 322 1
231 330 1
232 40 1
232 48 1
232 70 1
232 78 1
232 117 1
232 125 1
232 322 1
232 330 1
233 86 1
233 94 1
233 133 1
233 141 1
233 323 1
233 331 1
233 433 1
233 441 1
234 56 1
234 64 1
234 183 1
234 191 1
234 244 1
234 252 1
234 338 1
234 346 1
235 133 1
235 141 1
235 183 1
235 191 1
235 323 1
235 331 1
235 338 1
235 346 1
236 56 1
236 64 1
236 86 1
236 94 1
236 133 1
236 141 1
236 338 1
236 346 1
237 102 1
237 110 1
237 149 1
237 157 1
237 339 1
237 347 1
237 449 1
237 457 1
238 72 1
238 80 1
238 199 1
238 207 1
238 260 1
238 268 1
238 354 1
238 362 1
239 149 1
239 157 1
239 199 1
239 207 1
239 339 1
239 347 1
239 354 1
239 362 1
240 72 1
240 80 1
240 102 1
240 110 1
240 149 1
240 157 1
240 354 1
240 362 1
241 118 1
241 126 1
241 165 1
241 173 1
241 355 1
241 363 1
241 465 1
241 473 1
242 88 1
242 96 1
242 215 1
242 223 1
242 276 1
242 284 1
242 370 1
242 378 1
243 165 1
243 173 1
243 215 1
243 223 1
243 355 1
243 363 1
243 370 1
243 378 1
244 88 1
244 96 1
244 118 1
244 126 1
244 165 1
244 173 1
244 370 1
244 378 1
245 134 1
245 142 1
245 181 1
245 189 1
245 371 1
245 379 1
245 481 1
245 489 1
246 104 1
246 112 1
246 231 1
246 239 1
246 292 1
246 300 1
246 386 1
246 394 1
247 181 1
247 189 1
247 231 1
247 239 1
247 371 1
247 379 1
247 386 1
247 394 1
248 104 1
248 112 1
248 134 1
248 142 1
248 181 1
248 189 1
248 386 1
248 394 1
249 161 1
249 162 1
249 165 1
249 166 1
249 345 1
249 346 1
249 349 1
249 350 1
250 1 1
250 9 1
250 120 1
250 128 1
250 197 1
250 205 1
250 247 1
250 255 1
251 34 1
251 35 1
251 37 1
251 40 1
251 218 1
251 219 1
251 221 1
251 224 1
252 99 1
252 107 1
252 328 1
252 336 1
252 358 1
252 366 1
252 455 1
252 463 1
253 9 1
253 12 1
253 14 1
253 15 1
253 321 1
253 324 1
253 326 1
253 327 1
254 19 1
254 27 1
254 248 1
254 256 1
254 325 1
254 333 1
254 436 1
254 444 1
255 136 1
255 144 1
255 213 1
255 221 1
255 324 1
255 332 1
255 403 1
255 411 1
256 42 1
256 43 1
256 46 1
256 47 1
256 354 1
256 355 1
256 358 1
256 359 1
257 7 1
257 15 1
257 68 1
257 76 1
257 406 1
257 414 1
257 453 1
257 461 1
258 242 1
258 243 1
258 246 1
258 247 1
258 426 1
258 427 1
258 430 1
258 431 1
259 70 1
259 78 1
259 167 1
259 175 1
259 322 1
259 330 1
259 417 1
259 425 1
260 40 1
260 48 1
260 70 1
260 78 1
260 228 1
260 236 1
260 417 1
260 425 1
261 154 1
261 155 1
261 157 1
261 160 1
261 466 1
261 467 1
261 469 1
261 472 1
262 66 1
262 74 1
262 161 1
262 169 1
262 357 1
262 365 1
262 468 1
262 476 1
263 105 1
263 106 1
263 109 1
263 110 1
263 417 1
263 418 1
263 421 1
263 422 1
264 68 1
264 76 1
264 162 1
264 170 1
264 257 1
264 265 1
264 453 1
264 461 1
265 104 1
265 112 1
265 134 1
265 142 1
265 292 1
265 300 1
265 481 1
265 489 1
266 209 1
266 210 1
266 213 1
266 214 1
266 393 1
266 394 1
266 397 1
266 398 1
267 43 1
267 44 1
267 45 1
267 46 1
267 355 1
267 356 1
267 357 1
267 358 1
268 154 1
268 155 1
268 158 1
268 159 1
268 466 1
268 467 1
268 470 1
268 471 1
269 1 1
269 3 1
269 6 1
269 8 1
269 185 1
269 187 1
269 190 1
269 192 1
270 7 1
270 15 1
270 257 1
270 265 1
270 376 1
270 384 1
270 453 1
270 461 1
271 107 1
271 108 1
271 109 1
271 110 1
271 419 1
271 420 1
271 421 1
271 422 1
272 145 1
272 153 1
272 264 1
272 272 1
272 341 1
272 349 1
272 391 1
272 399 1
273 82 1
273 90 1
273 177 1
273 185 1
273 373 1
273 381 1
273 484 1
273 492 1
274 65 1
274 73 1
274 184 1
274 192 1
274 451 1
274 459 1
274 466 1
274 474 1
275 101 1
275 109 1
275 212 1
275 220 1
275 306 1
275 314 1
275 401 1
275 409 1
276 257 1
276 259 1
276 261 1
276 263 1
276 441 1
276 443 1
276 445 1
276 447 1
277 33 1
277 35 1
277 37 1
277 39 1
277 217 1
277 219 1
277 221 1
277 223 1
278 39 1
278 47 1
278 289 1
278 297 1
278 408 1
278 416 1
278 485 1
278 493 1
279 52 1
279 60 1
279 241 1
279 249 1
279 360 1
279 368 1
279 390 1
279 398 1
280 81 1
280 89 1
280 327 1
280 335 1
280 388 1
280 396 1
280 467 1
280 475 1
281 2 1
281 10 1
281 97 1
281 105 1
281 246 1
281 254 1
281 343 1
281 351 1
282 75 1
282 76 1
282 77 1
282 78 1
282 387 1
282 388 1
282 389 1
282 390 1
283 57 1
283 60 1
283 61 1
283 64 1
283 369 1
283 372 1
283 373 1
283 376 1
284 8 1
284 16 1
284 38 1
284 46 1
284 196 1
284 204 1
284 385 1
284 393 1
285 105 1
285 107 1
285 109 1
285 111 1
285 417 1
285 419 1
285 421 1
285 423 1
286 241 1
286 242 1
286 245 1
286 246 1
286 425 1
286 426 1
286 429 1
286 430 1
287 273 1
287 275 1
287 277 1
287 279 1
287 457 1
287 459 1
287 461 1
287 463 1
288 70 1
288 78 1
288 117 1
288 125 1
288 167 1
288 175 1
288 228 1
288 236 1
289 130 1
289 138 1
289 225 1
289 233 1
289 374 1
289 382 1
289 471 1
289 479 1
290 36 1
290 44 1
290 115 1
290 123 1
290 344 1
290 352 1
290 421 1
290 429 1
291 54 1
291 62 1
291 151 1
291 159 1
291 306 1
291 314 1
291 401 1
291 409 1
292 33 1
292 41 1
292 152 1
292 160 1
292 229 1
292 237 1
292 279 1
292 287 1
293 100 1
293 108 1
293 179 1
293 187 1
293 194 1
293 202 1
293 438 1
293 446 1
294 274 1
294 275 1
294 277 1
294 280 1
294 458 1
294 459 1
294 461 1
294 464 1
295 58 1
295 60 1
295 61 1
295 63 1
295 370 1
295 372 1
295 373 1
295 375 1
296 289 1
296 290 1
296 293 1
296 294 1
296 473 1
296 474 1
296 477 1
296 478 1
297 179 1
297 180 1
297 181 1
297 182 1
297 363 1
297 364 1
297 365 1
297 366 1
298 81 1
298 84 1
298 86 1
298 87 1
298 265 1
298 268 1
298 270 1
298 271 1
299 20 1
299 28 1
299 99 1
299 107 1
299 209 1
299 217 1
299 455 1
299 463 1
300 34 1
300 42 1
300 129 1
300 137 1
300 278 1
300 286 1
300 375 1
300 383 1
301 53 1
301 61 1
301 103 1
301 111 1
301 353 1
301 361 1
301 472 1
301 480 1
302 137 1
302 138 1
302 141 1
302 142 1
302 449 1
302 450 1
302 453 1
302 454 1
303 121 1
303 122 1
303 125 1
303 126 1
303 433 1
303 434 1
303 437 1
303 438 1
304 41 1
304 43 1
304 45 1
304 47 1
304 353 1
304 355 1
304 357 1
304 359 1
305 36 1
305 44 1
305 225 1
305 233 1
305 344 1
305 352 1
305 374 1
305 382 1
306 36 1
306 44 1
306 374 1
306 382 1
306 421 1
306 429 1
306 471 1
306 479 1
307 40 1
307 48 1
307 117 1
307 125 1
307 228 1
307 236 1
307 307 1
307 315 1
308 215 1
308 223 1
308 276 1
308 284 1
308 355 1
308 363 1
308 465 1
308 473 1
309 130 1
309 131 1
309 134 1
309 135 1
309 314 1
309 315 1
309 318 1
309 319 1
310 81 1
310 89 1
310 200 1
310 208 1
310 277 1
310 285 1
310 327 1
310 335 1
311 2 1
311 10 1
311 97 1
311 105 1
311 216 1
311 224 1
311 483 1
311 491 1
312 137 1
312 139 1
312 141 1
312 143 1
312 449 1
312 451 1
312 453 1
312 455 1
313 3 1
313 11 1
313 113 1
313 121 1
313 359 1
313 367 1
313 420 1
313 428 1
314 20 1
314 28 1
314 114 1
314 122 1
314 209 1
314 217 1
314 405 1
314 413 1
315 50 1
315 51 1
315 54 1
315 55 1
315 234 1
315 235 1
315 238 1
315 239 1
316 9 1
316 10 1
316 13 1
316 14 1
316 321 1
316 322 1
316 325 1
316 326 1
317 1 1
317 9 1
317 197 1
317 205 1
317 308 1
317 316 1
317 402 1
317 410 1
318 131 1
318 139 1
318 146 1
318 154 1
318 241 1
318 249 1
318 360 1
318 368 1
319 273 1
319 274 1
319 277 1
319 278 1
319 457 1
319 458 1
319 461 1
319 462 1
320 258 1
320 259 1
320 261 1
320 264 1
320 442 1
320 443 1
320 445 1
320 448 1
321 67 1
321 75 1
321 296 1
321 304 1
321 373 1
321 381 1
321 484 1
321 492 1
322 23 1
322 31 1
322 84 1
322 92 1
322 422 1
322 430 1
322 469 1
322 477 1
323 116 1
323 124 1
323 305 1
323 313 1
323 424 1
323 432 1
323 454 1
323 462 1
324 57 1
324 59 1
324 62 1
324 64 1
324 369 1
324 371 1
324 374 1
324 376 1
325 97 1
325 98 1
325 101 1
325 102 1
325 281 1
325 282 1
325 285 1
325 286 1
326 56 1
326 64 1
326 86 1
326 94 1
326 183 1
326 191 1
326 323 1
326 331 1
327 21 1
327 29 1
327 71 1
327 79 1
327 132 1
327 140 1
327 470 1
327 478 1
328 194 1
328 196 1
328 197 1
328 199 1
328 378 1
328 380 1
328 381 1
328 383 1
329 2 1
329 3 1
329 6 1
329 7 1
329 186 1
329 187 1
329 190 1
329 191 1
330 113 1
330 115 1
330 117 1
330 119 1
330 297 1
330 299 1
330 301 1
330 303 1
331 289 1
331 292 1
331 293 1
331 296 1
331 473 1
331 476 1
331 477 1
331 480 1
332 17 1
332 18 1
332 23 1
332 24 1
332 201 1
332 202 1
332 207 1
332 208 1
333 18 1
333 26 1
333 113 1
333 121 1
333 309 1
333 317 1
333 420 1
333 428 1
334 49 1
334 52 1
334 53 1
334 56 1
334 233 1
334 236 1
334 237 1
334 240 1
335 25 1
335 26 1
335 31 1
335 32 1
335 337 1
335 338 1
335 343 1
335 344 1
336 169 1
336 170 1
336 173 1
336 174 1
336 481 1
336 482 1
336 485 1
336 486 1
337 242 1
337 244 1
337 245 1
337 247 1
337 426 1
337 428 1
337 429 1
337 431 1
338 68 1
338 76 1
338 257 1
338 265 1
338 376 1
338 384 1
338 406 1
338 414 1
339 1 1
339 4 1
339 5 1
339 8 1
339 185 1
339 188 1
339 189 1
339 192 1
340 8 1
340 16 1
340 85 1
340 93 1
340 196 1
340 204 1
340 275 1
340 283 1
341 200 1
341 208 1
341 277 1
341 285 1
341 388 1
341 396 1
341 467 1
341 475 1
342 88 1
342 96 1
342 118 1
342 126 1
342 276 1
342 284 1
342 465 1
342 473 1
343 102 1
343 110 1
343 199 1
343 207 1
343 354 1
343 362 1
343 449 1
343 457 1
344 155 1
344 156 1
344 157 1
344 158 1
344 467 1
344 468 1
344 469 1
344 470 1
345 24 1
345 32 1
345 54 1
345 62 1
345 212 1
345 220 1
345 401 1
345 409 1
346 115 1
346 116 1
346 117 1
346 118 1
346 299 1
346 300 1
346 301 1
346 302 1
347 199 1
347 207 1
347 260 1
347 268 1
347 339 1
347 347 1
347 449 1
347 457 1
348 65 1
348 68 1
348 69 1
348 72 1
348 249 1
348 252 1
348 253 1
348 256 1
349 41 1
349 44 1
349 45 1
349 48 1
349 353 1
349 356 1
349 357 1
349 360 1
350 84 1
350 92 1
350 273 1
350 281 1
350 392 1
350 400 1
350 422 1
350 430 1
351 130 1
351 132 1
351 133 1
351 135 1
351 314 1
351 316 1
351 317 1
351 319 1
352 33 1
352 41 1
352 279 1
352 287 1
352 340 1
352 348 1
352 419 1
352 427 1
353 181 1
353 189 1
353 292 1
353 300 1
353 386 1
353 394 1
353 481 1
353 489 1
354 69 1
354 77 1
354 180 1
354 188 1
354 274 1
354 282 1
354 369 1
354 377 1
355 81 1
355 89 1
355 230 1
355 238 1
355 327 1
355 335 1
355 482 1
355 490 1
356 59 1
356 60 1
356 61 1
356 62 1
356 371 1
356 372 1
356 373 1
356 374 1
357 129 1
357 132 1
357 133 1
357 136 1
357 313 1
357 316 1
357 317 1
357 320 1
358 23 1
358 31 1
358 163 1
358 171 1
358 392 1
358 400 1
358 422 1
358 430 1
359 99 1
359 100 1
359 101 1
359 102 1
359 283 1
359 284 1
359 285 1
359 286 1
360 19 1
360 27 1
360 129 1
360 137 1
360 375 1
360 383 1
360 436 1
360 444 1
361 21 1
361 29 1
361 132 1
361 140 1
361 211 1
361 219 1
361 440 1
361 448 1
362 68 1
362 76 1
362 147 1
362 155 1
362 162 1
362 170 1
362 406 1
362 414 1
363 19 1
363 27 1
363 248 1
363 256 1
363 278 1
363 286 1
363 375 1
363 383 1
364 146 1
364 148 1
364 149 1
364 151 1
364 330 1
364 332 1
364 333 1
364 335 1
365 104 1
365 112 1
365 181 1
365 189 1
365 231 1
365 239 1
365 481 1
365 489 1
366 4 1
366 12 1
366 83 1
366 91 1
366 312 1
366 320 1
366 389 1
366 397 1
367 153 1
367 154 1
367 159 1
367 160 1
367 465 1
367 466 1
367 471 1
367 472 1
368 18 1
368 19 1
368 21 1
368 24 1
368 202 1
368 203 1
368 205 1
368 208 1
369 68 1
369 76 1
369 147 1
369 155 1
369 376 1
369 384 1
369 453 1
369 461 1
370 129 1
370 131 1
370 134 1
370 136 1
370 313 1
370 315 1
370 318 1
370 320 1
371 7 1
371 15 1
371 162 1
371 170 1
371 257 1
371 265 1
371 406 1
371 414 1
372 241 1
372 249 1
372 360 1
372 368 1
372 437 1
372 445 1
372 487 1
372 495 1
373 20 1
373 28 1
373 358 1
373 366 1
373 405 1
373 413 1
373 455 1
373 463 1
374 169 1
374 172 1
374 174 1
374 175 1
374 481 1
374 484 1
374 486 1
374 487 1
375 56 1
375 64 1
375 133 1
375 141 1
375 244 1
375 252 1
375 323 1
375 331 1
376 193 1
376 194 1
376 199 1
376 200 1
376 377 1
376 378 1
376 383 1
376 384 1
377 58 1
377 59 1
377 62 1
377 63 1
377 370 1
377 371 1
377 374 1
377 375 1
378 104 1
378 112 1
378 371 1
378 379 1
378 386 1
378 394 1
378 481 1
378 489 1
379 161 1
379 163 1
379 166 1
379 168 1
379 345 1
379 347 1
379 350 1
379 352 1
380 194 1
380 195 1
380 198 1
380 199 1
380 378 1
380 379 1
380 382 1
380 383 1
381 145 1
381 148 1
381 150 1
381 151 1
381 329 1
381 332 1
381 334 1
381 335 1
382 51 1
382 52 1
382 53 1
382 54 1
382 235 1
382 236 1
382 237 1
382 238 1
383 121 1
383 124 1
383 125 1
383 128 1
383 433 1
383 436 1
383 437 1
383 440 1
384 306 1
384 307 1
384 310 1
384 311 1
384 490 1
384 491 1
384 494 1
384 495 1
385 193 1
385 195 1
385 198 1
385 200 1
385 377 1
385 379 1
385 382 1
385 384 1
386 97 1
386 98 1
386 103 1
386 104 1
386 281 1
386 282 1
386 287 1
386 288 1
387 161 1
387 163 1
387 165 1
387 167 1
387 345 1
387 347 1
387 349 1
387 351 1
388 225 1
388 227 1
388 229 1
388 231 1
388 409 1
388 411 1
388 413 1
388 415 1
389 113 1
389 115 1
389 118 1
389 120 1
389 297 1
389 299 1
389 302 1
389 304 1
390 178 1
390 180 1
390 181 1
390 183 1
390 362 1
390 364 1
390 365 1
390 367 1
391 178 1
391 179 1
391 182 1
391 183 1
391 362 1
391 363 1
391 366 1
391 367 1
392 289 1
392 291 1
392 294 1
392 296 1
392 473 1
392 475 1
392 478 1
392 480 1
393 51 1
393 59 1
393 280 1
393 288 1
393 357 1
393 365 1
393 468 1
393 476 1
394 6 1
394 14 1
394 164 1
394 172 1
394 243 1
394 251 1
394 258 1
394 266 1
395 121 1
395 122 1
395 127 1
395 128 1
395 433 1
395 434 1
395 439 1
395 440 1
396 134 1
396 142 1
396 292 1
396 300 1
396 371 1
396 379 1
396 386 1
396 394 1
397 50 1
397 52 1
397 53 1
397 55 1
397 234 1
397 236 1
397 237 1
397 239 1
398 138 1
398 139 1
398 141 1
398 144 1
398 450 1
398 451 1
398 453 1
398 456 1
399 70 1
399 78 1
399 228 1
399 236 1
399 307 1
399 315 1
399 322 1
399 330 1
400 118 1
400 126 1
400 276 1
400 284 1
400 355 1
400 363 1
400 370 1
400 378 1
401 84 1
401 92 1
401 163 1
401 171 1
401 392 1
401 400 1
401 469 1
401 477 1
402 1 1
402 3 1
402 5 1
402 7 1
402 185 1
402 187 1
402 189 1
402 191 1
403 178 1
403 179 1
403 181 1
403 184 1
403 362 1
403 363 1
403 365 1
403 368 1
404 88 1
404 96 1
404 355 1
404 363 1
404 370 1
404 378 1
404 465 1
404 473 1
405 153 1
405 155 1
405 157 1
405 159 1
405 465 1
405 467 1
405 469 1
405 471 1
406 135 1
406 143 1
406 196 1
406 204 1
406 275 1
406 283 1
406 385 1
406 393 1
407 18 1
407 19 1
407 22 1
407 23 1
407 202 1
407 203 1
407 206 1
407 207 1
408 105 1
408 108 1
408 109 1
408 112 1
408 417 1
408 420 1
408 421 1
408 424 1
409 258 1
409 260 1
409 261 1
409 263 1
409 442 1
409 444 1
409 445 1
409 447 1
410 24 1
410 32 1
410 101 1
410 109 1
410 212 1
410 220 1
410 291 1
410 299 1
411 17 1
411 25 1
411 136 1
411 144 1
411 166 1
411 174 1
411 324 1
411 332 1
412 8 1
412 16 1
412 85 1
412 93 1
412 135 1
412 143 1
412 385 1
412 393 1
413 137 1
413 140 1
413 141 1
413 144 1
413 449 1
413 452 1
413 453 1
413 456 1
414 97 1
414 105 1
414 216 1
414 224 1
414 246 1
414 254 1
414 404 1
414 412 1
415 2 1
415 4 1
415 5 1
415 7 1
415 186 1
415 188 1
415 189 1
415 191 1
416 49 1
416 57 1
416 168 1
416 176 1
416 198 1
416 206 1
416 356 1
416 364 1
417 10 1
417 11 1
417 14 1
417 15 1
417 322 1
417 323 1
417 326 1
417 327 1
418 168 1
418 176 1
418 198 1
418 206 1
418 295 1
418 303 1
418 435 1
418 443 1
419 69 1
419 77 1
419 180 1
419 188 1
419 259 1
419 267 1
419 488 1
419 496 1
420 9 1
420 11 1
420 13 1
420 15 1
420 321 1
420 323 1
420 325 1
420 327 1
421 24 1
421 32 1
421 54 1
421 62 1
421 151 1
421 159 1
421 291 1
421 299 1
422 89 1
422 92 1
422 93 1
422 96 1
422 401 1
422 404 1
422 405 1
422 408 1
423 161 1
423 169 1
423 280 1
423 288 1
423 357 1
423 365 1
423 407 1
423 415 1
424 67 1
424 75 1
424 82 1
424 90 1
424 326 1
424 334 1
424 484 1
424 492 1
425 273 1
425 276 1
425 277 1
425 280 1
425 457 1
425 460 1
425 461 1
425 464 1
426 310 1
426 318 1
426 357 1
426 365 1
426 407 1
426 415 1
426 468 1
426 476 1
427 139 1
427 140 1
427 141 1
427 142 1
427 451 1
427 452 1
427 453 1
427 454 1
428 225 1
428 226 1
428 231 1
428 232 1
428 409 1
428 410 1
428 415 1
428 416 1
429 171 1
429 172 1
429 173 1
429 174 1
429 483 1
429 484 1
429 485 1
429 486 1
430 305 1
430 307 1
430 310 1
430 312 1
430 489 1
430 491 1
430 494 1
430 496 1
431 118 1
431 126 1
431 215 1
431 223 1
431 370 1
431 378 1
431 465 1
431 473 1
432 231 1
432 239 1
432 292 1
432 300 1
432 371 1
432 379 1
432 481 1
432 489 1
433 177 1
433 185 1
433 296 1
433 304 1
433 326 1
433 334 1
433 484 1
433 492 1
434 305 1
434 307 1
434 309 1
434 311 1
434 489 1
434 491 1
434 493 1
434 495 1
435 241 1
435 243 1
435 246 1
435 248 1
435 425 1
435 427 1
435 430 1
435 432 1
436 67 1
436 75 1
436 82 1
436 90 1
436 177 1
436 185 1
436 296 1
436 304 1
437 100 1
437 108 1
437 179 1
437 187 1
437 408 1
437 416 1
437 485 1
437 493 1
438 49 1
438 51 1
438 54 1
438 56 1
438 233 1
438 235 1
438 238 1
438 240 1
439 210 1
439 212 1
439 213 1
439 215 1
439 394 1
439 396 1
439 397 1
439 399 1
440 97 1
440 105 1
440 216 1
440 224 1
440 293 1
440 301 1
440 343 1
440 351 1
441 81 1
441 83 1
441 85 1
441 87 1
441 265 1
441 267 1
441 269 1
441 271 1
442 36 1
442 44 1
442 115 1
442 123 1
442 225 1
442 233 1
442 471 1
442 479 1
443 306 1
443 308 1
443 309 1
443 311 1
443 490 1
443 492 1
443 493 1
443 495 1
444 39 1
444 47 1
444 100 1
444 108 1
444 179 1
444 187 1
444 289 1
444 297 1
445 4 1
445 12 1
445 98 1
445 106 1
445 193 1
445 201 1
445 389 1
445 397 1
446 145 1
446 148 1
446 149 1
446 152 1
446 329 1
446 332 1
446 333 1
446 336 1
447 129 1
447 137 1
447 248 1
447 256 1
447 278 1
447 286 1
447 436 1
447 444 1
448 162 1
448 163 1
448 165 1
448 168 1
448 346 1
448 347 1
448 349 1
448 352 1
449 73 1
449 74 1
449 79 1
449 80 1
449 385 1
449 386 1
449 391 1
449 392 1
450 230 1
450 238 1
450 277 1
450 285 1
450 327 1
450 335 1
450 388 1
450 396 1
451 83 1
451 91 1
451 312 1
451 320 1
451 342 1
451 350 1
451 439 1
451 447 1
452 129 1
452 132 1
452 134 1
452 135 1
452 313 1
452 316 1
452 318 1
452 319 1
453 182 1
453 190 1
453 229 1
453 237 1
453 279 1
453 287 1
453 340 1
453 348 1
454 211 1
454 212 1
454 213 1
454 214 1
454 395 1
454 396 1
454 397 1
454 398 1
455 183 1
455 191 1
455 244 1
455 252 1
455 323 1
455 331 1
455 433 1
455 441 1
456 257 1
456 260 1
456 261 1
456 264 1
456 441 1
456 444 1
456 445 1
456 448 1
457 148 1
457 156 1
457 337 1
457 345 1
457 456 1
457 464 1
457 486 1
457 494 1
458 33 1
458 35 1
458 38 1
458 40 1
458 217 1
458 219 1
458 222 1
458 224 1
459 209 1
459 217 1
459 328 1
459 336 1
459 405 1
459 413 1
459 455 1
459 463 1
460 82 1
460 90 1
460 177 1
460 185 1
460 326 1
460 334 1
460 423 1
460 431 1
461 114 1
461 115 1
461 118 1
461 119 1
461 298 1
461 299 1
461 302 1
461 303 1
462 81 1
462 89 1
462 200 1
462 208 1
462 467 1
462 475 1
462 482 1
462 490 1
463 52 1
463 60 1
463 131 1
463 139 1
463 146 1
463 154 1
463 390 1
463 398 1
464 22 1
464 30 1
464 180 1
464 188 1
464 369 1
464 377 1
464 488 1
464 496 1
465 17 1
465 25 1
465 136 1
465 144 1
465 403 1
465 411 1
465 418 1
465 426 1
466 89 1
466 90 1
466 93 1
466 94 1
466 401 1
466 402 1
466 405 1
466 406 1
467 51 1
467 59 1
467 161 1
467 169 1
467 407 1
467 415 1
467 468 1
467 476 1
468 100 1
468 108 1
468 194 1
468 202 1
468 289 1
468 297 1
468 485 1
468 493 1
469 49 1
469 50 1
469 53 1
469 54 1
469 233 1
469 234 1
469 237 1
469 238 1
470 49 1
470 57 1
470 245 1
470 253 1
470 356 1
470 364 1
470 450 1
470 458 1
471 116 1
471 124 1
471 195 1
471 203 1
471 210 1
471 218 1
471 454 1
471 462 1
472 227 1
472 228 1
472 229 1
472 230 1
472 411 1
472 412 1
472 413 1
472 414 1
473 85 1
473 93 1
473 196 1
473 204 1
473 290 1
473 298 1
473 385 1
473 393 1
474 121 1
474 123 1
474 126 1
474 128 1
474 433 1
474 435 1
474 438 1
474 440 1
475 326 1
475 334 1
475 373 1
475 381 1
475 423 1
475 431 1
475 484 1
475 492 1
476 73 1
476 75 1
476 77 1
476 79 1
476 385 1
476 387 1
476 389 1
476 391 1
477 258 1
477 259 1
477 262 1
477 263 1
477 442 1
477 443 1
477 446 1
477 447 1
478 241 1
478 242 1
478 247 1
478 248 1
478 425 1
478 426 1
478 431 1
478 432 1
479 84 1
479 92 1
479 178 1
479 186 1
479 273 1
479 281 1
479 469 1
479 477 1
480 177 1
480 180 1
480 181 1
480 184 1
480 361 1
480 364 1
480 365 1
480 368 1
481 51 1
481 59 1
481 280 1
481 288 1
481 310 1
481 318 1
481 407 1
481 415 1
482 184 1
482 192 1
482 261 1
482 269 1
482 372 1
482 380 1
482 451 1
482 459 1
483 1 1
483 9 1
483 150 1
483 158 1
483 247 1
483 255 1
483 402 1
483 410 1
484 113 1
484 121 1
484 232 1
484 240 1
484 262 1
484 270 1
484 420 1
484 428 1
485 133 1
485 141 1
485 244 1
485 252 1
485 338 1
485 346 1
485 433 1
485 441 1
486 20 1
486 28 1
486 99 1
486 107 1
486 328 1
486 336 1
486 405 1
486 413 1
487 41 1
487 42 1
487 45 1
487 46 1
487 353 1
487 354 1
487 357 1
487 358 1
488 54 1
488 62 1
488 212 1
488 220 1
488 291 1
488 299 1
488 306 1
488 314 1
489 55 1
489 63 1
489 116 1
489 124 1
489 195 1
489 203 1
489 305 1
489 313 1
490 153 1
490 155 1
490 158 1
490 160 1
490 465 1
490 467 1
490 470 1
490 472 1
491 216 1
491 224 1
491 293 1
491 301 1
491 404 1
491 412 1
491 483 1
491 491 1
492 193 1
492 196 1
492 198 1
492 199 1
492 377 1
492 380 1
492 382 1
492 383 1
493 225 1
493 228 1
493 230 1
493 231 1
493 409 1
493 412 1
493 414 1
493 415 1
494 73 1
494 76 1
494 77 1
494 80 1
494 385 1
494 388 1
494 389 1
494 392 1
495 209 1
495 211 1
495 214 1
495 216 1
495 393 1
495 395 1
495 398 1
495 400 1
496 97 1
496 105 1
496 343 1
496 351 1
496 404 1
496 412 1
496 483 1
496 491 1
497 65 1
497 73 1
497 184 1
497 192 1
497 261 1
497 269 1
497 311 1
497 319 1
498 65 1
498 67 1
498 70 1
498 72 1
498 249 1
498 251 1
498 254 1
498 256 1
499 200 1
499 208 1
499 230 1
499 238 1
499 327 1
499 335 1
499 467 1
499 475 1
500 113 1
500 114 1
500 117 1
500 118 1
500 297 1
500 298 1
500 301 1
500 302 1
501 177 1
501 178 1
501 181 1
501 182 1
501 361 1
501 362 1
501 365 1
501 366 1
502 146 1
502 147 1
502 149 1
502 152 1
502 330 1
502 331 1
502 333 1
502 336 1
503 307 1
503 308 1
503 309 1
503 310 1
503 491 1
503 492 1
503 493 1
503 494 1
504 25 1
504 27 1
504 29 1
504 31 1
504 337 1
504 339 1
504 341 1
504 343 1
505 81 1
505 82 1
505 85 1
505 86 1
505 265 1
505 266 1
505 269 1
505 270 1
506 167 1
506 175 1
506 228 1
506 236 1
506 307 1
506 315 1
506 417 1
506 425 1
507 41 1
507 42 1
507 47 1
507 48 1
507 353 1
507 354 1
507 359 1
507 360 1
508 87 1
508 95 1
508 227 1
508 235 1
508 456 1
508 464 1
508 486 1
508 494 1
509 72 1
509 80 1
509 102 1
509 110 1
509 199 1
509 207 1
509 339 1
509 347 1
510 86 1
510 94 1
510 183 1
510 191 1
510 338 1
510 346 1
510 433 1
510 441 1
511 129 1
511 137 1
511 248 1
511 256 1
511 325 1
511 333 1
511 375 1
511 383 1
512 17 1
512 19 1
512 22 1
512 24 1
512 201 1
512 203 1
512 206 1
512 208 1
513 1 1
513 2 1
513 5 1
513 6 1
513 185 1
513 186 1
513 189 1
513 190 1
514 193 1
514 201 1
514 312 1
514 320 1
514 389 1
514 397 1
514 439 1
514 447 1
515 33 1
515 34 1
515 37 1
515 38 1
515 217 1
515 218 1
515 221 1
515 222 1
516 4 1
516 12 1
516 83 1
516 91 1
516 193 1
516 201 1
516 439 1
516 447 1
517 2 1
517 3 1
517 5 1
517 8 1
517 186 1
517 187 1
517 189 1
517 192 1
518 33 1
518 41 1
518 229 1
518 237 1
518 340 1
518 348 1
518 434 1
518 442 1
519 195 1
519 196 1
519 197 1
519 198 1
519 379 1
519 380 1
519 381 1
519 382 1
520 81 1
520 89 1
520 200 1
520 208 1
520 230 1
520 238 1
520 388 1
520 396 1
521 50 1
521 58 1
521 145 1
521 153 1
521 341 1
521 349 1
521 452 1
521 460 1
522 17 1
522 20 1
522 22 1
522 23 1
522 201 1
522 204 1
522 206 1
522 207 1
523 137 1
523 138 1
523 143 1
523 144 1
523 449 1
523 450 1
523 455 1
523 456 1
524 72 1
524 80 1
524 102 1
524 110 1
524 260 1
524 268 1
524 449 1
524 457 1
525 26 1
525 27 1
525 30 1
525 31 1
525 338 1
525 339 1
525 342 1
525 343 1
526 241 1
526 244 1
526 246 1
526 247 1
526 425 1
526 428 1
526 430 1
526 431 1
527 89 1
527 92 1
527 94 1
527 95 1
527 401 1
527 404 1
527 406 1
527 407 1
528 138 1
528 140 1
528 141 1
528 143 1
528 450 1
528 452 1
528 453 1
528 455 1
529 257 1
529 260 1
529 262 1
529 263 1
529 441 1
529 444 1
529 446 1
529 447 1
530 33 1
530 36 1
530 38 1
530 39 1
530 217 1
530 220 1
530 222 1
530 223 1
531 114 1
531 122 1
531 209 1
531 217 1
531 358 1
531 366 1
531 455 1
531 463 1
532 115 1
532 123 1
532 130 1
532 138 1
532 225 1
532 233 1
532 344 1
532 352 1
533 19 1
533 20 1
533 21 1
533 22 1
533 203 1
533 204 1
533 205 1
533 206 1
534 49 1
534 52 1
534 54 1
534 55 1
534 233 1
534 236 1
534 238 1
534 239 1
535 165 1
535 173 1
535 276 1
535 284 1
535 370 1
535 378 1
535 465 1
535 473 1
536 49 1
536 51 1
536 53 1
536 55 1
536 233 1
536 235 1
536 237 1
536 239 1
537 230 1
537 238 1
537 388 1
537 396 1
537 467 1
537 475 1
537 482 1
537 490 1
538 177 1
538 180 1
538 182 1
538 183 1
538 361 1
538 364 1
538 366 1
538 367 1
539 69 1
539 77 1
539 119 1
539 127 1
539 369 1
539 377 1
539 488 1
539 496 1
540 88 1
540 96 1
540 118 1
540 126 1
540 215 1
540 223 1
540 355 1
540 363 1
541 290 1
541 291 1
541 294 1
541 295 1
541 474 1
541 475 1
541 478 1
541 479 1
542 65 1
542 73 1
542 184 1
542 192 1
542 214 1
542 222 1
542 372 1
542 380 1
543 88 1
543 96 1
543 165 1
543 173 1
543 215 1
543 223 1
543 465 1
543 473 1
544 169 1
544 172 1
544 173 1
544 176 1
544 481 1
544 484 1
544 485 1
544 488 1
545 87 1
545 95 1
545 148 1
545 156 1
545 227 1
545 235 1
545 337 1
545 345 1
546 26 1
546 27 1
546 29 1
546 32 1
546 338 1
546 339 1
546 341 1
546 344 1
547 9 1
547 10 1
547 15 1
547 16 1
547 321 1
547 322 1
547 327 1
547 328 1
548 33 1
548 41 1
548 152 1
548 160 1
548 182 1
548 190 1
548 340 1
548 348 1
549 38 1
549 46 1
549 196 1
549 204 1
549 275 1
549 283 1
549 290 1
549 298 1
550 122 1
550 123 1
550 125 1
550 128 1
550 434 1
550 435 1
550 437 1
550 440 1
551 227 1
551 235 1
551 242 1
551 250 1
551 337 1
551 345 1
551 456 1
551 464 1
552 40 1
552 48 1
552 117 1
552 125 1
552 167 1
552 175 1
552 417 1
552 425 1
553 35 1
553 43 1
553 264 1
553 272 1
553 341 1
553 349 1
553 452 1
553 460 1
554 83 1
554 91 1
554 98 1
554 106 1
554 193 1
554 201 1
554 312 1
554 320 1
555 193 1
555 194 1
555 197 1
555 198 1
555 377 1
555 378 1
555 381 1
555 382 1
556 56 1
556 64 1
556 86 1
556 94 1
556 244 1
556 252 1
556 433 1
556 441 1
557 19 1
557 27 1
557 34 1
557 42 1
557 278 1
557 286 1
557 436 1
557 444 1
558 24 1
558 32 1
558 291 1
558 299 1
558 306 1
558 314 1
558 401 1
558 409 1
559 129 1
559 131 1
559 133 1
559 135 1
559 313 1
559 315 1
559 317 1
559 319 1
560 73 1
560 76 1
560 78 1
560 79 1
560 385 1
560 388 1
560 390 1
560 391 1
561 177 1
561 179 1
561 181 1
561 183 1
561 361 1
561 363 1
561 365 1
561 367 1
562 89 1
562 91 1
562 94 1
562 96 1
562 401 1
562 403 1
562 406 1
562 408 1
563 67 1
563 75 1
563 177 1
563 185 1
563 423 1
563 431 1
563 484 1
563 492 1
564 132 1
564 140 1
564 321 1
564 329 1
564 440 1
564 448 1
564 470 1
564 478 1
565 120 1
565 128 1
565 197 1
565 205 1
565 308 1
565 316 1
565 387 1
565 395 1
566 67 1
566 75 1
566 296 1
566 304 1
566 326 1
566 334 1
566 423 1
566 431 1
567 23 1
567 31 1
567 178 1
567 186 1
567 273 1
567 281 1
567 422 1
567 430 1
568 19 1
568 27 1
568 34 1
568 42 1
568 129 1
568 137 1
568 248 1
568 256 1
569 72 1
569 80 1
569 149 1
569 157 1
569 260 1
569 268 1
569 339 1
569 347 1
570 195 1
570 203 1
570 210 1
570 218 1
570 305 1
570 313 1
570 424 1
570 432 1
571 148 1
571 156 1
571 227 1
571 235 1
571 242 1
571 250 1
571 486 1
571 494 1
572 58 1
572 59 1
572 61 1
572 64 1
572 370 1
572 371 1
572 373 1
572 376 1
573 225 1
573 226 1
573 229 1
573 230 1
573 409 1
573 410 1
573 413 1
573 414 1
574 150 1
574 158 1
574 197 1
574 205 1
574 247 1
574 255 1
574 308 1
574 316 1
575 54 1
575 62 1
575 101 1
575 109 1
575 151 1
575 159 1
575 212 1
575 220 1
576 27 1
576 28 1
576 29 1
576 30 1
576 339 1
576 340 1
576 341 1
576 342 1
577 193 1
577 195 1
577 197 1
577 199 1
577 377 1
577 379 1
577 381 1
577 383 1
578 113 1
578 114 1
578 119 1
578 120 1
578 297 1
578 298 1
578 303 1
578 304 1
579 42 1
579 43 1
579 45 1
579 48 1
579 354 1
579 355 1
579 357 1
579 360 1
580 24 1
580 32 1
580 101 1
580 109 1
580 151 1
580 159 1
580 401 1
580 409 1
581 97 1
581 100 1
581 102 1
581 103 1
581 281 1
581 284 1
581 286 1
581 287 1
582 278 1
582 286 1
582 325 1
582 333 1
582 375 1
582 383 1
582 436 1
582 444 1
583 36 1
583 44 1
583 115 1
583 123 1
583 130 1
583 138 1
583 374 1
583 382 1
584 57 1
584 58 1
584 63 1
584 64 1
584 369 1
584 370 1
584 375 1
584 376 1
585 3 1
585 11 1
585 232 1
585 240 1
585 309 1
585 317 1
585 420 1
585 428 1
586 305 1
586 308 1
586 309 1
586 312 1
586 489 1
586 492 1
586 493 1
586 496 1
587 104 1
587 112 1
587 181 1
587 189 1
587 292 1
587 300 1
587 371 1
587 379 1
588 121 1
588 123 1
588 125 1
588 127 1
588 433 1
588 435 1
588 437 1
588 439 1
589 8 1
589 16 1
589 38 1
589 46 1
589 135 1
589 143 1
589 275 1
589 283 1
590 35 1
590 43 1
590 145 1
590 153 1
590 391 1
590 399 1
590 452 1
590 460 1
591 52 1
591 60 1
591 131 1
591 139 1
591 241 1
591 249 1
591 487 1
591 495 1
592 132 1
592 140 1
592 211 1
592 219 1
592 226 1
592 234 1
592 470 1
592 478 1
593 120 1
593 128 1
593 150 1
593 158 1
593 247 1
593 255 1
593 387 1
593 395 1
594 216 1
594 224 1
594 246 1
594 254 1
594 343 1
594 351 1
594 483 1
594 491 1
595 82 1
595 84 1
595 85 1
595 87 1
595 266 1
595 268 1
595 269 1
595 271 1
596 86 1
596 94 1
596 133 1
596 141 1
596 183 1
596 191 1
596 244 1
596 252 1
597 129 1
597 130 1
597 135 1
597 136 1
597 313 1
597 314 1
597 319 1
597 320 1
598 145 1
598 146 1
598 149 1
598 150 1
598 329 1
598 330 1
598 333 1
598 334 1
599 3 1
599 11 1
599 232 1
599 240 1
599 262 1
599 270 1
599 359 1
599 367 1
600 131 1
600 139 1
600 360 1
600 368 1
600 390 1
600 398 1
600 487 1
600 495 1
601 1 1
601 9 1
601 247 1
601 255 1
601 308 1
601 316 1
601 387 1
601 395 1
602 168 1
602 176 1
602 245 1
602 253 1
602 356 1
602 364 1
602 435 1
602 443 1
603 106 1
603 107 1
603 109 1
603 112 1
603 418 1
603 419 1
603 421 1
603 424 1
604 169 1
604 171 1
604 173 1
604 175 1
604 481 1
604 483 1
604 485 1
604 487 1
605 6 1
605 14 1
605 164 1
605 172 1
605 353 1
605 361 1
605 472 1
605 480 1
606 102 1
606 110 1
606 260 1
606 268 1
606 339 1
606 347 1
606 354 1
606 362 1
607 81 1
607 83 1
607 86 1
607 88 1
607 265 1
607 267 1
607 270 1
607 272 1
608 122 1
608 124 1
608 125 1
608 127 1
608 434 1
608 436 1
608 437 1
608 439 1
609 87 1
609 95 1
609 242 1
609 250 1
609 337 1
609 345 1
609 486 1
609 494 1
610 65 1
610 73 1
610 311 1
610 319 1
610 372 1
610 380 1
610 451 1
610 459 1
611 73 1
611 74 1
611 77 1
611 78 1
611 385 1
611 386 1
611 389 1
611 390 1
612 36 1
612 44 1
612 130 1
612 138 1
612 225 1
612 233 1
612 421 1
612 429 1
613 3 1
613 4 1
613 5 1
613 6 1
613 187 1
613 188 1
613 189 1
613 190 1
614 51 1
614 59 1
614 66 1
614 74 1
614 310 1
614 318 1
614 468 1
614 476 1
615 273 1
615 274 1
615 279 1
615 280 1
615 457 1
615 458 1
615 463 1
615 464 1
616 18 1
616 20 1
616 21 1
616 23 1
616 202 1
616 204 1
616 205 1
616 207 1
617 35 1
617 43 1
617 50 1
617 58 1
617 294 1
617 302 1
617 452 1
617 460 1
618 147 1
618 155 1
618 162 1
618 170 1
618 257 1
618 265 1
618 376 1
618 384 1
619 152 1
619 160 1
619 182 1
619 190 1
619 279 1
619 287 1
619 419 1
619 427 1
620 82 1
620 83 1
620 86 1
620 87 1
620 266 1
620 267 1
620 270 1
620 271 1
621 23 1
621 31 1
621 84 1
621 92 1
621 163 1
621 171 1
621 273 1
621 281 1
622 33 1
622 34 1
622 39 1
622 40 1
622 217 1
622 218 1
622 223 1
622 224 1
623 146 1
623 147 1
623 150 1
623 151 1
623 330 1
623 331 1
623 334 1
623 335 1
624 177 1
624 178 1
624 183 1
624 184 1
624 361 1
624 362 1
624 367 1
624 368 1
625 89 1
625 91 1
625 93 1
625 95 1
625 401 1
625 403 1
625 405 1
625 407 1
626 72 1
626 80 1
626 149 1
626 157 1
626 199 1
626 207 1
626 449 1
626 457 1
627 89 1
627 90 1
627 95 1
627 96 1
627 401 1
627 402 1
627 407 1
627 408 1
628 81 1
628 89 1
628 277 1
628 285 1
628 388 1
628 396 1
628 482 1
628 490 1
629 99 1
629 107 1
629 114 1
629 122 1
629 209 1
629 217 1
629 328 1
629 336 1
630 154 1
630 156 1
630 157 1
630 159 1
630 466 1
630 468 1
630 469 1
630 471 1
631 25 1
631 28 1
631 30 1
631 31 1
631 337 1
631 340 1
631 342 1
631 343 1
632 113 1
632 116 1
632 118 1
632 119 1
632 297 1
632 300 1
632 302 1
632 303 1
633 5 1
633 13 1
633 116 1
633 124 1
633 195 1
633 203 1
633 424 1
633 432 1
634 211 1
634 219 1
634 226 1
634 234 1
634 321 1
634 329 1
634 440 1
634 448 1
635 20 1
635 28 1
635 209 1
635 217 1
635 328 1
635 336 1
635 358 1
635 366 1
636 103 1
636 111 1
636 164 1
636 172 1
636 243 1
636 251 1
636 353 1
636 361 1
637 246 1
637 254 1
637 293 1
637 301 1
637 343 1
637 351 1
637 404 1
637 412 1
638 226 1
638 228 1
638 229 1
638 231 1
638 410 1
638 412 1
638 413 1
638 415 1
639 145 1
639 153 1
639 264 1
639 272 1
639 294 1
639 302 1
639 452 1
639 460 1
640 242 1
640 243 1
640 245 1
640 248 1
640 426 1
640 427 1
640 429 1
640 432 1
641 5 1
641 13 1
641 55 1
641 63 1
641 305 1
641 313 1
641 424 1
641 432 1
642 1 1
642 9 1
642 120 1
642 128 1
642 150 1
642 158 1
642 308 1
642 316 1
643 145 1
643 146 1
643 151 1
643 152 1
643 329 1
643 330 1
643 335 1
643 336 1
644 289 1
644 292 1
644 294 1
644 295 1
644 473 1
644 476 1
644 478 1
644 479 1
645 10 1
645 12 1
645 13 1
645 15 1
645 322 1
645 324 1
645 325 1
645 327 1
646 257 1
646 259 1
646 262 1
646 264 1
646 441 1
646 443 1
646 446 1
646 448 1
647 74 1
647 76 1
647 77 1
647 79 1
647 386 1
647 388 1
647 389 1
647 391 1
648 66 1
648 67 1
648 70 1
648 71 1
648 250 1
648 251 1
648 254 1
648 255 1
649 97 1
649 100 1
649 101 1
649 104 1
649 281 1
649 284 1
649 285 1
649 288 1
650 106 1
650 108 1
650 109 1
650 111 1
650 418 1
650 420 1
650 421 1
650 423 1
651 118 1
651 126 1
651 165 1
651 173 1
651 215 1
651 223 1
651 276 1
651 284 1
652 35 1
652 43 1
652 264 1
652 272 1
652 294 1
652 302 1
652 391 1
652 399 1
653 259 1
653 267 1
653 274 1
653 282 1
653 369 1
653 377 1
653 488 1
653 496 1
654 38 1
654 46 1
654 85 1
654 93 1
654 135 1
654 143 1
654 196 1
654 204 1
655 40 1
655 48 1
655 307 1
655 315 1
655 322 1
655 330 1
655 417 1
655 425 1
656 90 1
656 92 1
656 93 1
656 95 1
656 402 1
656 404 1
656 405 1
656 407 1
657 11 1
657 12 1
657 13 1
657 14 1
657 323 1
657 324 1
657 325 1
657 326 1
658 50 1
658 58 1
658 145 1
658 153 1
658 294 1
658 302 1
658 391 1
658 399 1
659 17 1
659 19 1
659 21 1
659 23 1
659 201 1
659 203 1
659 205 1
659 207 1
660 289 1
660 291 1
660 293 1
660 295 1
660 473 1
660 475 1
660 477 1
660 479 1
661 104 1
661 112 1
661 134 1
661 142 1
661 231 1
661 239 1
661 371 1
661 379 1
662 22 1
662 30 1
662 119 1
662 127 1
662 259 1
662 267 1
662 488 1
662 496 1
663 17 1
663 18 1
663 21 1
663 22 1
663 201 1
663 202 1
663 205 1
663 206 1
664 25 1
664 26 1
664 29 1
664 30 1
664 337 1
664 338 1
664 341 1
664 342 1
665 65 1
665 68 1
665 70 1
665 71 1
665 249 1
665 252 1
665 254 1
665 255 1
666 66 1
666 67 1
666 69 1
666 72 1
666 250 1
666 251 1
666 253 1
666 256 1
667 81 1
667 82 1
667 87 1
667 88 1
667 265 1
667 266 1
667 271 1
667 272 1
668 114 1
668 116 1
668 117 1
668 119 1
668 298 1
668 300 1
668 301 1
668 303 1
669 37 1
669 45 1
669 87 1
669 95 1
669 337 1
669 345 1
669 456 1
669 464 1
670 26 1
670 28 1
670 29 1
670 31 1
670 338 1
670 340 1
670 341 1
670 343 1
671 170 1
671 171 1
671 174 1
671 175 1
671 482 1
671 483 1
671 486 1
671 487 1
672 65 1
672 73 1
672 214 1
672 222 1
672 311 1
672 319 1
672 466 1
672 474 1
673 122 1
673 123 1
673 126 1
673 127 1
673 434 1
673 435 1
673 438 1
673 439 1
674 8 1
674 16 1
674 275 1
674 283 1
674 290 1
674 298 1
674 385 1
674 393 1
675 3 1
675 11 1
675 18 1
675 26 1
675 262 1
675 270 1
675 420 1
675 428 1
676 100 1
676 108 1
676 289 1
676 297 1
676 408 1
676 416 1
676 438 1
676 446 1
677 51 1
677 59 1
677 66 1
677 74 1
677 161 1
677 169 1
677 280 1
677 288 1
678 21 1
678 29 1
678 71 1
678 79 1
678 321 1
678 329 1
678 440 1
678 448 1
679 7 1
679 15 1
679 68 1
679 76 1
679 147 1
679 155 1
679 257 1
679 265 1
680 38 1
680 46 1
680 135 1
680 143 1
680 290 1
680 298 1
680 385 1
680 393 1
681 25 1
681 27 1
681 30 1
681 32 1
681 337 1
681 339 1
681 342 1
681 344 1
682 290 1
682 292 1
682 293 1
682 295 1
682 474 1
682 476 1
682 477 1
682 479 1
683 214 1
683 222 1
683 372 1
683 380 1
683 451 1
683 459 1
683 466 1
683 474 1
684 257 1
684 258 1
684 261 1
684 262 1
684 441 1
684 442 1
684 445 1
684 446 1
685 5 1
685 13 1
685 55 1
685 63 1
685 116 1
685 124 1
685 454 1
685 462 1
686 290 1
686 291 1
686 293 1
686 296 1
686 474 1
686 475 1
686 477 1
686 480 1
687 226 1
687 227 1
687 230 1
687 231 1
687 410 1
687 411 1
687 414 1
687 415 1
688 56 1
688 64 1
688 323 1
688 331 1
688 338 1
688 346 1
688 433 1
688 441 1
689 81 1
689 84 1
689 85 1
689 88 1
689 265 1
689 268 1
689 269 1
689 272 1
690 241 1
690 244 1
690 245 1
690 248 1
690 425 1
690 428 1
690 429 1
690 432 1
691 39 1
691 47 1
691 194 1
691 202 1
691 289 1
691 297 1
691 438 1
691 446 1
692 67 1
692 68 1
692 69 1
692 70 1
692 251 1
692 252 1
692 253 1
692 254 1
693 153 1
693 154 1
693 157 1
693 158 1
693 465 1
693 466 1
693 469 1
693 470 1
694 18 1
694 26 1
694 113 1
694 121 1
694 262 1
694 270 1
694 359 1
694 367 1
695 65 1
695 73 1
695 261 1
695 269 1
695 372 1
695 380 1
695 466 1
695 474 1
696 194 1
696 195 1
696 197 1
696 200 1
696 378 1
696 379 1
696 381 1
696 384 1
697 145 1
697 147 1
697 150 1
697 152 1
697 329 1
697 331 1
697 334 1
697 336 1
698 83 1
698 84 1
698 85 1
698 86 1
698 267 1
698 268 1
698 269 1
698 270 1
699 161 1
699 164 1
699 166 1
699 167 1
699 345 1
699 348 1
699 350 1
699 351 1
700 146 1
700 154 1
700 241 1
700 249 1
700 390 1
700 398 1
700 487 1
700 495 1
701 71 1
701 79 1
701 211 1
701 219 1
701 440 1
701 448 1
701 470 1
701 478 1
702 72 1
702 80 1
702 339 1
702 347 1
702 354 1
702 362 1
702 449 1
702 457 1
703 49 1
703 57 1
703 295 1
703 303 1
703 356 1
703 364 1
703 435 1
703 443 1
704 1 1
704 9 1
704 120 1
704 128 1
704 387 1
704 395 1
704 402 1
704 410 1
705 1 1
705 4 1
705 6 1
705 7 1
705 185 1
705 188 1
705 190 1
705 191 1
706 113 1
706 116 1
706 117 1
706 120 1
706 297 1
706 300 1
706 301 1
706 304 1
707 90 1
707 91 1
707 93 1
707 96 1
707 402 1
707 403 1
707 405 1
707 408 1
708 209 1
708 212 1
708 213 1
708 216 1
708 393 1
708 396 1
708 397 1
708 400 1
709 98 1
709 100 1
709 101 1
709 103 1
709 282 1
709 284 1
709 285 1
709 287 1
710 9 1
710 11 1
710 14 1
710 16 1
710 321 1
710 323 1
710 326 1
710 328 1
711 138 1
711 139 1
711 142 1
711 143 1
711 450 1
711 451 1
711 454 1
711 455 1
712 209 1
712 212 1
712 214 1
712 215 1
712 393 1
712 396 1
712 398 1
712 399 1
713 35 1
713 36 1
713 37 1
713 38 1
713 219 1
713 220 1
713 221 1
713 222 1
714 50 1
714 51 1
714 53 1
714 56 1
714 234 1
714 235 1
714 237 1
714 240 1
715 34 1
715 36 1
715 37 1
715 39 1
715 218 1
715 220 1
715 221 1
715 223 1
716 22 1
716 30 1
716 180 1
716 188 1
716 259 1
716 267 1
716 274 1
716 282 1
717 41 1
717 43 1
717 46 1
717 48 1
717 353 1
717 355 1
717 358 1
717 360 1
718 134 1
718 142 1
718 181 1
718 189 1
718 231 1
718 239 1
718 292 1
718 300 1
719 209 1
719 210 1
719 215 1
719 216 1
719 393 1
719 394 1
719 399 1
719 400 1
720 37 1
720 45 1
720 87 1
720 95 1
720 148 1
720 156 1
720 486 1
720 494 1
721 162 1
721 164 1
721 165 1
721 167 1
721 346 1
721 348 1
721 349 1
721 351 1
722 137 1
722 140 1
722 142 1
722 143 1
722 449 1
722 452 1
722 454 1
722 455 1
723 71 1
723 79 1
723 132 1
723 140 1
723 211 1
723 219 1
723 321 1
723 329 1
724 274 1
724 275 1
724 278 1
724 279 1
724 458 1
724 459 1
724 462 1
724 463 1
725 65 1
725 66 1
725 71 1
725 72 1
725 249 1
725 250 1
725 255 1
725 256 1
726 17 1
726 25 1
726 166 1
726 174 1
726 263 1
726 271 1
726 418 1
726 426 1
727 161 1
727 169 1
727 280 1
727 288 1
727 310 1
727 318 1
727 468 1
727 476 1
728 3 1
728 11 1
728 18 1
728 26 1
728 113 1
728 121 1
728 232 1
728 240 1
729 209 1
729 211 1
729 213 1
729 215 1
729 393 1
729 395 1
729 397 1
729 399 1
730 184 1
730 192 1
730 214 1
730 222 1
730 311 1
730 319 1
730 451 1
730 459 1
731 130 1
731 131 1
731 133 1
731 136 1
731 314 1
731 315 1
731 317 1
731 320 1
732 57 1
732 58 1
732 61 1
732 62 1
732 369 1
732 370 1
732 373 1
732 374 1
733 9 1
733 12 1
733 13 1
733 16 1
733 321 1
733 324 1
733 325 1
733 328 1
734 42 1
734 44 1
734 45 1
734 47 1
734 354 1
734 356 1
734 357 1
734 359 1
735 17 1
735 25 1
735 136 1
735 144 1
735 213 1
735 221 1
735 263 1
735 271 1
736 35 1
736 43 1
736 50 1
736 58 1
736 145 1
736 153 1
736 264 1
736 272 1
737 123 1
737 124 1
737 125 1
737 126 1
737 435 1
737 436 1
737 437 1
737 438 1
738 82 1
738 83 1
738 85 1
738 88 1
738 266 1
738 267 1
738 269 1
738 272 1
739 53 1
739 61 1
739 164 1
739 172 1
739 243 1
739 251 1
739 472 1
739 480 1
740 55 1
740 63 1
740 210 1
740 218 1
740 305 1
740 313 1
740 454 1
740 462 1
741 33 1
741 36 1
741 37 1
741 40 1
741 217 1
741 220 1
741 221 1
741 224 1
742 152 1
742 160 1
742 229 1
742 237 1
742 340 1
742 348 1
742 419 1
742 427 1
743 113 1
743 121 1
743 232 1
743 240 1
743 309 1
743 317 1
743 359 1
743 367 1
744 161 1
744 164 1
744 165 1
744 168 1
744 345 1
744 348 1
744 349 1
744 352 1
745 134 1
745 142 1
745 231 1
745 239 1
745 386 1
745 394 1
745 481 1
745 489 1
746 259 1
746 260 1
746 261 1
746 262 1
746 443 1
746 444 1
746 445 1
746 446 1
747 86 1
747 94 1
747 244 1
747 252 1
747 323 1
747 331 1
747 338 1
747 346 1
748 289 1
748 290 1
748 295 1
748 296 1
748 473 1
748 474 1
748 479 1
748 480 1
749 53 1
749 61 1
749 164 1
749 172 1
749 258 1
749 266 1
749 353 1
749 361 1
750 161 1
750 162 1
750 167 1
750 168 1
750 345 1
750 346 1
750 351 1
750 352 1
751 243 1
751 251 1
751 258 1
751 266 1
751 353 1
751 361 1
751 472 1
751 480 1
752 225 1
752 227 1
752 230 1
752 232 1
752 409 1
752 411 1
752 414 1
752 416 1
753 4 1
753 12 1
753 83 1
753 91 1
753 98 1
753 106 1
753 342 1
753 350 1
754 163 1
754 164 1
754 165 1
754 166 1
754 347 1
754 348 1
754 349 1
754 350 1
755 97 1
755 99 1
755 101 1
755 103 1
755 281 1
755 283 1
755 285 1
755 287 1
756 162 1
756 163 1
756 166 1
756 167 1
756 346 1
756 347 1
756 350 1
756 351 1
757 131 1
757 132 1
757 133 1
757 134 1
757 315 1
757 316 1
757 317 1
757 318 1
758 294 1
758 302 1
758 341 1
758 349 1
758 391 1
758 399 1
758 452 1
758 460 1
759 305 1
759 306 1
759 311 1
759 312 1
759 489 1
759 490 1
759 495 1
759 496 1
760 17 1
760 20 1
760 21 1
760 24 1
760 201 1
760 204 1
760 205 1
760 208 1
761 97 1
761 99 1
761 102 1
761 104 1
761 281 1
761 283 1
761 286 1
761 288 1
762 166 1
762 174 1
762 324 1
762 332 1
762 403 1
762 411 1
762 418 1
762 426 1
763 117 1
763 125 1
763 228 1
763 236 1
763 322 1
763 330 1
763 417 1
763 425 1
764 6 1
764 14 1
764 53 1
764 61 1
764 103 1
764 111 1
764 164 1
764 172 1
765 39 1
765 47 1
765 100 1
765 108 1
765 438 1
765 446 1
765 485 1
765 493 1
766 65 1
766 66 1
766 69 1
766 70 1
766 249 1
766 250 1
766 253 1
766 254 1
767 257 1
767 258 1
767 263 1
767 264 1
767 441 1
767 442 1
767 447 1
767 448 1
768 98 1
768 99 1
768 102 1
768 103 1
768 282 1
768 283 1
768 286 1
768 287 1
769 210 1
769 211 1
769 214 1
769 215 1
769 394 1
769 395 1
769 398 1
769 399 1
770 5 1
770 13 1
770 116 1
770 124 1
770 210 1
770 218 1
770 305 1
770 313 1
771 66 1
771 68 1
771 69 1
771 71 1
771 250 1
771 252 1
771 253 1
771 255 1
772 33 1
772 41 1
772 152 1
772 160 1
772 419 1
772 427 1
772 434 1
772 442 1
773 57 1
773 59 1
773 61 1
773 63 1
773 369 1
773 371 1
773 373 1
773 375 1
774 4 1
774 12 1
774 193 1
774 201 1
774 312 1
774 320 1
774 342 1
774 350 1
775 306 1
775 307 1
775 309 1
775 312 1
775 490 1
775 491 1
775 493 1
775 496 1
776 7 1
776 15 1
776 147 1
776 155 1
776 376 1
776 384 1
776 406 1
776 414 1
777 102 1
777 110 1
777 149 1
777 157 1
777 199 1
777 207 1
777 260 1
777 268 1
778 177 1
778 185 1
778 296 1
778 304 1
778 373 1
778 381 1
778 423 1
778 431 1
779 114 1
779 115 1
779 117 1
779 120 1
779 298 1
779 299 1
779 301 1
779 304 1
780 273 1
780 276 1
780 278 1
780 279 1
780 457 1
780 460 1
780 462 1
780 463 1
781 74 1
781 75 1
781 77 1
781 80 1
781 386 1
781 387 1
781 389 1
781 392 1
782 163 1
782 171 1
782 178 1
782 186 1
782 273 1
782 281 1
782 392 1
782 400 1
783 150 1
783 158 1
783 308 1
783 316 1
783 387 1
783 395 1
783 402 1
783 410 1
784 21 1
784 29 1
784 132 1
784 140 1
784 226 1
784 234 1
784 321 1
784 329 1
785 37 1
785 45 1
785 148 1
785 156 1
785 242 1
785 250 1
785 337 1
785 345 1
786 2 1
786 10 1
786 97 1
786 105 1
786 293 1
786 301 1
786 404 1
786 412 1
787 273 1
787 275 1
787 278 1
787 280 1
787 457 1
787 459 1
787 462 1
787 464 1
788 98 1
788 106 1
788 193 1
788 201 1
788 342 1
788 350 1
788 439 1
788 447 1
789 17 1
789 25 1
789 213 1
789 221 1
789 324 1
789 332 1
789 418 1
789 426 1
790 71 1
790 79 1
790 226 1
790 234 1
790 321 1
790 329 1
790 470 1
790 478 1
791 241 1
791 243 1
791 245 1
791 247 1
791 425 1
791 427 1
791 429 1
791 431 1
792 49 1
792 57 1
792 168 1
792 176 1
792 245 1
792 253 1
792 295 1
792 303 1
793 243 1
793 244 1
793 245 1
793 246 1
793 427 1
793 428 1
793 429 1
793 430 1
794 151 1
794 159 1
794 212 1
794 220 1
794 291 1
794 299 1
794 401 1
794 409 1
795 37 1
795 45 1
795 148 1
795 156 1
795 227 1
795 235 1
795 456 1
795 464 1
796 91 1
796 92 1
796 93 1
796 94 1
796 403 1
796 404 1
796 405 1
796 406 1
797 65 1
797 67 1
797 69 1
797 71 1
797 249 1
797 251 1
797 253 1
797 255 1
798 153 1
798 156 1
798 158 1
798 159 1
798 465 1
798 468 1
798 470 1
798 471 1
799 105 1
799 108 1
799 110 1
799 111 1
799 417 1
799 420 1
799 422 1
799 423 1
800 52 1
800 60 1
800 390 1
800 398 1
800 437 1
800 445 1
800 487 1
800 495 1
801 198 1
801 206 1
801 245 1
801 253 1
801 295 1
801 303 1
801 356 1
801 364 1
802 198 1
802 206 1
802 356 1
802 364 1
802 435 1
802 443 1
802 450 1
802 458 1
803 84 1
803 92 1
803 163 1
803 171 1
803 178 1
803 186 1
803 422 1
803 430 1
804 137 1
804 139 1
804 142 1
804 144 1
804 449 1
804 451 1
804 454 1
804 456 1
805 1 1
805 2 1
805 7 1
805 8 1
805 185 1
805 186 1
805 191 1
805 192 1
806 136 1
806 144 1
806 166 1
806 174 1
806 263 1
806 271 1
806 403 1
806 411 1
807 6 1
807 14 1
807 103 1
807 111 1
807 243 1
807 251 1
807 472 1
807 480 1
808 275 1
808 276 1
808 277 1
808 278 1
808 459 1
808 460 1
808 461 1
808 462 1
809 291 1
809 292 1
809 293 1
809 294 1
809 475 1
809 476 1
809 477 1
809 478 1
810 90 1
810 91 1
810 94 1
810 95 1
810 402 1
810 403 1
810 406 1
810 407 1
811 169 1
811 171 1
811 174 1
811 176 1
811 481 1
811 483 1
811 486 1
811 488 1
812 49 1
812 57 1
812 198 1
812 206 1
812 295 1
812 303 1
812 450 1
812 458 1
813 22 1
813 30 1
813 69 1
813 77 1
813 119 1
813 127 1
813 180 1
813 188 1
814 57 1
814 60 1
814 62 1
814 63 1
814 369 1
814 372 1
814 374 1
814 375 1
815 74 1
815 75 1
815 78 1
815 79 1
815 386 1
815 387 1
815 390 1
815 391 1
816 214 1
816 222 1
816 261 1
816 269 1
816 311 1
816 319 1
816 372 1
816 380 1
817 105 1
817 106 1
817 111 1
817 112 1
817 417 1
817 418 1
817 423 1
817 424 1
818 166 1
818 174 1
818 213 1
818 221 1
818 263 1
818 271 1
818 324 1
818 332 1
819 129 1
819 130 1
819 133 1
819 134 1
819 313 1
819 314 1
819 317 1
819 318 1
820 305 1
820 308 1
820 310 1
820 311 1
820 489 1
820 492 1
820 494 1
820 495 1
821 49 1
821 50 1
821 55 1
821 56 1
821 233 1
821 234 1
821 239 1
821 240 1
822 106 1
822 107 1
822 110 1
822 111 1
822 418 1
822 419 1
822 422 1
822 423 1
823 33 1
823 41 1
823 182 1
823 190 1
823 279 1
823 287 1
823 434 1
823 442 1
824 88 1
824 96 1
824 165 1
824 173 1
824 276 1
824 284 1
824 355 1
824 363 1
825 20 1
825 28 1
825 99 1
825 107 1
825 114 1
825 122 1
825 358 1
825 366 1
826 262 1
826 270 1
826 309 1
826 317 1
826 359 1
826 367 1
826 420 1
826 428 1
827 177 1
827 179 1
827 182 1
827 184 1
827 361 1
827 363 1
827 366 1
827 368 1
828 52 1
828 60 1
828 146 1
828 154 1
828 241 1
828 249 1
828 437 1
828 445 1
829 193 1
829 196 1
829 197 1
829 200 1
829 377 1
829 380 1
829 381 1
829 384 1
830 41 1
830 44 1
830 46 1
830 47 1
830 353 1
830 356 1
830 358 1
830 359 1
831 49 1
831 57 1
831 168 1
831 176 1
831 435 1
831 443 1
831 450 1
831 458 1
832 98 1
832 99 1
832 101 1
832 104 1
832 282 1
832 283 1
832 285 1
832 288 1
833 56 1
833 64 1
833 133 1
833 141 1
833 183 1
833 191 1
833 433 1
833 441 1
834 55 1
834 63 1
834 195 1
834 203 1
834 424 1
834 432 1
834 454 1
834 462 1
835 169 1
835 170 1
835 175 1
835 176 1
835 481 1
835 482 1
835 487 1
835 488 1
836 40 1
836 48 1
836 70 1
836 78 1
836 167 1
836 175 1
836 307 1
836 315 1
837 305 1
837 306 1
837 309 1
837 310 1
837 489 1
837 490 1
837 493 1
837 494 1
838 210 1
838 211 1
838 213 1
838 216 1
838 394 1
838 395 1
838 397 1
838 400 1
839 225 1
839 233 1
839 344 1
839 352 1
839 421 1
839 429 1
839 471 1
839 479 1
840 105 1
840 107 1
840 110 1
840 112 1
840 417 1
840 419 1
840 422 1
840 424 1
841 274 1
841 276 1
841 277 1
841 279 1
841 458 1
841 460 1
841 461 1
841 463 1
842 170 1
842 171 1
842 173 1
842 176 1
842 482 1
842 483 1
842 485 1
842 488 1
843 145 1
843 147 1
843 149 1
843 151 1
843 329 1
843 331 1
843 333 1
843 335 1
844 6 1
844 14 1
844 103 1
844 111 1
844 258 1
844 266 1
844 353 1
844 361 1
845 66 1
845 74 1
845 161 1
845 169 1
845 310 1
845 318 1
845 407 1
845 415 1
846 4 1
846 12 1
846 342 1
846 350 1
846 389 1
846 397 1
846 439 1
846 447 1
847 147 1
847 148 1
847 149 1
847 150 1
847 331 1
847 332 1
847 333 1
847 334 1
848 34 1
848 42 1
848 129 1
848 137 1
848 325 1
848 333 1
848 436 1
848 444 1
849 39 1
849 47 1
849 179 1
849 187 1
849 408 1
849 416 1
849 438 1
849 446 1
850 34 1
850 35 1
850 38 1
850 39 1
850 218 1
850 219 1
850 222 1
850 223 1
851 149 1
851 157 1
851 260 1
851 268 1
851 354 1
851 362 1
851 449 1
851 457 1
852 170 1
852 172 1
852 173 1
852 175 1
852 482 1
852 484 1
852 485 1
852 487 1
853 2 1
853 10 1
853 246 1
853 254 1
853 404 1
853 412 1
853 483 1
853 491 1
854 73 1
854 75 1
854 78 1
854 80 1
854 385 1
854 387 1
854 390 1
854 392 1
855 23 1
855 31 1
855 273 1
855 281 1
855 392 1
855 400 1
855 469 1
855 477 1
856 179 1
856 187 1
856 194 1
856 202 1
856 289 1
856 297 1
856 408 1
856 416 1
857 226 1
857 227 1
857 229 1
857 232 1
857 410 1
857 411 1
857 413 1
857 416 1
858 17 1
858 25 1
858 263 1
858 271 1
858 324 1
858 332 1
858 403 1
858 411 1
859 119 1
859 127 1
859 180 1
859 188 1
859 259 1
859 267 1
859 369 1
859 377 1
860 121 1
860 124 1
860 126 1
860 127 1
860 433 1
860 436 1
860 438 1
860 439 1
861 225 1
861 228 1
861 229 1
861 232 1
861 409 1
861 412 1
861 413 1
861 416 1
862 153 1
862 156 1
862 157 1
862 160 1
862 465 1
862 468 1
862 469 1
862 472 1
863 52 1
863 60 1
863 131 1
863 139 1
863 360 1
863 368 1
863 437 1
863 445 1
864 115 1
864 123 1
864 344 1
864 352 1
864 374 1
864 382 1
864 471 1
864 479 1
865 22 1
865 30 1
865 119 1
865 127 1
865 274 1
865 282 1
865 369 1
865 377 1
866 10 1
866 11 1
866 13 1
866 16 1
866 322 1
866 323 1
866 325 1
866 328 1
867 25 1
867 28 1
867 29 1
867 32 1
867 337 1
867 340 1
867 341 1
867 344 1
868 182 1
868 190 1
868 340 1
868 348 1
868 419 1
868 427 1
868 434 1
868 442 1


==> anc/HZ_k4_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 241 1
1 242 1
1 243 1
1 244 1
1 425 1
1 426 1
1 427 1
1 428 1
2 245 1
2 246 1
2 247 1
2 248 1
2 429 1
2 430 1
2 431 1
2 432 1
3 243 1
3 244 1
3 247 1
3 248 1
3 427 1
3 428 1
3 431 1
3 432 1
4 242 1
4 244 1
4 246 1
4 248 1
4 426 1
4 428 1
4 430 1
4 432 1
5 257 1
5 258 1
5 259 1
5 260 1
5 441 1
5 442 1
5 443 1
5 444 1
6 261 1
6 262 1
6 263 1
6 264 1
6 445 1
6 446 1
6 447 1
6 448 1
7 259 1
7 260 1
7 263 1
7 264 1
7 443 1
7 444 1
7 447 1
7 448 1
8 258 1
8 260 1
8 262 1
8 264 1
8 442 1
8 444 1
8 446 1
8 448 1
9 273 1
9 274 1
9 275 1
9 276 1
9 457 1
9 458 1
9 459 1
9 460 1
10 277 1
10 278 1
10 279 1
10 280 1
10 461 1
10 462 1
10 463 1
10 464 1
11 275 1
11 276 1
11 279 1
11 280 1
11 459 1
11 460 1
11 463 1
11 464 1
12 274 1
12 276 1
12 278 1
12 280 1
12 458 1
12 460 1
12 462 1
12 464 1
13 289 1
13 290 1
13 291 1
13 292 1
13 473 1
13 474 1
13 475 1
13 476 1
14 293 1
14 294 1
14 295 1
14 296 1
14 477 1
14 478 1
14 479 1
14 480 1
15 291 1
15 292 1
15 295 1
15 296 1
15 475 1
15 476 1
15 479 1
15 480 1
16 290 1
16 292 1
16 294 1
16 296 1
16 474 1
16 476 1
16 478 1
16 480 1
17 305 1
17 306 1
17 307 1
17 308 1
17 489 1
17 490 1
17 491 1
17 492 1
18 309 1
18 310 1
18 311 1
18 312 1
18 493 1
18 494 1
18 495 1
18 496 1
19 307 1
19 308 1
19 311 1
19 312 1
19 491 1
19 492 1
19 495 1
19 496 1
20 306 1
20 308 1
20 310 1
20 312 1
20 490 1
20 492 1
20 494 1
20 496 1
21 9 1
21 10 1
21 11 1
21 12 1
21 321 1
21 322 1
21 323 1
21 324 1
22 13 1
22 14 1
22 15 1
22 16 1
22 325 1
22 326 1
22 327 1
22 328 1
23 11 1
23 12 1
23 15 1
23 16 1
23 323 1
23 324 1
23 327 1
23 328 1
24 10 1
24 12 1
24 14 1
24 16 1
24 322 1
24 324 1
24 326 1
24 328 1
25 25 1
25 26 1
25 27 1
25 28 1
25 337 1
25 338 1
25 339 1
25 340 1
26 29 1
26 30 1
26 31 1
26 32 1
26 341 1
26 342 1
26 343 1
26 344 1
27 27 1
27 28 1
27 31 1
27 32 1
27 339 1
27 340 1
27 343 1
27 344 1
28 26 1
28 28 1
28 30 1
28 32 1
28 338 1
28 340 1
28 342 1
28 344 1
29 41 1
29 42 1
29 43 1
29 44 1
29 353 1
29 354 1
29 355 1
29 356 1
30 45 1
30 46 1
30 47 1
30 48 1
30 357 1
30 358 1
30 359 1
30 360 1
31 43 1
31 44 1
31 47 1
31 48 1
31 355 1
31 356 1
31 359 1
31 360 1
32 42 1
32 44 1
32 46 1
32 48 1
32 354 1
32 356 1
32 358 1
32 360 1
33 57 1
33 58 1
33 59 1
33 60 1
33 369 1
33 370 1
33 371 1
33 372 1
34 61 1
34 62 1
34 63 1
34 64 1
34 373 1
34 374 1
34 375 1
34 376 1
35 59 1
35 60 1
35 63 1
35 64 1
35 371 1
35 372 1
35 375 1
35 376 1
36 58 1
36 60 1
36 62 1
36 64 1
36 370 1
36 372 1
36 374 1
36 376 1
37 73 1
37 74 1
37 75 1
37 76 1
37 385 1
37 386 1
37 387 1
37 388 1
38 77 1
38 78 1
38 79 1
38 80 1
38 389 1
38 390 1
38 391 1
38 392 1
39 75 1
39 76 1
39 79 1
39 80 1
39 387 1
39 388 1
39 391 1
39 392 1
40 74 1
40 76 1
40 78 1
40 80 1
40 386 1
40 388 1
40 390 1
40 392 1
41 89 1
41 90 1
41 91 1
41 92 1
41 401 1
41 402 1
41 403 1
41 404 1
42 93 1
42 94 1
42 95 1
42 96 1
42 405 1
42 406 1
42 407 1
42 408 1
43 91 1
43 92 1
43 95 1
43 96 1
43 403 1
43 404 1
43 407 1
43 408 1
44 90 1
44 92 1
44 94 1
44 96 1
44 402 1
44 404 1
44 406 1
44 408 1
45 105 1
45 106 1
45 107 1
45 108 1
45 417 1
45 418 1
45 419 1
45 420 1
46 109 1
46 110 1
46 111 1
46 112 1
46 421 1
46 422 1
46 423 1
46 424 1
47 107 1
47 108 1
47 111 1
47 112 1
47 419 1
47 420 1
47 423 1
47 424 1
48 106 1
48 108 1
48 110 1
48 112 1
48 418 1
48 420 1
48 422 1
48 424 1
49 121 1
49 122 1
49 123 1
49 124 1
49 433 1
49 434 1
49 435 1
49 436 1
50 125 1
50 126 1
50 127 1
50 128 1
50 437 1
50 438 1
50 439 1
50 440 1
51 123 1
51 124 1
51 127 1
51 128 1
51 435 1
51 436 1
51 439 1
51 440 1
52 122 1
52 124 1
52 126 1
52 128 1
52 434 1
52 436 1
52 438 1
52 440 1
53 137 1
53 138 1
53 139 1
53 140 1
53 449 1
53 450 1
53 451 1
53 452 1
54 141 1
54 142 1
54 143 1
54 144 1
54 453 1
54 454 1
54 455 1
54 456 1
55 139 1
55 140 1
55 143 1
55 144 1
55 451 1
55 452 1
55 455 1
55 456 1
56 138 1
56 140 1
56 142 1
56 144 1
56 450 1
56 452 1
56 454 1
56 456 1
57 153 1
57 154 1
57 155 1
57 156 1
57 465 1
57 466 1
57 467 1
57 468 1
58 157 1
58 158 1
58 159 1
58 160 1
58 469 1
58 470 1
58 471 1
58 472 1
59 155 1
59 156 1
59 159 1
59 160 1
59 467 1
59 468 1
59 471 1
59 472 1
60 154 1
60 156 1
60 158 1
60 160 1
60 466 1
60 468 1
60 470 1
60 472 1
61 169 1
61 170 1
61 171 1
61 172 1
61 481 1
61 482 1
61 483 1
61 484 1
62 173 1
62 174 1
62 175 1
62 176 1
62 485 1
62 486 1
62 487 1
62 488 1
63 171 1
63 172 1
63 175 1
63 176 1
63 483 1
63 484 1
63 487 1
63 488 1
64 170 1
64 172 1
64 174 1
64 176 1
64 482 1
64 484 1
64 486 1
64 488 1
65 1 1
65 2 1
65 3 1
65 4 1
65 185 1
65 186 1
65 187 1
65 188 1
66 5 1
66 6 1
66 7 1
66 8 1
66 189 1
66 190 1
66 191 1
66 192 1
67 3 1
67 4 1
67 7 1
67 8 1
67 187 1
67 188 1
67 191 1
67 192 1
68 2 1
68 4 1
68 6 1
68 8 1
68 186 1
68 188 1
68 190 1
68 192 1
69 17 1
69 18 1
69 19 1
69 20 1
69 201 1
69 202 1
69 203 1
69 204 1
70 21 1
70 22 1
70 23 1
70 24 1
70 205 1
70 206 1
70 207 1
70 208 1
71 19 1
71 20 1
71 23 1
71 24 1
71 203 1
71 204 1
71 207 1
71 208 1
72 18 1
72 20 1
72 22 1
72 24 1
72 202 1
72 204 1
72 206 1
72 208 1
73 33 1
73 34 1
73 35 1
73 36 1
73 217 1
73 218 1
73 219 1
73 220 1
74 37 1
74 38 1
74 39 1
74 40 1
74 221 1
74 222 1
74 223 1
74 224 1
75 35 1
75 36 1
75 39 1
75 40 1
75 219 1
75 220 1
75 223 1
75 224 1
76 34 1
76 36 1
76 38 1
76 40 1
76 218 1
76 220 1
76 222 1
76 224 1
77 49 1
77 50 1
77 51 1
77 52 1
77 233 1
77 234 1
77 235 1
77 236 1
78 53 1
78 54 1
78 55 1
78 56 1
78 237 1
78 238 1
78 239 1
78 240 1
79 51 1
79 52 1
79 55 1
79 56 1
79 235 1
79 236 1
79 239 1
79 240 1
80 50 1
80 52 1
80 54 1
80 56 1
80 234 1
80 236 1
80 238 1
80 240 1
81 65 1
81 66 1
81 67 1
81 68 1
81 249 1
81 250 1
81 251 1
81 252 1
82 69 1
82 70 1
82 71 1
82 72 1
82 253 1
82 254 1
82 255 1
82 256 1
83 67 1
83 68 1
83 71 1
83 72 1
83 251 1
83 252 1
83 255 1
83 256 1
84 66 1
84 68 1
84 70 1
84 72 1
84 250 1
84 252 1
84 254 1
84 256 1
85 81 1
85 82 1
85 83 1
85 84 1
85 265 1
85 266 1
85 267 1
85 268 1
86 85 1
86 86 1
86 87 1
86 88 1
86 269 1
86 270 1
86 271 1
86 272 1
87 83 1
87 84 1
87 87 1
87 88 1
87 267 1
87 268 1
87 271 1
87 272 1
88 82 1
88 84 1
88 86 1
88 88 1
88 266 1
88 268 1
88 270 1
88 272 1
89 97 1
89 98 1
89 99 1
89 100 1
89 281 1
89 282 1
89 283 1
89 284 1
90 101 1
90 102 1
90 103 1
90 104 1
90 285 1
90 286 1
90 287 1
90 288 1
91 99 1
91 100 1
91 103 1
91 104 1
91 283 1
91 284 1
91 287 1
91 288 1
92 98 1
92 100 1
92 102 1
92 104 1
92 282 1
92 284 1
92 286 1
92 288 1
93 113 1
93 114 1
93 115 1
93 116 1
93 297 1
93 298 1
93 299 1
93 300 1
94 117 1
94 118 1
94 119 1
94 120 1
94 301 1
94 302 1
94 303 1
94 304 1
95 115 1
95 116 1
95 119 1
95 120 1
95 299 1
95 300 1
95 303 1
95 304 1
96 114 1
96 116 1
96 118 1
96 120 1
96 298 1
96 300 1
96 302 1
96 304 1
97 129 1
97 130 1
97 131 1
97 132 1
97 313 1
97 314 1
97 315 1
97 316 1
98 133 1
98 134 1
98 135 1
98 136 1
98 317 1
98 318 1
98 319 1
98 320 1
99 131 1
99 132 1
99 135 1
99 136 1
99 315 1
99 316 1
99 319 1
99 320 1
100 130 1
100 132 1
100 134 1
100 136 1
100 314 1
100 316 1
100 318 1
100 320 1
101 145 1
101 146 1
101 147 1
101 148 1
101 329 1
101 330 1
101 331 1
101 332 1
102 149 1
102 150 1
102 151 1
102 152 1
102 333 1
102 334 1
102 335 1
102 336 1
103 147 1
103 148 1
103 151 1
103 152 1
103 331 1
103 332 1
103 335 1
103 336 1
104 146 1
104 148 1
104 150 1
104 152 1
104 330 1
104 332 1
104 334 1
104 336 1
105 161 1
105 162 1
105 163 1
105 164 1
105 345 1
105 346 1
105 347 1
105 348 1
106 165 1
106 166 1
106 167 1
106 168 1
106 349 1
106 350 1
106 351 1
106 352 1
107 163 1
107 164 1
107 167 1
107 168 1
107 347 1
107 348 1
107 351 1
107 352 1
108 162 1
108 164 1
108 166 1
108 168 1
108 346 1
108 348 1
108 350 1
108 352 1
109 177 1
109 178 1
109 179 1
109 180 1
109 361 1
109 362 1
109 363 1
109 364 1
110 181 1
110 182 1
110 183 1
110 184 1
110 365 1
110 366 1
110 367 1
110 368 1
111 179 1
111 180 1
111 183 1
111 184 1
111 363 1
111 364 1
111 367 1
111 368 1
112 178 1
112 180 1
112 182 1
112 184 1
112 362 1
112 364 1
112 366 1
112 368 1
113 193 1
113 194 1
113 195 1
113 196 1
113 377 1
113 378 1
113 379 1
113 380 1
114 197 1
114 198 1
114 199 1
114 200 1
114 381 1
114 382 1
114 383 1
114 384 1
115 195 1
115 196 1
115 199 1
115 200 1
115 379 1
115 380 1
115 383 1
115 384 1
116 194 1
116 196 1
116 198 1
116 200 1
116 378 1
116 380 1
116 382 1
116 384 1
117 209 1
117 210 1
117 211 1
117 212 1
117 393 1
117 394 1
117 395 1
117 396 1
118 213 1
118 214 1
118 215 1
118 216 1
118 397 1
118 398 1
118 399 1
118 400 1
119 211 1
119 212 1
119 215 1
119 216 1
119 395 1
119 396 1
119 399 1
119 400 1
120 210 1
120 212 1
120 214 1
120 216 1
120 394 1
120 396 1
120 398 1
120 400 1
121 225 1
121 226 1
121 227 1
121 228 1
121 409 1
121 410 1
121 411 1
121 412 1
122 229 1
122 230 1
122 231 1
122 232 1
122 413 1
122 414 1
122 415 1
122 416 1
123 227 1
123 228 1
123 231 1
123 232 1
123 411 1
123 412 1
123 415 1
123 416 1
124 226 1
124 228 1
124 230 1
124 232 1
124 410 1
124 412 1
124 414 1
124 416 1
125 120 1
125 128 1
125 197 1
125 205 1
125 247 1
125 255 1
125 308 1
125 316 1
126 1 1
126 9 1
126 150 1
126 158 1
126 387 1
126 395 1
126 402 1
126 410 1
127 120 1
127 128 1
127 150 1
127 158 1
127 197 1
127 205 1
127 387 1
127 395 1
128 1 1
128 9 1
128 150 1
128 158 1
128 197 1
128 205 1
128 308 1
128 316 1
129 136 1
129 144 1
129 213 1
129 221 1
129 263 1
129 271 1
129 324 1
129 332 1
130 17 1
130 25 1
130 166 1
130 174 1
130 403 1
130 411 1
130 418 1
130 426 1
131 136 1
131 144 1
131 166 1
131 174 1
131 213 1
131 221 1
131 403 1
131 411 1
132 17 1
132 25 1
132 166 1
132 174 1
132 213 1
132 221 1
132 324 1
132 332 1
133 152 1
133 160 1
133 229 1
133 237 1
133 279 1
133 287 1
133 340 1
133 348 1
134 33 1
134 41 1
134 182 1
134 190 1
134 419 1
134 427 1
134 434 1
134 442 1
135 152 1
135 160 1
135 182 1
135 190 1
135 229 1
135 237 1
135 419 1
135 427 1
136 33 1
136 41 1
136 182 1
136 190 1
136 229 1
136 237 1
136 340 1
136 348 1
137 168 1
137 176 1
137 245 1
137 253 1
137 295 1
137 303 1
137 356 1
137 364 1
138 49 1
138 57 1
138 198 1
138 206 1
138 435 1
138 443 1
138 450 1
138 458 1
139 168 1
139 176 1
139 198 1
139 206 1
139 245 1
139 253 1
139 435 1
139 443 1
140 49 1
140 57 1
140 198 1
140 206 1
140 245 1
140 253 1
140 356 1
140 364 1
141 184 1
141 192 1
141 261 1
141 269 1
141 311 1
141 319 1
141 372 1
141 380 1
142 65 1
142 73 1
142 214 1
142 222 1
142 451 1
142 459 1
142 466 1
142 474 1
143 184 1
143 192 1
143 214 1
143 222 1
143 261 1
143 269 1
143 451 1
143 459 1
144 65 1
144 73 1
144 214 1
144 222 1
144 261 1
144 269 1
144 372 1
144 380 1
145 200 1
145 208 1
145 277 1
145 285 1
145 327 1
145 335 1
145 388 1
145 396 1
146 81 1
146 89 1
146 230 1
146 238 1
146 467 1
146 475 1
146 482 1
146 490 1
147 200 1
147 208 1
147 230 1
147 238 1
147 277 1
147 285 1
147 467 1
147 475 1
148 81 1
148 89 1
148 230 1
148 238 1
148 277 1
148 285 1
148 388 1
148 396 1
149 216 1
149 224 1
149 293 1
149 301 1
149 343 1
149 351 1
149 404 1
149 412 1
150 2 1
150 10 1
150 97 1
150 105 1
150 246 1
150 254 1
150 483 1
150 491 1
151 216 1
151 224 1
151 246 1
151 254 1
151 293 1
151 301 1
151 483 1
151 491 1
152 97 1
152 105 1
152 246 1
152 254 1
152 293 1
152 301 1
152 404 1
152 412 1
153 232 1
153 240 1
153 309 1
153 317 1
153 359 1
153 367 1
153 420 1
153 428 1
154 3 1
154 11 1
154 18 1
154 26 1
154 113 1
154 121 1
154 262 1
154 270 1
155 3 1
155 11 1
155 232 1
155 240 1
155 262 1
155 270 1
155 309 1
155 317 1
156 113 1
156 121 1
156 262 1
156 270 1
156 309 1
156 317 1
156 420 1
156 428 1
157 248 1
157 256 1
157 325 1
157 333 1
157 375 1
157 383 1
157 436 1
157 444 1
158 19 1
158 27 1
158 34 1
158 42 1
158 129 1
158 137 1
158 278 1
158 286 1
159 19 1
159 27 1
159 248 1
159 256 1
159 278 1
159 286 1
159 325 1
159 333 1
160 129 1
160 137 1
160 278 1
160 286 1
160 325 1
160 333 1
160 436 1
160 444 1
161 264 1
161 272 1
161 341 1
161 349 1
161 391 1
161 399 1
161 452 1
161 460 1
162 35 1
162 43 1
162 50 1
162 58 1
162 145 1
162 153 1
162 294 1
162 302 1
163 35 1
163 43 1
163 264 1
163 272 1
163 294 1
163 302 1
163 341 1
163 349 1
164 145 1
164 153 1
164 294 1
164 302 1
164 341 1
164 349 1
164 452 1
164 460 1
165 280 1
165 288 1
165 357 1
165 365 1
165 407 1
165 415 1
165 468 1
165 476 1
166 51 1
166 59 1
166 66 1
166 74 1
166 161 1
166 169 1
166 310 1
166 318 1
167 51 1
167 59 1
167 280 1
167 288 1
167 310 1
167 318 1
167 357 1
167 365 1
168 161 1
168 169 1
168 310 1
168 318 1
168 357 1
168 365 1
168 468 1
168 476 1
169 296 1
169 304 1
169 373 1
169 381 1
169 423 1
169 431 1
169 484 1
169 492 1
170 67 1
170 75 1
170 82 1
170 90 1
170 177 1
170 185 1
170 326 1
170 334 1
171 67 1
171 75 1
171 296 1
171 304 1
171 326 1
171 334 1
171 373 1
171 381 1
172 177 1
172 185 1
172 326 1
172 334 1
172 373 1
172 381 1
172 484 1
172 492 1
173 4 1
173 12 1
173 312 1
173 320 1
173 389 1
173 397 1
173 439 1
173 447 1
174 83 1
174 91 1
174 98 1
174 106 1
174 193 1
174 201 1
174 342 1
174 350 1
175 83 1
175 91 1
175 312 1
175 320 1
175 342 1
175 350 1
175 389 1
175 397 1
176 4 1
176 12 1
176 193 1
176 201 1
176 342 1
176 350 1
176 389 1
176 397 1
177 20 1
177 28 1
177 328 1
177 336 1
177 405 1
177 413 1
177 455 1
177 463 1
178 99 1
178 107 1
178 114 1
178 122 1
178 209 1
178 217 1
178 358 1
178 366 1
179 99 1
179 107 1
179 328 1
179 336 1
179 358 1
179 366 1
179 405 1
179 413 1
180 20 1
180 28 1
180 209 1
180 217 1
180 358 1
180 366 1
180 405 1
180 413 1
181 36 1
181 44 1
181 344 1
181 352 1
181 421 1
181 429 1
181 471 1
181 479 1
182 115 1
182 123 1
182 130 1
182 138 1
182 225 1
182 233 1
182 374 1
182 382 1
183 115 1
183 123 1
183 344 1
183 352 1
183 374 1
183 382 1
183 421 1
183 429 1
184 36 1
184 44 1
184 225 1
184 233 1
184 374 1
184 382 1
184 421 1
184 429 1
185 52 1
185 60 1
185 360 1
185 368 1
185 437 1
185 445 1
185 487 1
185 495 1
186 131 1
186 139 1
186 146 1
186 154 1
186 241 1
186 249 1
186 390 1
186 398 1
187 131 1
187 139 1
187 360 1
187 368 1
187 390 1
187 398 1
187 437 1
187 445 1
188 52 1
188 60 1
188 241 1
188 249 1
188 390 1
188 398 1
188 437 1
188 445 1
189 7 1
189 15 1
189 68 1
189 76 1
189 376 1
189 384 1
189 453 1
189 461 1
190 147 1
190 155 1
190 162 1
190 170 1
190 257 1
190 265 1
190 406 1
190 414 1
191 147 1
191 155 1
191 376 1
191 384 1
191 406 1
191 414 1
191 453 1
191 461 1
192 68 1
192 76 1
192 257 1
192 265 1
192 406 1
192 414 1
192 453 1
192 461 1
193 23 1
193 31 1
193 84 1
193 92 1
193 392 1
193 400 1
193 469 1
193 477 1
194 163 1
194 171 1
194 178 1
194 186 1
194 273 1
194 281 1
194 422 1
194 430 1
195 163 1
195 171 1
195 392 1
195 400 1
195 422 1
195 430 1
195 469 1
195 477 1
196 84 1
196 92 1
196 273 1
196 281 1
196 422 1
196 430 1
196 469 1
196 477 1
197 39 1
197 47 1
197 100 1
197 108 1
197 408 1
197 416 1
197 485 1
197 493 1
198 179 1
198 187 1
198 194 1
198 202 1
198 289 1
198 297 1
198 438 1
198 446 1
199 179 1
199 187 1
199 408 1
199 416 1
199 438 1
199 446 1
199 485 1
199 493 1
200 100 1
200 108 1
200 289 1
200 297 1
200 438 1
200 446 1
200 485 1
200 493 1
201 5 1
201 13 1
201 55 1
201 63 1
201 116 1
201 124 1
201 424 1
201 432 1
202 195 1
202 203 1
202 210 1
202 218 1
202 305 1
202 313 1
202 454 1
202 462 1
203 5 1
203 13 1
203 195 1
203 203 1
203 424 1
203 432 1
203 454 1
203 462 1
204 5 1
204 13 1
204 116 1
204 124 1
204 305 1
204 313 1
204 454 1
204 462 1
205 21 1
205 29 1
205 71 1
205 79 1
205 132 1
205 140 1
205 440 1
205 448 1
206 211 1
206 219 1
206 226 1
206 234 1
206 321 1
206 329 1
206 470 1
206 478 1
207 21 1
207 29 1
207 211 1
207 219 1
207 440 1
207 448 1
207 470 1
207 478 1
208 21 1
208 29 1
208 132 1
208 140 1
208 321 1
208 329 1
208 470 1
208 478 1
209 37 1
209 45 1
209 87 1
209 95 1
209 148 1
209 156 1
209 456 1
209 464 1
210 227 1
210 235 1
210 242 1
210 250 1
210 337 1
210 345 1
210 486 1
210 494 1
211 37 1
211 45 1
211 227 1
211 235 1
211 456 1
211 464 1
211 486 1
211 494 1
212 37 1
212 45 1
212 148 1
212 156 1
212 337 1
212 345 1
212 486 1
212 494 1
213 53 1
213 61 1
213 103 1
213 111 1
213 164 1
213 172 1
213 472 1
213 480 1
214 6 1
214 14 1
214 243 1
214 251 1
214 258 1
214 266 1
214 353 1
214 361 1
215 6 1
215 14 1
215 53 1
215 61 1
215 243 1
215 251 1
215 472 1
215 480 1
216 6 1
216 14 1
216 53 1
216 61 1
216 164 1
216 172 1
216 353 1
216 361 1
217 69 1
217 77 1
217 119 1
217 127 1
217 180 1
217 188 1
217 488 1
217 496 1
218 22 1
218 30 1
218 259 1
218 267 1
218 274 1
218 282 1
218 369 1
218 377 1
219 22 1
219 30 1
219 69 1
219 77 1
219 259 1
219 267 1
219 488 1
219 496 1
220 22 1
220 30 1
220 69 1
220 77 1
220 180 1
220 188 1
220 369 1
220 377 1
221 8 1
221 16 1
221 85 1
221 93 1
221 135 1
221 143 1
221 196 1
221 204 1
222 38 1
222 46 1
222 275 1
222 283 1
222 290 1
222 298 1
222 385 1
222 393 1
223 8 1
223 16 1
223 38 1
223 46 1
223 85 1
223 93 1
223 275 1
223 283 1
224 38 1
224 46 1
224 85 1
224 93 1
224 196 1
224 204 1
224 385 1
224 393 1
225 24 1
225 32 1
225 101 1
225 109 1
225 151 1
225 159 1
225 212 1
225 220 1
226 54 1
226 62 1
226 291 1
226 299 1
226 306 1
226 314 1
226 401 1
226 409 1
227 24 1
227 32 1
227 54 1
227 62 1
227 101 1
227 109 1
227 291 1
227 299 1
228 54 1
228 62 1
228 101 1
228 109 1
228 212 1
228 220 1
228 401 1
228 409 1
229 40 1
229 48 1
229 117 1
229 125 1
229 167 1
229 175 1
229 228 1
229 236 1
230 70 1
230 78 1
230 307 1
230 315 1
230 322 1
230 330 1
230 417 1
230 425 1
231 40 1
231 48 1
231 70 1
231 78 1
231 117 1
231 125 1
231 307 1
231 315 1
232 70 1
232 78 1
232 117 1
232 125 1
232 228 1
232 236 1
232 417 1
232 425 1
233 56 1
233 64 1
233 133 1
233 141 1
233 183 1
233 191 1
233 244 1
233 252 1
234 86 1
234 94 1
234 323 1
234 331 1
234 338 1
234 346 1
234 433 1
234 441 1
235 56 1
235 64 1
235 86 1
235 94 1
235 133 1
235 141 1
235 323 1
235 331 1
236 86 1
236 94 1
236 133 1
236 141 1
236 244 1
236 252 1
236 433 1
236 441 1
237 72 1
237 80 1
237 149 1
237 157 1
237 199 1
237 207 1
237 260 1
237 268 1
238 102 1
238 110 1
238 339 1
238 347 1
238 354 1
238 362 1
238 449 1
238 457 1
239 72 1
239 80 1
239 102 1
239 110 1
239 149 1
239 157 1
239 339 1
239 347 1
240 102 1
240 110 1
240 149 1
240 157 1
240 260 1
240 268 1
240 449 1
240 457 1
241 88 1
241 96 1
241 165 1
241 173 1
241 215 1
241 223 1
241 276 1
241 284 1
242 118 1
242 126 1
242 355 1
242 363 1
242 370 1
242 378 1
242 465 1
242 473 1
243 88 1
243 96 1
243 118 1
243 126 1
243 165 1
243 173 1
243 355 1
243 363 1
244 118 1
244 126 1
244 165 1
244 173 1
244 276 1
244 284 1
244 465 1
244 473 1
245 104 1
245 112 1
245 181 1
245 189 1
245 231 1
245 239 1
245 292 1
245 300 1
246 134 1
246 142 1
246 371 1
246 379 1
246 386 1
246 394 1
246 481 1
246 489 1
247 104 1
247 112 1
247 134 1
247 142 1
247 181 1
247 189 1
247 371 1
247 379 1
248 134 1
248 142 1
248 181 1
248 189 1
248 292 1
248 300 1
248 481 1
248 489 1


==> anc/HZ_k4_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 241 1
1 242 1
1 243 1
1 244 1
1 425 1
1 426 1
1 427 1
1 428 1
2 245 1
2 246 1
2 247 1
2 248 1
2 429 1
2 430 1
2 431 1
2 432 1
3 243 1
3 244 1
3 247 1
3 248 1
3 427 1
3 428 1
3 431 1
3 432 1
4 242 1
4 244 1
4 246 1
4 248 1
4 426 1
4 428 1
4 430 1
4 432 1
5 257 1
5 258 1
5 259 1
5 260 1
5 441 1
5 442 1
5 443 1
5 444 1
6 261 1
6 262 1
6 263 1
6 264 1
6 445 1
6 446 1
6 447 1
6 448 1
7 259 1
7 260 1
7 263 1
7 264 1
7 443 1
7 444 1
7 447 1
7 448 1
8 258 1
8 260 1
8 262 1
8 264 1
8 442 1
8 444 1
8 446 1
8 448 1
9 273 1
9 274 1
9 275 1
9 276 1
9 457 1
9 458 1
9 459 1
9 460 1
10 277 1
10 278 1
10 279 1
10 280 1
10 461 1
10 462 1
10 463 1
10 464 1
11 275 1
11 276 1
11 279 1
11 280 1
11 459 1
11 460 1
11 463 1
11 464 1
12 274 1
12 276 1
12 278 1
12 280 1
12 458 1
12 460 1
12 462 1
12 464 1
13 289 1
13 290 1
13 291 1
13 292 1
13 473 1
13 474 1
13 475 1
13 476 1
14 293 1
14 294 1
14 295 1
14 296 1
14 477 1
14 478 1
14 479 1
14 480 1
15 291 1
15 292 1
15 295 1
15 296 1
15 475 1
15 476 1
15 479 1
15 480 1
16 290 1
16 292 1
16 294 1
16 296 1
16 474 1
16 476 1
16 478 1
16 480 1
17 305 1
17 306 1
17 307 1
17 308 1
17 489 1
17 490 1
17 491 1
17 492 1
18 309 1
18 310 1
18 311 1
18 312 1
18 493 1
18 494 1
18 495 1
18 496 1
19 307 1
19 308 1
19 311 1
19 312 1
19 491 1
19 492 1
19 495 1
19 496 1
20 306 1
20 308 1
20 310 1
20 312 1
20 490 1
20 492 1
20 494 1
20 496 1
21 9 1
21 10 1
21 11 1
21 12 1
21 321 1
21 322 1
21 323 1
21 324 1
22 13 1
22 14 1
22 15 1
22 16 1
22 325 1
22 326 1
22 327 1
22 328 1
23 11 1
23 12 1
23 15 1
23 16 1
23 323 1
23 324 1
23 327 1
23 328 1
24 10 1
24 12 1
24 14 1
24 16 1
24 322 1
24 324 1
24 326 1
24 328 1
25 25 1
25 26 1
25 27 1
25 28 1
25 337 1
25 338 1
25 339 1
25 340 1
26 29 1
26 30 1
26 31 1
26 32 1
26 341 1
26 342 1
26 343 1
26 344 1
27 27 1
27 28 1
27 31 1
27 32 1
27 339 1
27 340 1
27 343 1
27 344 1
28 26 1
28 28 1
28 30 1
28 32 1
28 338 1
28 340 1
28 342 1
28 344 1
29 41 1
29 42 1
29 43 1
29 44 1
29 353 1
29 354 1
29 355 1
29 356 1
30 45 1
30 46 1
30 47 1
30 48 1
30 357 1
30 358 1
30 359 1
30 360 1
31 43 1
31 44 1
31 47 1
31 48 1
31 355 1
31 356 1
31 359 1
31 360 1
32 42 1
32 44 1
32 46 1
32 48 1
32 354 1
32 356 1
32 358 1
32 360 1
33 57 1
33 58 1
33 59 1
33 60 1
33 369 1
33 370 1
33 371 1
33 372 1
34 61 1
34 62 1
34 63 1
34 64 1
34 373 1
34 374 1
34 375 1
34 376 1
35 59 1
35 60 1
35 63 1
35 64 1
35 371 1
35 372 1
35 375 1
35 376 1
36 58 1
36 60 1
36 62 1
36 64 1
36 370 1
36 372 1
36 374 1
36 376 1
37 73 1
37 74 1
37 75 1
37 76 1
37 385 1
37 386 1
37 387 1
37 388 1
38 77 1
38 78 1
38 79 1
38 80 1
38 389 1
38 390 1
38 391 1
38 392 1
39 75 1
39 76 1
39 79 1
39 80 1
39 387 1
39 388 1
39 391 1
39 392 1
40 74 1
40 76 1
40 78 1
40 80 1
40 386 1
40 388 1
40 390 1
40 392 1
41 89 1
41 90 1
41 91 1
41 92 1
41 401 1
41 402 1
41 403 1
41 404 1
42 93 1
42 94 1
42 95 1
42 96 1
42 405 1
42 406 1
42 407 1
42 408 1
43 91 1
43 92 1
43 95 1
43 96 1
43 403 1
43 404 1
43 407 1
43 408 1
44 90 1
44 92 1
44 94 1
44 96 1
44 402 1
44 404 1
44 406 1
44 408 1
45 105 1
45 106 1
45 107 1
45 108 1
45 417 1
45 418 1
45 419 1
45 420 1
46 109 1
46 110 1
46 111 1
46 112 1
46 421 1
46 422 1
46 423 1
46 424 1
47 107 1
47 108 1
47 111 1
47 112 1
47 419 1
47 420 1
47 423 1
47 424 1
48 106 1
48 108 1
48 110 1
48 112 1
48 418 1
48 420 1
48 422 1
48 424 1
49 121 1
49 122 1
49 123 1
49 124 1
49 433 1
49 434 1
49 435 1
49 436 1
50 125 1
50 126 1
50 127 1
50 128 1
50 437 1
50 438 1
50 439 1
50 440 1
51 123 1
51 124 1
51 127 1
51 128 1
51 435 1
51 436 1
51 439 1
51 440 1
52 122 1
52 124 1
52 126 1
52 128 1
52 434 1
52 436 1
52 438 1
52 440 1
53 137 1
53 138 1
53 139 1
53 140 1
53 449 1
53 450 1
53 451 1
53 452 1
54 141 1
54 142 1
54 143 1
54 144 1
54 453 1
54 454 1
54 455 1
54 456 1
55 139 1
55 140 1
55 143 1
55 144 1
55 451 1
55 452 1
55 455 1
55 456 1
56 138 1
56 140 1
56 142 1
56 144 1
56 450 1
56 452 1
56 454 1
56 456 1
57 153 1
57 154 1
57 155 1
57 156 1
57 465 1
57 466 1
57 467 1
57 468 1
58 157 1
58 158 1
58 159 1
58 160 1
58 469 1
58 470 1
58 471 1
58 472 1
59 155 1
59 156 1
59 159 1
59 160 1
59 467 1
59 468 1
59 471 1
59 472 1
60 154 1
60 156 1
60 158 1
60 160 1
60 466 1
60 468 1
60 470 1
60 472 1
61 169 1
61 170 1
61 171 1
61 172 1
61 481 1
61 482 1
61 483 1
61 484 1
62 173 1
62 174 1
62 175 1
62 176 1
62 485 1
62 486 1
62 487 1
62 488 1
63 171 1
63 172 1
63 175 1
63 176 1
63 483 1
63 484 1
63 487 1
63 488 1
64 170 1
64 172 1
64 174 1
64 176 1
64 482 1
64 484 1
64 486 1
64 488 1
65 1 1
65 2 1
65 3 1
65 4 1
65 185 1
65 186 1
65 187 1
65 188 1
66 5 1
66 6 1
66 7 1
66 8 1
66 189 1
66 190 1
66 191 1
66 192 1
67 3 1
67 4 1
67 7 1
67 8 1
67 187 1
67 188 1
67 191 1
67 192 1
68 2 1
68 4 1
68 6 1
68 8 1
68 186 1
68 188 1
68 190 1
68 192 1
69 17 1
69 18 1
69 19 1
69 20 1
69 201 1
69 202 1
69 203 1
69 204 1
70 21 1
70 22 1
70 23 1
70 24 1
70 205 1
70 206 1
70 207 1
70 208 1
71 19 1
71 20 1
71 23 1
71 24 1
71 203 1
71 204 1
71 207 1
71 208 1
72 18 1
72 20 1
72 22 1
72 24 1
72 202 1
72 204 1
72 206 1
72 208 1
73 33 1
73 34 1
73 35 1
73 36 1
73 217 1
73 218 1
73 219 1
73 220 1
74 37 1
74 38 1
74 39 1
74 40 1
74 221 1
74 222 1
74 223 1
74 224 1
75 35 1
75 36 1
75 39 1
75 40 1
75 219 1
75 220 1
75 223 1
75 224 1
76 34 1
76 36 1
76 38 1
76 40 1
76 218 1
76 220 1
76 222 1
76 224 1
77 49 1
77 50 1
77 51 1
77 52 1
77 233 1
77 234 1
77 235 1
77 236 1
78 53 1
78 54 1
78 55 1
78 56 1
78 237 1
78 238 1
78 239 1
78 240 1
79 51 1
79 52 1
79 55 1
79 56 1
79 235 1
79 236 1
79 239 1
79 240 1
80 50 1
80 52 1
80 54 1
80 56 1
80 234 1
80 236 1
80 238 1
80 240 1
81 65 1
81 66 1
81 67 1
81 68 1
81 249 1
81 250 1
81 251 1
81 252 1
82 69 1
82 70 1
82 71 1
82 72 1
82 253 1
82 254 1
82 255 1
82 256 1
83 67 1
83 68 1
83 71 1
83 72 1
83 251 1
83 252 1
83 255 1
83 256 1
84 66 1
84 68 1
84 70 1
84 72 1
84 250 1
84 252 1
84 254 1
84 256 1
85 81 1
85 82 1
85 83 1
85 84 1
85 265 1
85 266 1
85 267 1
85 268 1
86 85 1
86 86 1
86 87 1
86 88 1
86 269 1
86 270 1
86 271 1
86 272 1
87 83 1
87 84 1
87 87 1
87 88 1
87 267 1
87 268 1
87 271 1
87 272 1
88 82 1
88 84 1
88 86 1
88 88 1
88 266 1
88 268 1
88 270 1
88 272 1
89 97 1
89 98 1
89 99 1
89 100 1
89 281 1
89 282 1
89 283 1
89 284 1
90 101 1
90 102 1
90 103 1
90 104 1
90 285 1
90 286 1
90 287 1
90 288 1
91 99 1
91 100 1
91 103 1
91 104 1
91 283 1
91 284 1
91 287 1
91 288 1
92 98 1
92 100 1
92 102 1
92 104 1
92 282 1
92 284 1
92 286 1
92 288 1
93 113 1
93 114 1
93 115 1
93 116 1
93 297 1
93 298 1
93 299 1
93 300 1
94 117 1
94 118 1
94 119 1
94 120 1
94 301 1
94 302 1
94 303 1
94 304 1
95 115 1
95 116 1
95 119 1
95 120 1
95 299 1
95 300 1
95 303 1
95 304 1
96 114 1
96 116 1
96 118 1
96 120 1
96 298 1
96 300 1
96 302 1
96 304 1
97 129 1
97 130 1
97 131 1
97 132 1
97 313 1
97 314 1
97 315 1
97 316 1
98 133 1
98 134 1
98 135 1
98 136 1
98 317 1
98 318 1
98 319 1
98 320 1
99 131 1
99 132 1
99 135 1
99 136 1
99 315 1
99 316 1
99 319 1
99 320 1
100 130 1
100 132 1
100 134 1
100 136 1
100 314 1
100 316 1
100 318 1
100 320 1
101 145 1
101 146 1
101 147 1
101 148 1
101 329 1
101 330 1
101 331 1
101 332 1
102 149 1
102 150 1
102 151 1
102 152 1
102 333 1
102 334 1
102 335 1
102 336 1
103 147 1
103 148 1
103 151 1
103 152 1
103 331 1
103 332 1
103 335 1
103 336 1
104 146 1
104 148 1
104 150 1
104 152 1
104 330 1
104 332 1
104 334 1
104 336 1
105 161 1
105 162 1
105 163 1
105 164 1
105 345 1
105 346 1
105 347 1
105 348 1
106 165 1
106 166 1
106 167 1
106 168 1
106 349 1
106 350 1
106 351 1
106 352 1
107 163 1
107 164 1
107 167 1
107 168 1
107 347 1
107 348 1
107 351 1
107 352 1
108 162 1
108 164 1
108 166 1
108 168 1
108 346 1
108 348 1
108 350 1
108 352 1
109 177 1
109 178 1
109 179 1
109 180 1
109 361 1
109 362 1
109 363 1
109 364 1
110 181 1
110 182 1
110 183 1
110 184 1
110 365 1
110 366 1
110 367 1
110 368 1
111 179 1
111 180 1
111 183 1
111 184 1
111 363 1
111 364 1
111 367 1
111 368 1
112 178 1
112 180 1
112 182 1
112 184 1
112 362 1
112 364 1
112 366 1
112 368 1
113 193 1
113 194 1
113 195 1
113 196 1
113 377 1
113 378 1
113 379 1
113 380 1
114 197 1
114 198 1
114 199 1
114 200 1
114 381 1
114 382 1
114 383 1
114 384 1
115 195 1
115 196 1
115 199 1
115 200 1
115 379 1
115 380 1
115 383 1
115 384 1
116 194 1
116 196 1
116 198 1
116 200 1
116 378 1
116 380 1
116 382 1
116 384 1
117 209 1
117 210 1
117 211 1
117 212 1
117 393 1
117 394 1
117 395 1
117 396 1
118 213 1
118 214 1
118 215 1
118 216 1
118 397 1
118 398 1
118 399 1
118 400 1
119 211 1
119 212 1
119 215 1
119 216 1
119 395 1
119 396 1
119 399 1
119 400 1
120 210 1
120 212 1
120 214 1
120 216 1
120 394 1
120 396 1
120 398 1
120 400 1
121 225 1
121 226 1
121 227 1
121 228 1
121 409 1
121 410 1
121 411 1
121 412 1
122 229 1
122 230 1
122 231 1
122 232 1
122 413 1
122 414 1
122 415 1
122 416 1
123 227 1
123 228 1
123 231 1
123 232 1
123 411 1
123 412 1
123 415 1
123 416 1
124 226 1
124 228 1
124 230 1
124 232 1
124 410 1
124 412 1
124 414 1
124 416 1
125 120 1
125 128 1
125 197 1
125 205 1
125 247 1
125 255 1
125 308 1
125 316 1
126 1 1
126 9 1
126 150 1
126 158 1
126 387 1
126 395 1
126 402 1
126 410 1
127 120 1
127 128 1
127 150 1
127 158 1
127 197 1
127 205 1
127 387 1
127 395 1
128 1 1
128 9 1
128 150 1
128 158 1
128 197 1
128 205 1
128 308 1
128 316 1
129 136 1
129 144 1
129 213 1
129 221 1
129 263 1
129 271 1
129 324 1
129 332 1
130 17 1
130 25 1
130 166 1
130 174 1
130 403 1
130 411 1
130 418 1
130 426 1
131 136 1
131 144 1
131 166 1
131 174 1
131 213 1
131 221 1
131 403 1
131 411 1
132 17 1
132 25 1
132 166 1
132 174 1
132 213 1
132 221 1
132 324 1
132 332 1
133 152 1
133 160 1
133 229 1
133 237 1
133 279 1
133 287 1
133 340 1
133 348 1
134 33 1
134 41 1
134 182 1
134 190 1
134 419 1
134 427 1
134 434 1
134 442 1
135 152 1
135 160 1
135 182 1
135 190 1
135 229 1
135 237 1
135 419 1
135 427 1
136 33 1
136 41 1
136 182 1
136 190 1
136 229 1
136 237 1
136 340 1
136 348 1
137 168 1
137 176 1
137 245 1
137 253 1
137 295 1
137 303 1
137 356 1
137 364 1
138 49 1
138 57 1
138 198 1
138 206 1
138 435 1
138 443 1
138 450 1
138 458 1
139 168 1
139 176 1
139 198 1
139 206 1
139 245 1
139 253 1
139 435 1
139 443 1
140 49 1
140 57 1
140 198 1
140 206 1
140 245 1
140 253 1
140 356 1
140 364 1
141 184 1
141 192 1
141 261 1
141 269 1
141 311 1
141 319 1
141 372 1
141 380 1
142 65 1
142 73 1
142 214 1
142 222 1
142 451 1
142 459 1
142 466 1
142 474 1
143 184 1
143 192 1
143 214 1
143 222 1
143 261 1
143 269 1
143 451 1
143 459 1
144 65 1
144 73 1
144 214 1
144 222 1
144 261 1
144 269 1
144 372 1
144 380 1
145 200 1
145 208 1
145 277 1
145 285 1
145 327 1
145 335 1
145 388 1
145 396 1
146 81 1
146 89 1
146 230 1
146 238 1
146 467 1
146 475 1
146 482 1
146 490 1
147 200 1
147 208 1
147 230 1
147 238 1
147 277 1
147 285 1
147 467 1
147 475 1
148 81 1
148 89 1
148 230 1
148 238 1
148 277 1
148 285 1
148 388 1
148 396 1
149 216 1
149 224 1
149 293 1
149 301 1
149 343 1
149 351 1
149 404 1
149 412 1
150 2 1
150 10 1
150 97 1
150 105 1
150 246 1
150 254 1
150 483 1
150 491 1
151 216 1
151 224 1
151 246 1
151 254 1
151 293 1
151 301 1
151 483 1
151 491 1
152 97 1
152 105 1
152 246 1
152 254 1
152 293 1
152 301 1
152 404 1
152 412 1
153 232 1
153 240 1
153 309 1
153 317 1
153 359 1
153 367 1
153 420 1
153 428 1
154 3 1
154 11 1
154 18 1
154 26 1
154 113 1
154 121 1
154 262 1
154 270 1
155 3 1
155 11 1
155 232 1
155 240 1
155 262 1
155 270 1
155 309 1
155 317 1
156 113 1
156 121 1
156 262 1
156 270 1
156 309 1
156 317 1
156 420 1
156 428 1
157 248 1
157 256 1
157 325 1
157 333 1
157 375 1
157 383 1
157 436 1
157 444 1
158 19 1
158 27 1
158 34 1
158 42 1
158 129 1
158 137 1
158 278 1
158 286 1
159 19 1
159 27 1
159 248 1
159 256 1
159 278 1
159 286 1
159 325 1
159 333 1
160 129 1
160 137 1
160 278 1
160 286 1
160 325 1
160 333 1
160 436 1
160 444 1
161 264 1
161 272 1
161 341 1
161 349 1
161 391 1
161 399 1
161 452 1
161 460 1
162 35 1
162 43 1
162 50 1
162 58 1
162 145 1
162 153 1
162 294 1
162 302 1
163 35 1
163 43 1
163 264 1
163 272 1
163 294 1
163 302 1
163 341 1
163 349 1
164 145 1
164 153 1
164 294 1
164 302 1
164 341 1
164 349 1
164 452 1
164 460 1
165 280 1
165 288 1
165 357 1
165 365 1
165 407 1
165 415 1
165 468 1
165 476 1
166 51 1
166 59 1
166 66 1
166 74 1
166 161 1
166 169 1
166 310 1
166 318 1
167 51 1
167 59 1
167 280 1
167 288 1
167 310 1
167 318 1
167 357 1
167 365 1
168 161 1
168 169 1
168 310 1
168 318 1
168 357 1
168 365 1
168 468 1
168 476 1
169 296 1
169 304 1
169 373 1
169 381 1
169 423 1
169 431 1
169 484 1
169 492 1
170 67 1
170 75 1
170 82 1
170 90 1
170 177 1
170 185 1
170 326 1
170 334 1
171 67 1
171 75 1
171 296 1
171 304 1
171 326 1
171 334 1
171 373 1
171 381 1
172 177 1
172 185 1
172 326 1
172 334 1
172 373 1
172 381 1
172 484 1
172 492 1
173 4 1
173 12 1
173 312 1
173 320 1
173 389 1
173 397 1
173 439 1
173 447 1
174 83 1
174 91 1
174 98 1
174 106 1
174 193 1
174 201 1
174 342 1
174 350 1
175 83 1
175 91 1
175 312 1
175 320 1
175 342 1
175 350 1
175 389 1
175 397 1
176 4 1
176 12 1
176 193 1
176 201 1
176 342 1
176 350 1
176 389 1
176 397 1
177 20 1
177 28 1
177 328 1
177 336 1
177 405 1
177 413 1
177 455 1
177 463 1
178 99 1
178 107 1
178 114 1
178 122 1
178 209 1
178 217 1
178 358 1
178 366 1
179 99 1
179 107 1
179 328 1
179 336 1
179 358 1
179 366 1
179 405 1
179 413 1
180 20 1
180 28 1
180 209 1
180 217 1
180 358 1
180 366 1
180 405 1
180 413 1
181 36 1
181 44 1
181 344 1
181 352 1
181 421 1
181 429 1
181 471 1
181 479 1
182 115 1
182 123 1
182 130 1
182 138 1
182 225 1
182 233 1
182 374 1
182 382 1
183 115 1
183 123 1
183 344 1
183 352 1
183 374 1
183 382 1
183 421 1
183 429 1
184 36 1
184 44 1
184 225 1
184 233 1
184 374 1
184 382 1
184 421 1
184 429 1
185 52 1
185 60 1
185 360 1
185 368 1
185 437 1
185 445 1
185 487 1
185 495 1
186 131 1
186 139 1
186 146 1
186 154 1
186 241 1
186 249 1
186 390 1
186 398 1
187 131 1
187 139 1
187 360 1
187 368 1
187 390 1
187 398 1
187 437 1
187 445 1
188 52 1
188 60 1
188 241 1
188 249 1
188 390 1
188 398 1
188 437 1
188 445 1
189 7 1
189 15 1
189 68 1
189 76 1
189 376 1
189 384 1
189 453 1
189 461 1
190 147 1
190 155 1
190 162 1
190 170 1
190 257 1
190 265 1
190 406 1
190 414 1
191 147 1
191 155 1
191 376 1
191 384 1
191 406 1
191 414 1
191 453 1
191 461 1
192 68 1
192 76 1
192 257 1
192 265 1
192 406 1
192 414 1
192 453 1
192 461 1
193 23 1
193 31 1
193 84 1
193 92 1
193 392 1
193 400 1
193 469 1
193 477 1
194 163 1
194 171 1
194 178 1
194 186 1
194 273 1
194 281 1
194 422 1
194 430 1
195 163 1
195 171 1
195 392 1
195 400 1
195 422 1
195 430 1
195 469 1
195 477 1
196 84 1
196 92 1
196 273 1
196 281 1
196 422 1
196 430 1
196 469 1
196 477 1
197 39 1
197 47 1
197 100 1
197 108 1
197 408 1
197 416 1
197 485 1
197 493 1
198 179 1
198 187 1
198 194 1
198 202 1
198 289 1
198 297 1
198 438 1
198 446 1
199 179 1
199 187 1
199 408 1
199 416 1
199 438 1
199 446 1
199 485 1
199 493 1
200 100 1
200 108 1
200 289 1
200 297 1
200 438 1
200 446 1
200 485 1
200 493 1
201 5 1
201 13 1
201 55 1
201 63 1
201 116 1
201 124 1
201 424 1
201 432 1
202 195 1
202 203 1
202 210 1
202 218 1
202 305 1
202 313 1
202 454 1
202 462 1
203 5 1
203 13 1
203 195 1
203 203 1
203 424 1
203 432 1
203 454 1
203 462 1
204 5 1
204 13 1
204 116 1
204 124 1
204 305 1
204 313 1
204 454 1
204 462 1
205 21 1
205 29 1
205 71 1
205 79 1
205 132 1
205 140 1
205 440 1
205 448 1
206 211 1
206 219 1
206 226 1
206 234 1
206 321 1
206 329 1
206 470 1
206 478 1
207 21 1
207 29 1
207 211 1
207 219 1
207 440 1
207 448 1
207 470 1
207 478 1
208 21 1
208 29 1
208 132 1
208 140 1
208 321 1
208 329 1
208 470 1
208 478 1
209 37 1
209 45 1
209 87 1
209 95 1
209 148 1
209 156 1
209 456 1
209 464 1
210 227 1
210 235 1
210 242 1
210 250 1
210 337 1
210 345 1
210 486 1
210 494 1
211 37 1
211 45 1
211 227 1
211 235 1
211 456 1
211 464 1
211 486 1
211 494 1
212 37 1
212 45 1
212 148 1
212 156 1
212 337 1
212 345 1
212 486 1
212 494 1
213 53 1
213 61 1
213 103 1
213 111 1
213 164 1
213 172 1
213 472 1
213 480 1
214 6 1
214 14 1
214 243 1
214 251 1
214 258 1
214 266 1
214 353 1
214 361 1
215 6 1
215 14 1
215 53 1
215 61 1
215 243 1
215 251 1
215 472 1
215 480 1
216 6 1
216 14 1
216 53 1
216 61 1
216 164 1
216 172 1
216 353 1
216 361 1
217 69 1
217 77 1
217 119 1
217 127 1
217 180 1
217 188 1
217 488 1
217 496 1
218 22 1
218 30 1
218 259 1
218 267 1
218 274 1
218 282 1
218 369 1
218 377 1
219 22 1
219 30 1
219 69 1
219 77 1
219 259 1
219 267 1
219 488 1
219 496 1
220 22 1
220 30 1
220 69 1
220 77 1
220 180 1
220 188 1
220 369 1
220 377 1
221 8 1
221 16 1
221 85 1
221 93 1
221 135 1
221 143 1
221 196 1
221 204 1
222 38 1
222 46 1
222 275 1
222 283 1
222 290 1
222 298 1
222 385 1
222 393 1
223 8 1
223 16 1
223 38 1
223 46 1
223 85 1
223 93 1
223 275 1
223 283 1
224 38 1
224 46 1
224 85 1
224 93 1
224 196 1
224 204 1
224 385 1
224 393 1
225 24 1
225 32 1
225 101 1
225 109 1
225 151 1
225 159 1
225 212 1
225 220 1
226 54 1
226 62 1
226 291 1
226 299 1
226 306 1
226 314 1
226 401 1
226 409 1
227 24 1
227 32 1
227 54 1
227 62 1
227 101 1
227 109 1
227 291 1
227 299 1
228 54 1
228 62 1
228 101 1
228 109 1
228 212 1
228 220 1
228 401 1
228 409 1
229 40 1
229 48 1
229 117 1
229 125 1
229 167 1
229 175 1
229 228 1
229 236 1
230 70 1
230 78 1
230 307 1
230 315 1
230 322 1
230 330 1
230 417 1
230 425 1
231 40 1
231 48 1
231 70 1
231 78 1
231 117 1
231 125 1
231 307 1
231 315 1
232 70 1
232 78 1
232 117 1
232 125 1
232 228 1
232 236 1
232 417 1
232 425 1
233 56 1
233 64 1
233 133 1
233 141 1
233 183 1
233 191 1
233 244 1
233 252 1
234 86 1
234 94 1
234 323 1
234 331 1
234 338 1
234 346 1
234 433 1
234 441 1
235 56 1
235 64 1
235 86 1
235 94 1
235 133 1
235 141 1
235 323 1
235 331 1
236 86 1
236 94 1
236 133 1
236 141 1
236 244 1
236 252 1
236 433 1
236 441 1
237 72 1
237 80 1
237 149 1
237 157 1
237 199 1
237 207 1
237 260 1
237 268 1
238 102 1
238 110 1
238 339 1
238 347 1
238 354 1
238 362 1
238 449 1
238 457 1
239 72 1
239 80 1
239 102 1
239 110 1
239 149 1
239 157 1
239 339 1
239 347 1
240 102 1
240 110 1
240 149 1
240 157 1
240 260 1
240 268 1
240 449 1
240 457 1
241 88 1
241 96 1
241 165 1
241 173 1
241 215 1
241 223 1
241 276 1
241 284 1
242 118 1
242 126 1
242 355 1
242 363 1
242 370 1
242 378 1
242 465 1
242 473 1
243 88 1
243 96 1
243 118 1
243 126 1
243 165 1
243 173 1
243 355 1
243 363 1
244 118 1
244 126 1
244 165 1
244 173 1
244 276 1
244 284 1
244 465 1
244 473 1
245 104 1
245 112 1
245 181 1
245 189 1
245 231 1
245 239 1
245 292 1
245 300 1
246 134 1
246 142 1
246 371 1
246 379 1
246 386 1
246 394 1
246 481 1
246 489 1
247 104 1
247 112 1
247 134 1
247 142 1
247 181 1
247 189 1
247 371 1
247 379 1
248 134 1
248 142 1
248 181 1
248 189 1
248 292 1
248 300 1
248 481 1
248 489 1
249 121 1
249 123 1
249 126 1
249 128 1
249 433 1
249 435 1
249 438 1
249 440 1
250 25 1
250 28 1
250 29 1
250 32 1
250 337 1
250 340 1
250 341 1
250 344 1
251 65 1
251 66 1
251 69 1
251 70 1
251 249 1
251 250 1
251 253 1
251 254 1
252 34 1
252 42 1
252 129 1
252 137 1
252 248 1
252 256 1
252 325 1
252 333 1
253 227 1
253 228 1
253 229 1
253 230 1
253 411 1
253 412 1
253 413 1
253 414 1
254 6 1
254 14 1
254 103 1
254 111 1
254 164 1
254 172 1
254 243 1
254 251 1
255 89 1
255 90 1
255 93 1
255 94 1
255 401 1
255 402 1
255 405 1
255 406 1
256 57 1
256 59 1
256 62 1
256 64 1
256 369 1
256 371 1
256 374 1
256 376 1
257 170 1
257 171 1
257 173 1
257 176 1
257 482 1
257 483 1
257 485 1
257 488 1
258 37 1
258 45 1
258 87 1
258 95 1
258 242 1
258 250 1
258 486 1
258 494 1
259 163 1
259 164 1
259 165 1
259 166 1
259 347 1
259 348 1
259 349 1
259 350 1
260 33 1
260 41 1
260 152 1
260 160 1
260 182 1
260 190 1
260 279 1
260 287 1
261 102 1
261 110 1
261 199 1
261 207 1
261 260 1
261 268 1
261 339 1
261 347 1
262 119 1
262 127 1
262 259 1
262 267 1
262 274 1
262 282 1
262 488 1
262 496 1
263 273 1
263 276 1
263 278 1
263 279 1
263 457 1
263 460 1
263 462 1
263 463 1
264 161 1
264 162 1
264 167 1
264 168 1
264 345 1
264 346 1
264 351 1
264 352 1
265 35 1
265 43 1
265 145 1
265 153 1
265 341 1
265 349 1
265 391 1
265 399 1
266 97 1
266 98 1
266 101 1
266 102 1
266 281 1
266 282 1
266 285 1
266 286 1
267 5 1
267 13 1
267 210 1
267 218 1
267 305 1
267 313 1
267 424 1
267 432 1
268 8 1
268 16 1
268 85 1
268 93 1
268 290 1
268 298 1
268 385 1
268 393 1
269 305 1
269 307 1
269 310 1
269 312 1
269 489 1
269 491 1
269 494 1
269 496 1
270 306 1
270 307 1
270 310 1
270 311 1
270 490 1
270 491 1
270 494 1
270 495 1
271 2 1
271 10 1
271 216 1
271 224 1
271 343 1
271 351 1
271 483 1
271 491 1
272 275 1
272 276 1
272 277 1
272 278 1
272 459 1
272 460 1
272 461 1
272 462 1
273 129 1
273 131 1
273 133 1
273 135 1
273 313 1
273 315 1
273 317 1
273 319 1
274 131 1
274 132 1
274 133 1
274 134 1
274 315 1
274 316 1
274 317 1
274 318 1
275 85 1
275 93 1
275 135 1
275 143 1
275 275 1
275 283 1
275 385 1
275 393 1
276 113 1
276 114 1
276 119 1
276 120 1
276 297 1
276 298 1
276 303 1
276 304 1
277 198 1
277 206 1
277 245 1
277 253 1
277 295 1
277 303 1
277 450 1
277 458 1
278 84 1
278 92 1
278 178 1
278 186 1
278 392 1
278 400 1
278 422 1
278 430 1
279 97 1
279 98 1
279 103 1
279 104 1
279 281 1
279 282 1
279 287 1
279 288 1
280 41 1
280 43 1
280 45 1
280 47 1
280 353 1
280 355 1
280 357 1
280 359 1
281 177 1
281 180 1
281 181 1
281 184 1
281 361 1
281 364 1
281 365 1
281 368 1
282 137 1
282 139 1
282 142 1
282 144 1
282 449 1
282 451 1
282 454 1
282 456 1
283 153 1
283 155 1
283 158 1
283 160 1
283 465 1
283 467 1
283 470 1
283 472 1
284 68 1
284 76 1
284 162 1
284 170 1
284 376 1
284 384 1
284 406 1
284 414 1
285 33 1
285 35 1
285 37 1
285 39 1
285 217 1
285 219 1
285 221 1
285 223 1
286 129 1
286 132 1
286 134 1
286 135 1
286 313 1
286 316 1
286 318 1
286 319 1
287 75 1
287 76 1
287 77 1
287 78 1
287 387 1
287 388 1
287 389 1
287 390 1
288 19 1
288 27 1
288 129 1
288 137 1
288 248 1
288 256 1
288 436 1
288 444 1
289 83 1
289 91 1
289 193 1
289 201 1
289 389 1
289 397 1
289 439 1
289 447 1
290 2 1
290 10 1
290 97 1
290 105 1
290 343 1
290 351 1
290 404 1
290 412 1
291 103 1
291 111 1
291 164 1
291 172 1
291 258 1
291 266 1
291 353 1
291 361 1
292 146 1
292 154 1
292 241 1
292 249 1
292 360 1
292 368 1
292 437 1
292 445 1
293 33 1
293 35 1
293 38 1
293 40 1
293 217 1
293 219 1
293 222 1
293 224 1
294 177 1
294 179 1
294 182 1
294 184 1
294 361 1
294 363 1
294 366 1
294 368 1
295 50 1
295 58 1
295 145 1
295 153 1
295 391 1
295 399 1
295 452 1
295 460 1
296 24 1
296 32 1
296 151 1
296 159 1
296 291 1
296 299 1
296 306 1
296 314 1
297 67 1
297 75 1
297 82 1
297 90 1
297 296 1
297 304 1
297 423 1
297 431 1
298 66 1
298 67 1
298 69 1
298 72 1
298 250 1
298 251 1
298 253 1
298 256 1
299 23 1
299 31 1
299 163 1
299 171 1
299 178 1
299 186 1
299 392 1
299 400 1
300 40 1
300 48 1
300 70 1
300 78 1
300 228 1
300 236 1
300 322 1
300 330 1
301 38 1
301 46 1
301 135 1
301 143 1
301 196 1
301 204 1
301 275 1
301 283 1
302 165 1
302 173 1
302 215 1
302 223 1
302 355 1
302 363 1
302 465 1
302 473 1
303 98 1
303 106 1
303 342 1
303 350 1
303 389 1
303 397 1
303 439 1
303 447 1
304 22 1
304 30 1
304 180 1
304 188 1
304 274 1
304 282 1
304 488 1
304 496 1
305 136 1
305 144 1
305 166 1
305 174 1
305 324 1
305 332 1
305 418 1
305 426 1
306 2 1
306 10 1
306 97 1
306 105 1
306 216 1
306 224 1
306 293 1
306 301 1
307 305 1
307 308 1
307 310 1
307 311 1
307 489 1
307 492 1
307 494 1
307 495 1
308 19 1
308 27 1
308 278 1
308 286 1
308 375 1
308 383 1
308 436 1
308 444 1
309 39 1
309 47 1
309 179 1
309 187 1
309 194 1
309 202 1
309 408 1
309 416 1
310 210 1
310 212 1
310 213 1
310 215 1
310 394 1
310 396 1
310 397 1
310 399 1
311 182 1
311 190 1
311 279 1
311 287 1
311 340 1
311 348 1
311 419 1
311 427 1
312 65 1
312 73 1
312 184 1
312 192 1
312 214 1
312 222 1
312 311 1
312 319 1
313 82 1
313 83 1
313 85 1
313 88 1
313 266 1
313 267 1
313 269 1
313 272 1
314 54 1
314 62 1
314 101 1
314 109 1
314 151 1
314 159 1
314 306 1
314 314 1
315 129 1
315 130 1
315 133 1
315 134 1
315 313 1
315 314 1
315 317 1
315 318 1
316 130 1
316 138 1
316 225 1
316 233 1
316 344 1
316 352 1
316 421 1
316 429 1
317 168 1
317 176 1
317 198 1
317 206 1
317 356 1
317 364 1
317 450 1
317 458 1
318 56 1
318 64 1
318 244 1
318 252 1
318 323 1
318 331 1
318 433 1
318 441 1
319 104 1
319 112 1
319 292 1
319 300 1
319 371 1
319 379 1
319 481 1
319 489 1
320 34 1
320 35 1
320 38 1
320 39 1
320 218 1
320 219 1
320 222 1
320 223 1
321 9 1
321 12 1
321 14 1
321 15 1
321 321 1
321 324 1
321 326 1
321 327 1
322 1 1
322 9 1
322 120 1
322 128 1
322 197 1
322 205 1
322 402 1
322 410 1
323 148 1
323 156 1
323 227 1
323 235 1
323 337 1
323 345 1
323 456 1
323 464 1
324 39 1
324 47 1
324 289 1
324 297 1
324 408 1
324 416 1
324 438 1
324 446 1
325 34 1
325 35 1
325 37 1
325 40 1
325 218 1
325 219 1
325 221 1
325 224 1
326 65 1
326 68 1
326 69 1
326 72 1
326 249 1
326 252 1
326 253 1
326 256 1
327 180 1
327 188 1
327 259 1
327 267 1
327 369 1
327 377 1
327 488 1
327 496 1
328 243 1
328 244 1
328 245 1
328 246 1
328 427 1
328 428 1
328 429 1
328 430 1
329 81 1
329 82 1
329 87 1
329 88 1
329 265 1
329 266 1
329 271 1
329 272 1
330 56 1
330 64 1
330 86 1
330 94 1
330 183 1
330 191 1
330 433 1
330 441 1
331 195 1
331 196 1
331 197 1
331 198 1
331 379 1
331 380 1
331 381 1
331 382 1
332 23 1
332 31 1
332 273 1
332 281 1
332 392 1
332 400 1
332 422 1
332 430 1
333 131 1
333 139 1
333 146 1
333 154 1
333 360 1
333 368 1
333 487 1
333 495 1
334 82 1
334 90 1
334 326 1
334 334 1
334 373 1
334 381 1
334 423 1
334 431 1
335 74 1
335 76 1
335 77 1
335 79 1
335 386 1
335 388 1
335 389 1
335 391 1
336 277 1
336 285 1
336 388 1
336 396 1
336 467 1
336 475 1
336 482 1
336 490 1
337 289 1
337 290 1
337 295 1
337 296 1
337 473 1
337 474 1
337 479 1
337 480 1
338 25 1
338 26 1
338 31 1
338 32 1
338 337 1
338 338 1
338 343 1
338 344 1
339 50 1
339 58 1
339 145 1
339 153 1
339 264 1
339 272 1
339 341 1
339 349 1
340 23 1
340 31 1
340 178 1
340 186 1
340 422 1
340 430 1
340 469 1
340 477 1
341 273 1
341 275 1
341 277 1
341 279 1
341 457 1
341 459 1
341 461 1
341 463 1
342 114 1
342 116 1
342 117 1
342 119 1
342 298 1
342 300 1
342 301 1
342 303 1
343 69 1
343 77 1
343 119 1
343 127 1
343 259 1
343 267 1
343 369 1
343 377 1
344 1 1
344 9 1
344 120 1
344 128 1
344 308 1
344 316 1
344 387 1
344 395 1
345 81 1
345 83 1
345 86 1
345 88 1
345 265 1
345 267 1
345 270 1
345 272 1
346 7 1
346 15 1
346 162 1
346 170 1
346 406 1
346 414 1
346 453 1
346 461 1
347 129 1
347 130 1
347 135 1
347 136 1
347 313 1
347 314 1
347 319 1
347 320 1
348 113 1
348 115 1
348 118 1
348 120 1
348 297 1
348 299 1
348 302 1
348 304 1
349 66 1
349 67 1
349 70 1
349 71 1
349 250 1
349 251 1
349 254 1
349 255 1
350 146 1
350 147 1
350 150 1
350 151 1
350 330 1
350 331 1
350 334 1
350 335 1
351 58 1
351 59 1
351 62 1
351 63 1
351 370 1
351 371 1
351 374 1
351 375 1
352 209 1
352 217 1
352 328 1
352 336 1
352 358 1
352 366 1
352 455 1
352 463 1
353 54 1
353 62 1
353 151 1
353 159 1
353 212 1
353 220 1
353 291 1
353 299 1
354 161 1
354 163 1
354 165 1
354 167 1
354 345 1
354 347 1
354 349 1
354 351 1
355 34 1
355 42 1
355 129 1
355 137 1
355 375 1
355 383 1
355 436 1
355 444 1
356 106 1
356 107 1
356 109 1
356 112 1
356 418 1
356 419 1
356 421 1
356 424 1
357 117 1
357 125 1
357 228 1
357 236 1
357 307 1
357 315 1
357 322 1
357 330 1
358 114 1
358 122 1
358 209 1
358 217 1
358 328 1
358 336 1
358 405 1
358 413 1
359 97 1
359 99 1
359 102 1
359 104 1
359 281 1
359 283 1
359 286 1
359 288 1
360 151 1
360 159 1
360 212 1
360 220 1
360 306 1
360 314 1
360 401 1
360 409 1
361 306 1
361 308 1
361 309 1
361 311 1
361 490 1
361 492 1
361 493 1
361 495 1
362 26 1
362 28 1
362 29 1
362 31 1
362 338 1
362 340 1
362 341 1
362 343 1
363 178 1
363 186 1
363 273 1
363 281 1
363 392 1
363 400 1
363 469 1
363 477 1
364 122 1
364 123 1
364 125 1
364 128 1
364 434 1
364 435 1
364 437 1
364 440 1
365 23 1
365 31 1
365 163 1
365 171 1
365 273 1
365 281 1
365 469 1
365 477 1
366 115 1
366 123 1
366 130 1
366 138 1
366 344 1
366 352 1
366 471 1
366 479 1
367 177 1
367 180 1
367 182 1
367 183 1
367 361 1
367 364 1
367 366 1
367 367 1
368 139 1
368 140 1
368 141 1
368 142 1
368 451 1
368 452 1
368 453 1
368 454 1
369 4 1
369 12 1
369 83 1
369 91 1
369 193 1
369 201 1
369 312 1
369 320 1
370 305 1
370 306 1
370 309 1
370 310 1
370 489 1
370 490 1
370 493 1
370 494 1
371 169 1
371 171 1
371 173 1
371 175 1
371 481 1
371 483 1
371 485 1
371 487 1
372 25 1
372 26 1
372 29 1
372 30 1
372 337 1
372 338 1
372 341 1
372 342 1
373 3 1
373 11 1
373 18 1
373 26 1
373 232 1
373 240 1
373 359 1
373 367 1
374 49 1
374 57 1
374 295 1
374 303 1
374 356 1
374 364 1
374 450 1
374 458 1
375 154 1
375 156 1
375 157 1
375 159 1
375 466 1
375 468 1
375 469 1
375 471 1
376 229 1
376 237 1
376 340 1
376 348 1
376 419 1
376 427 1
376 434 1
376 442 1
377 17 1
377 18 1
377 21 1
377 22 1
377 201 1
377 202 1
377 205 1
377 206 1
378 116 1
378 124 1
378 195 1
378 203 1
378 305 1
378 313 1
378 424 1
378 432 1
379 230 1
379 238 1
379 327 1
379 335 1
379 388 1
379 396 1
379 467 1
379 475 1
380 81 1
380 89 1
380 277 1
380 285 1
380 327 1
380 335 1
380 467 1
380 475 1
381 113 1
381 115 1
381 117 1
381 119 1
381 297 1
381 299 1
381 301 1
381 303 1
382 136 1
382 144 1
382 263 1
382 271 1
382 403 1
382 411 1
382 418 1
382 426 1
383 82 1
383 90 1
383 296 1
383 304 1
383 326 1
383 334 1
383 484 1
383 492 1
384 36 1
384 44 1
384 115 1
384 123 1
384 225 1
384 233 1
384 344 1
384 352 1
385 42 1
385 43 1
385 45 1
385 48 1
385 354 1
385 355 1
385 357 1
385 360 1
386 88 1
386 96 1
386 118 1
386 126 1
386 215 1
386 223 1
386 465 1
386 473 1
387 226 1
387 227 1
387 230 1
387 231 1
387 410 1
387 411 1
387 414 1
387 415 1
388 65 1
388 68 1
388 70 1
388 71 1
388 249 1
388 252 1
388 254 1
388 255 1
389 2 1
389 10 1
389 216 1
389 224 1
389 246 1
389 254 1
389 404 1
389 412 1
390 7 1
390 15 1
390 68 1
390 76 1
390 162 1
390 170 1
390 257 1
390 265 1
391 66 1
391 74 1
391 280 1
391 288 1
391 310 1
391 318 1
391 468 1
391 476 1
392 24 1
392 32 1
392 54 1
392 62 1
392 151 1
392 159 1
392 401 1
392 409 1
393 122 1
393 124 1
393 125 1
393 127 1
393 434 1
393 436 1
393 437 1
393 439 1
394 27 1
394 28 1
394 29 1
394 30 1
394 339 1
394 340 1
394 341 1
394 342 1
395 73 1
395 75 1
395 78 1
395 80 1
395 385 1
395 387 1
395 390 1
395 392 1
396 106 1
396 107 1
396 110 1
396 111 1
396 418 1
396 419 1
396 422 1
396 423 1
397 34 1
397 42 1
397 278 1
397 286 1
397 325 1
397 333 1
397 375 1
397 383 1
398 259 1
398 260 1
398 261 1
398 262 1
398 443 1
398 444 1
398 445 1
398 446 1
399 70 1
399 78 1
399 167 1
399 175 1
399 228 1
399 236 1
399 307 1
399 315 1
400 145 1
400 148 1
400 150 1
400 151 1
400 329 1
400 332 1
400 334 1
400 335 1
401 290 1
401 291 1
401 293 1
401 296 1
401 474 1
401 475 1
401 477 1
401 480 1
402 306 1
402 307 1
402 309 1
402 312 1
402 490 1
402 491 1
402 493 1
402 496 1
403 72 1
403 80 1
403 149 1
403 157 1
403 354 1
403 362 1
403 449 1
403 457 1
404 81 1
404 89 1
404 200 1
404 208 1
404 230 1
404 238 1
404 327 1
404 335 1
405 5 1
405 13 1
405 116 1
405 124 1
405 195 1
405 203 1
405 210 1
405 218 1
406 194 1
406 195 1
406 198 1
406 199 1
406 378 1
406 379 1
406 382 1
406 383 1
407 2 1
407 3 1
407 5 1
407 8 1
407 186 1
407 187 1
407 189 1
407 192 1
408 230 1
408 238 1
408 277 1
408 285 1
408 327 1
408 335 1
408 482 1
408 490 1
409 57 1
409 60 1
409 62 1
409 63 1
409 369 1
409 372 1
409 374 1
409 375 1
410 55 1
410 63 1
410 116 1
410 124 1
410 210 1
410 218 1
410 305 1
410 313 1
411 35 1
411 43 1
411 50 1
411 58 1
411 264 1
411 272 1
411 391 1
411 399 1
412 51 1
412 52 1
412 53 1
412 54 1
412 235 1
412 236 1
412 237 1
412 238 1
413 20 1
413 28 1
413 114 1
413 122 1
413 209 1
413 217 1
413 455 1
413 463 1
414 55 1
414 63 1
414 195 1
414 203 1
414 210 1
414 218 1
414 424 1
414 432 1
415 33 1
415 41 1
415 152 1
415 160 1
415 340 1
415 348 1
415 419 1
415 427 1
416 153 1
416 155 1
416 157 1
416 159 1
416 465 1
416 467 1
416 469 1
416 471 1
417 6 1
417 14 1
417 103 1
417 111 1
417 353 1
417 361 1
417 472 1
417 480 1
418 225 1
418 226 1
418 231 1
418 232 1
418 409 1
418 410 1
418 415 1
418 416 1
419 177 1
419 178 1
419 181 1
419 182 1
419 361 1
419 362 1
419 365 1
419 366 1
420 177 1
420 178 1
420 183 1
420 184 1
420 361 1
420 362 1
420 367 1
420 368 1
421 65 1
421 67 1
421 69 1
421 71 1
421 249 1
421 251 1
421 253 1
421 255 1
422 90 1
422 92 1
422 93 1
422 95 1
422 402 1
422 404 1
422 405 1
422 407 1
423 161 1
423 163 1
423 166 1
423 168 1
423 345 1
423 347 1
423 350 1
423 352 1
424 274 1
424 275 1
424 278 1
424 279 1
424 458 1
424 459 1
424 462 1
424 463 1
425 24 1
425 32 1
425 212 1
425 220 1
425 291 1
425 299 1
425 401 1
425 409 1
426 88 1
426 96 1
426 118 1
426 126 1
426 276 1
426 284 1
426 370 1
426 378 1
427 305 1
427 306 1
427 311 1
427 312 1
427 489 1
427 490 1
427 495 1
427 496 1
428 4 1
428 12 1
428 83 1
428 91 1
428 342 1
428 350 1
428 439 1
428 447 1
429 19 1
429 27 1
429 34 1
429 42 1
429 248 1
429 256 1
429 375 1
429 383 1
430 9 1
430 11 1
430 13 1
430 15 1
430 321 1
430 323 1
430 325 1
430 327 1
431 120 1
431 128 1
431 247 1
431 255 1
431 387 1
431 395 1
431 402 1
431 410 1
432 241 1
432 244 1
432 245 1
432 248 1
432 425 1
432 428 1
432 429 1
432 432 1
433 49 1
433 57 1
433 168 1
433 176 1
433 356 1
433 364 1
433 435 1
433 443 1
434 65 1
434 66 1
434 71 1
434 72 1
434 249 1
434 250 1
434 255 1
434 256 1
435 89 1
435 92 1
435 94 1
435 95 1
435 401 1
435 404 1
435 406 1
435 407 1
436 49 1
436 57 1
436 168 1
436 176 1
436 245 1
436 253 1
436 450 1
436 458 1
437 25 1
437 27 1
437 29 1
437 31 1
437 337 1
437 339 1
437 341 1
437 343 1
438 87 1
438 95 1
438 227 1
438 235 1
438 242 1
438 250 1
438 456 1
438 464 1
439 33 1
439 34 1
439 37 1
439 38 1
439 217 1
439 218 1
439 221 1
439 222 1
440 53 1
440 61 1
440 258 1
440 266 1
440 353 1
440 361 1
440 472 1
440 480 1
441 35 1
441 43 1
441 294 1
441 302 1
441 391 1
441 399 1
441 452 1
441 460 1
442 90 1
442 91 1
442 93 1
442 96 1
442 402 1
442 403 1
442 405 1
442 408 1
443 225 1
443 227 1
443 229 1
443 231 1
443 409 1
443 411 1
443 413 1
443 415 1
444 73 1
444 76 1
444 77 1
444 80 1
444 385 1
444 388 1
444 389 1
444 392 1
445 1 1
445 4 1
445 6 1
445 7 1
445 185 1
445 188 1
445 190 1
445 191 1
446 5 1
446 13 1
446 55 1
446 63 1
446 210 1
446 218 1
446 454 1
446 462 1
447 241 1
447 244 1
447 246 1
447 247 1
447 425 1
447 428 1
447 430 1
447 431 1
448 67 1
448 75 1
448 82 1
448 90 1
448 373 1
448 381 1
448 484 1
448 492 1
449 102 1
449 110 1
449 149 1
449 157 1
449 199 1
449 207 1
449 354 1
449 362 1
450 97 1
450 105 1
450 216 1
450 224 1
450 246 1
450 254 1
450 343 1
450 351 1
451 81 1
451 83 1
451 85 1
451 87 1
451 265 1
451 267 1
451 269 1
451 271 1
452 51 1
452 59 1
452 161 1
452 169 1
452 357 1
452 365 1
452 407 1
452 415 1
453 34 1
453 42 1
453 248 1
453 256 1
453 278 1
453 286 1
453 436 1
453 444 1
454 87 1
454 95 1
454 337 1
454 345 1
454 456 1
454 464 1
454 486 1
454 494 1
455 209 1
455 210 1
455 213 1
455 214 1
455 393 1
455 394 1
455 397 1
455 398 1
456 36 1
456 44 1
456 130 1
456 138 1
456 225 1
456 233 1
456 471 1
456 479 1
457 274 1
457 275 1
457 277 1
457 280 1
457 458 1
457 459 1
457 461 1
457 464 1
458 39 1
458 47 1
458 194 1
458 202 1
458 438 1
458 446 1
458 485 1
458 493 1
459 41 1
459 42 1
459 47 1
459 48 1
459 353 1
459 354 1
459 359 1
459 360 1
460 273 1
460 275 1
460 278 1
460 280 1
460 457 1
460 459 1
460 462 1
460 464 1
461 241 1
461 242 1
461 247 1
461 248 1
461 425 1
461 426 1
461 431 1
461 432 1
462 2 1
462 10 1
462 246 1
462 254 1
462 293 1
462 301 1
462 343 1
462 351 1
463 193 1
463 195 1
463 197 1
463 199 1
463 377 1
463 379 1
463 381 1
463 383 1
464 49 1
464 50 1
464 53 1
464 54 1
464 233 1
464 234 1
464 237 1
464 238 1
465 225 1
465 228 1
465 229 1
465 232 1
465 409 1
465 412 1
465 413 1
465 416 1
466 7 1
466 15 1
466 147 1
466 155 1
466 162 1
466 170 1
466 376 1
466 384 1
467 150 1
467 158 1
467 247 1
467 255 1
467 308 1
467 316 1
467 387 1
467 395 1
468 70 1
468 78 1
468 117 1
468 125 1
468 167 1
468 175 1
468 322 1
468 330 1
469 105 1
469 108 1
469 109 1
469 112 1
469 417 1
469 420 1
469 421 1
469 424 1
470 42 1
470 44 1
470 45 1
470 47 1
470 354 1
470 356 1
470 357 1
470 359 1
471 87 1
471 95 1
471 148 1
471 156 1
471 242 1
471 250 1
471 337 1
471 345 1
472 57 1
472 59 1
472 61 1
472 63 1
472 369 1
472 371 1
472 373 1
472 375 1
473 153 1
473 154 1
473 157 1
473 158 1
473 465 1
473 466 1
473 469 1
473 470 1
474 104 1
474 112 1
474 181 1
474 189 1
474 386 1
474 394 1
474 481 1
474 489 1
475 145 1
475 146 1
475 151 1
475 152 1
475 329 1
475 330 1
475 335 1
475 336 1
476 17 1
476 19 1
476 22 1
476 24 1
476 201 1
476 203 1
476 206 1
476 208 1
477 169 1
477 171 1
477 174 1
477 176 1
477 481 1
477 483 1
477 486 1
477 488 1
478 166 1
478 174 1
478 263 1
478 271 1
478 324 1
478 332 1
478 403 1
478 411 1
479 66 1
479 74 1
479 161 1
479 169 1
479 280 1
479 288 1
479 357 1
479 365 1
480 37 1
480 45 1
480 87 1
480 95 1
480 227 1
480 235 1
480 337 1
480 345 1
481 162 1
481 170 1
481 257 1
481 265 1
481 376 1
481 384 1
481 453 1
481 461 1
482 178 1
482 179 1
482 182 1
482 183 1
482 362 1
482 363 1
482 366 1
482 367 1
483 130 1
483 138 1
483 374 1
483 382 1
483 421 1
483 429 1
483 471 1
483 479 1
484 115 1
484 116 1
484 117 1
484 118 1
484 299 1
484 300 1
484 301 1
484 302 1
485 86 1
485 94 1
485 183 1
485 191 1
485 244 1
485 252 1
485 323 1
485 331 1
486 86 1
486 94 1
486 133 1
486 141 1
486 183 1
486 191 1
486 338 1
486 346 1
487 33 1
487 36 1
487 37 1
487 40 1
487 217 1
487 220 1
487 221 1
487 224 1
488 66 1
488 74 1
488 310 1
488 318 1
488 357 1
488 365 1
488 407 1
488 415 1
489 193 1
489 194 1
489 197 1
489 198 1
489 377 1
489 378 1
489 381 1
489 382 1
490 9 1
490 10 1
490 13 1
490 14 1
490 321 1
490 322 1
490 325 1
490 326 1
491 209 1
491 212 1
491 214 1
491 215 1
491 393 1
491 396 1
491 398 1
491 399 1
492 289 1
492 291 1
492 293 1
492 295 1
492 473 1
492 475 1
492 477 1
492 479 1
493 18 1
493 19 1
493 21 1
493 24 1
493 202 1
493 203 1
493 205 1
493 208 1
494 49 1
494 57 1
494 245 1
494 253 1
494 295 1
494 303 1
494 435 1
494 443 1
495 209 1
495 211 1
495 213 1
495 215 1
495 393 1
495 395 1
495 397 1
495 399 1
496 257 1
496 259 1
496 261 1
496 263 1
496 441 1
496 443 1
496 445 1
496 447 1
497 71 1
497 79 1
497 132 1
497 140 1
497 211 1
497 219 1
497 470 1
497 478 1
498 155 1
498 156 1
498 157 1
498 158 1
498 467 1
498 468 1
498 469 1
498 470 1
499 154 1
499 155 1
499 157 1
499 160 1
499 466 1
499 467 1
499 469 1
499 472 1
500 81 1
500 89 1
500 327 1
500 335 1
500 388 1
500 396 1
500 482 1
500 490 1
501 85 1
501 93 1
501 196 1
501 204 1
501 275 1
501 283 1
501 290 1
501 298 1
502 194 1
502 202 1
502 289 1
502 297 1
502 408 1
502 416 1
502 485 1
502 493 1
503 66 1
503 68 1
503 69 1
503 71 1
503 250 1
503 252 1
503 253 1
503 255 1
504 52 1
504 60 1
504 146 1
504 154 1
504 360 1
504 368 1
504 390 1
504 398 1
505 184 1
505 192 1
505 311 1
505 319 1
505 451 1
505 459 1
505 466 1
505 474 1
506 69 1
506 77 1
506 274 1
506 282 1
506 369 1
506 377 1
506 488 1
506 496 1
507 105 1
507 108 1
507 110 1
507 111 1
507 417 1
507 420 1
507 422 1
507 423 1
508 178 1
508 179 1
508 181 1
508 184 1
508 362 1
508 363 1
508 365 1
508 368 1
509 40 1
509 48 1
509 167 1
509 175 1
509 307 1
509 315 1
509 322 1
509 330 1
510 38 1
510 46 1
510 85 1
510 93 1
510 135 1
510 143 1
510 290 1
510 298 1
511 88 1
511 96 1
511 215 1
511 223 1
511 355 1
511 363 1
511 370 1
511 378 1
512 49 1
512 52 1
512 54 1
512 55 1
512 233 1
512 236 1
512 238 1
512 239 1
513 242 1
513 244 1
513 245 1
513 247 1
513 426 1
513 428 1
513 429 1
513 431 1
514 166 1
514 174 1
514 213 1
514 221 1
514 263 1
514 271 1
514 418 1
514 426 1
515 67 1
515 68 1
515 69 1
515 70 1
515 251 1
515 252 1
515 253 1
515 254 1
516 41 1
516 44 1
516 46 1
516 47 1
516 353 1
516 356 1
516 358 1
516 359 1
517 101 1
517 109 1
517 151 1
517 159 1
517 291 1
517 299 1
517 401 1
517 409 1
518 65 1
518 73 1
518 261 1
518 269 1
518 311 1
518 319 1
518 451 1
518 459 1
519 88 1
519 96 1
519 276 1
519 284 1
519 355 1
519 363 1
519 465 1
519 473 1
520 168 1
520 176 1
520 295 1
520 303 1
520 435 1
520 443 1
520 450 1
520 458 1
521 73 1
521 74 1
521 77 1
521 78 1
521 385 1
521 386 1
521 389 1
521 390 1
522 138 1
522 139 1
522 142 1
522 143 1
522 450 1
522 451 1
522 454 1
522 455 1
523 225 1
523 226 1
523 229 1
523 230 1
523 409 1
523 410 1
523 413 1
523 414 1
524 8 1
524 16 1
524 38 1
524 46 1
524 196 1
524 204 1
524 290 1
524 298 1
525 41 1
525 42 1
525 45 1
525 46 1
525 353 1
525 354 1
525 357 1
525 358 1
526 81 1
526 84 1
526 85 1
526 88 1
526 265 1
526 268 1
526 269 1
526 272 1
527 145 1
527 148 1
527 149 1
527 152 1
527 329 1
527 332 1
527 333 1
527 336 1
528 138 1
528 139 1
528 141 1
528 144 1
528 450 1
528 451 1
528 453 1
528 456 1
529 22 1
529 30 1
529 119 1
529 127 1
529 369 1
529 377 1
529 488 1
529 496 1
530 49 1
530 51 1
530 53 1
530 55 1
530 233 1
530 235 1
530 237 1
530 239 1
531 4 1
531 12 1
531 83 1
531 91 1
531 98 1
531 106 1
531 389 1
531 397 1
532 56 1
532 64 1
532 183 1
532 191 1
532 323 1
532 331 1
532 338 1
532 346 1
533 165 1
533 173 1
533 276 1
533 284 1
533 355 1
533 363 1
533 370 1
533 378 1
534 82 1
534 90 1
534 177 1
534 185 1
534 423 1
534 431 1
534 484 1
534 492 1
535 23 1
535 31 1
535 84 1
535 92 1
535 178 1
535 186 1
535 273 1
535 281 1
536 291 1
536 292 1
536 293 1
536 294 1
536 475 1
536 476 1
536 477 1
536 478 1
537 289 1
537 291 1
537 294 1
537 296 1
537 473 1
537 475 1
537 478 1
537 480 1
538 258 1
538 260 1
538 261 1
538 263 1
538 442 1
538 444 1
538 445 1
538 447 1
539 57 1
539 58 1
539 63 1
539 64 1
539 369 1
539 370 1
539 375 1
539 376 1
540 117 1
540 125 1
540 167 1
540 175 1
540 307 1
540 315 1
540 417 1
540 425 1
541 193 1
541 194 1
541 199 1
541 200 1
541 377 1
541 378 1
541 383 1
541 384 1
542 100 1
542 108 1
542 179 1
542 187 1
542 289 1
542 297 1
542 408 1
542 416 1
543 209 1
543 210 1
543 215 1
543 216 1
543 393 1
543 394 1
543 399 1
543 400 1
544 18 1
544 26 1
544 113 1
544 121 1
544 232 1
544 240 1
544 309 1
544 317 1
545 177 1
545 179 1
545 181 1
545 183 1
545 361 1
545 363 1
545 365 1
545 367 1
546 89 1
546 90 1
546 95 1
546 96 1
546 401 1
546 402 1
546 407 1
546 408 1
547 33 1
547 36 1
547 38 1
547 39 1
547 217 1
547 220 1
547 222 1
547 223 1
548 49 1
548 50 1
548 55 1
548 56 1
548 233 1
548 234 1
548 239 1
548 240 1
549 8 1
549 16 1
549 38 1
549 46 1
549 135 1
549 143 1
549 385 1
549 393 1
550 118 1
550 126 1
550 165 1
550 173 1
550 215 1
550 223 1
550 370 1
550 378 1
551 25 1
551 28 1
551 30 1
551 31 1
551 337 1
551 340 1
551 342 1
551 343 1
552 258 1
552 259 1
552 262 1
552 263 1
552 442 1
552 443 1
552 446 1
552 447 1
553 104 1
553 112 1
553 231 1
553 239 1
553 371 1
553 379 1
553 386 1
553 394 1
554 161 1
554 164 1
554 166 1
554 167 1
554 345 1
554 348 1
554 350 1
554 351 1
555 40 1
555 48 1
555 117 1
555 125 1
555 322 1
555 330 1
555 417 1
555 425 1
556 161 1
556 169 1
556 280 1
556 288 1
556 310 1
556 318 1
556 407 1
556 415 1
557 56 1
557 64 1
557 86 1
557 94 1
557 244 1
557 252 1
557 338 1
557 346 1
558 56 1
558 64 1
558 133 1
558 141 1
558 338 1
558 346 1
558 433 1
558 441 1
559 1 1
559 2 1
559 7 1
559 8 1
559 185 1
559 186 1
559 191 1
559 192 1
560 97 1
560 105 1
560 293 1
560 301 1
560 343 1
560 351 1
560 483 1
560 491 1
561 97 1
561 100 1
561 102 1
561 103 1
561 281 1
561 284 1
561 286 1
561 287 1
562 169 1
562 172 1
562 174 1
562 175 1
562 481 1
562 484 1
562 486 1
562 487 1
563 225 1
563 228 1
563 230 1
563 231 1
563 409 1
563 412 1
563 414 1
563 415 1
564 273 1
564 274 1
564 279 1
564 280 1
564 457 1
564 458 1
564 463 1
564 464 1
565 21 1
565 29 1
565 132 1
565 140 1
565 211 1
565 219 1
565 226 1
565 234 1
566 21 1
566 29 1
566 71 1
566 79 1
566 211 1
566 219 1
566 321 1
566 329 1
567 149 1
567 157 1
567 199 1
567 207 1
567 339 1
567 347 1
567 449 1
567 457 1
568 193 1
568 196 1
568 198 1
568 199 1
568 377 1
568 380 1
568 382 1
568 383 1
569 20 1
569 28 1
569 99 1
569 107 1
569 114 1
569 122 1
569 405 1
569 413 1
570 305 1
570 308 1
570 309 1
570 312 1
570 489 1
570 492 1
570 493 1
570 496 1
571 273 1
571 276 1
571 277 1
571 280 1
571 457 1
571 460 1
571 461 1
571 464 1
572 18 1
572 19 1
572 22 1
572 23 1
572 202 1
572 203 1
572 206 1
572 207 1
573 179 1
573 180 1
573 181 1
573 182 1
573 363 1
573 364 1
573 365 1
573 366 1
574 147 1
574 148 1
574 149 1
574 150 1
574 331 1
574 332 1
574 333 1
574 334 1
575 115 1
575 123 1
575 225 1
575 233 1
575 421 1
575 429 1
575 471 1
575 479 1
576 135 1
576 143 1
576 196 1
576 204 1
576 290 1
576 298 1
576 385 1
576 393 1
577 36 1
577 44 1
577 115 1
577 123 1
577 374 1
577 382 1
577 471 1
577 479 1
578 21 1
578 29 1
578 226 1
578 234 1
578 321 1
578 329 1
578 440 1
578 448 1
579 22 1
579 30 1
579 119 1
579 127 1
579 180 1
579 188 1
579 259 1
579 267 1
580 41 1
580 43 1
580 46 1
580 48 1
580 353 1
580 355 1
580 358 1
580 360 1
581 258 1
581 259 1
581 261 1
581 264 1
581 442 1
581 443 1
581 445 1
581 448 1
582 72 1
582 80 1
582 199 1
582 207 1
582 339 1
582 347 1
582 354 1
582 362 1
583 114 1
583 115 1
583 117 1
583 120 1
583 298 1
583 299 1
583 301 1
583 304 1
584 129 1
584 131 1
584 134 1
584 136 1
584 313 1
584 315 1
584 318 1
584 320 1
585 194 1
585 195 1
585 197 1
585 200 1
585 378 1
585 379 1
585 381 1
585 384 1
586 68 1
586 76 1
586 147 1
586 155 1
586 162 1
586 170 1
586 453 1
586 461 1
587 41 1
587 44 1
587 45 1
587 48 1
587 353 1
587 356 1
587 357 1
587 360 1
588 25 1
588 27 1
588 30 1
588 32 1
588 337 1
588 339 1
588 342 1
588 344 1
589 50 1
589 58 1
589 264 1
589 272 1
589 294 1
589 302 1
589 452 1
589 460 1
590 2 1
590 3 1
590 6 1
590 7 1
590 186 1
590 187 1
590 190 1
590 191 1
591 72 1
591 80 1
591 102 1
591 110 1
591 260 1
591 268 1
591 354 1
591 362 1
592 130 1
592 131 1
592 133 1
592 136 1
592 314 1
592 315 1
592 317 1
592 320 1
593 150 1
593 158 1
593 197 1
593 205 1
593 247 1
593 255 1
593 402 1
593 410 1
594 146 1
594 147 1
594 149 1
594 152 1
594 330 1
594 331 1
594 333 1
594 336 1
595 289 1
595 292 1
595 293 1
595 296 1
595 473 1
595 476 1
595 477 1
595 480 1
596 39 1
596 47 1
596 179 1
596 187 1
596 289 1
596 297 1
596 485 1
596 493 1
597 74 1
597 75 1
597 77 1
597 80 1
597 386 1
597 387 1
597 389 1
597 392 1
598 35 1
598 43 1
598 145 1
598 153 1
598 264 1
598 272 1
598 452 1
598 460 1
599 169 1
599 170 1
599 175 1
599 176 1
599 481 1
599 482 1
599 487 1
599 488 1
600 55 1
600 63 1
600 116 1
600 124 1
600 195 1
600 203 1
600 454 1
600 462 1
601 103 1
601 111 1
601 243 1
601 251 1
601 258 1
601 266 1
601 472 1
601 480 1
602 210 1
602 211 1
602 213 1
602 216 1
602 394 1
602 395 1
602 397 1
602 400 1
603 3 1
603 11 1
603 113 1
603 121 1
603 232 1
603 240 1
603 420 1
603 428 1
604 82 1
604 83 1
604 86 1
604 87 1
604 266 1
604 267 1
604 270 1
604 271 1
605 9 1
605 12 1
605 13 1
605 16 1
605 321 1
605 324 1
605 325 1
605 328 1
606 154 1
606 155 1
606 158 1
606 159 1
606 466 1
606 467 1
606 470 1
606 471 1
607 138 1
607 140 1
607 141 1
607 143 1
607 450 1
607 452 1
607 453 1
607 455 1
608 120 1
608 128 1
608 150 1
608 158 1
608 308 1
608 316 1
608 402 1
608 410 1
609 200 1
609 208 1
609 327 1
609 335 1
609 467 1
609 475 1
609 482 1
609 490 1
610 18 1
610 20 1
610 21 1
610 23 1
610 202 1
610 204 1
610 205 1
610 207 1
611 68 1
611 76 1
611 147 1
611 155 1
611 257 1
611 265 1
611 376 1
611 384 1
612 67 1
612 75 1
612 326 1
612 334 1
612 423 1
612 431 1
612 484 1
612 492 1
613 7 1
613 15 1
613 257 1
613 265 1
613 376 1
613 384 1
613 406 1
613 414 1
614 74 1
614 75 1
614 78 1
614 79 1
614 386 1
614 387 1
614 390 1
614 391 1
615 121 1
615 122 1
615 127 1
615 128 1
615 433 1
615 434 1
615 439 1
615 440 1
616 19 1
616 27 1
616 34 1
616 42 1
616 325 1
616 333 1
616 436 1
616 444 1
617 231 1
617 239 1
617 292 1
617 300 1
617 386 1
617 394 1
617 481 1
617 489 1
618 98 1
618 99 1
618 102 1
618 103 1
618 282 1
618 283 1
618 286 1
618 287 1
619 169 1
619 170 1
619 173 1
619 174 1
619 481 1
619 482 1
619 485 1
619 486 1
620 3 1
620 11 1
620 18 1
620 26 1
620 309 1
620 317 1
620 420 1
620 428 1
621 113 1
621 116 1
621 117 1
621 120 1
621 297 1
621 300 1
621 301 1
621 304 1
622 182 1
622 190 1
622 229 1
622 237 1
622 279 1
622 287 1
622 434 1
622 442 1
623 52 1
623 60 1
623 131 1
623 139 1
623 146 1
623 154 1
623 437 1
623 445 1
624 137 1
624 138 1
624 143 1
624 144 1
624 449 1
624 450 1
624 455 1
624 456 1
625 18 1
625 26 1
625 232 1
625 240 1
625 262 1
625 270 1
625 420 1
625 428 1
626 58 1
626 60 1
626 61 1
626 63 1
626 370 1
626 372 1
626 373 1
626 375 1
627 6 1
627 14 1
627 53 1
627 61 1
627 103 1
627 111 1
627 258 1
627 266 1
628 52 1
628 60 1
628 131 1
628 139 1
628 390 1
628 398 1
628 487 1
628 495 1
629 82 1
629 84 1
629 85 1
629 87 1
629 266 1
629 268 1
629 269 1
629 271 1
630 88 1
630 96 1
630 165 1
630 173 1
630 370 1
630 378 1
630 465 1
630 473 1
631 99 1
631 107 1
631 114 1
631 122 1
631 328 1
631 336 1
631 455 1
631 463 1
632 129 1
632 132 1
632 133 1
632 136 1
632 313 1
632 316 1
632 317 1
632 320 1
633 17 1
633 19 1
633 21 1
633 23 1
633 201 1
633 203 1
633 205 1
633 207 1
634 21 1
634 29 1
634 71 1
634 79 1
634 226 1
634 234 1
634 470 1
634 478 1
635 65 1
635 73 1
635 184 1
635 192 1
635 261 1
635 269 1
635 466 1
635 474 1
636 133 1
636 141 1
636 183 1
636 191 1
636 323 1
636 331 1
636 433 1
636 441 1
637 181 1
637 189 1
637 231 1
637 239 1
637 371 1
637 379 1
637 481 1
637 489 1
638 184 1
638 192 1
638 214 1
638 222 1
638 372 1
638 380 1
638 466 1
638 474 1
639 245 1
639 253 1
639 356 1
639 364 1
639 435 1
639 443 1
639 450 1
639 458 1
640 137 1
640 138 1
640 141 1
640 142 1
640 449 1
640 450 1
640 453 1
640 454 1
641 17 1
641 20 1
641 22 1
641 23 1
641 201 1
641 204 1
641 206 1
641 207 1
642 100 1
642 108 1
642 179 1
642 187 1
642 194 1
642 202 1
642 485 1
642 493 1
643 307 1
643 308 1
643 309 1
643 310 1
643 491 1
643 492 1
643 493 1
643 494 1
644 1 1
644 9 1
644 197 1
644 205 1
644 247 1
644 255 1
644 387 1
644 395 1
645 129 1
645 137 1
645 248 1
645 256 1
645 278 1
645 286 1
645 375 1
645 383 1
646 40 1
646 48 1
646 70 1
646 78 1
646 167 1
646 175 1
646 417 1
646 425 1
647 17 1
647 18 1
647 23 1
647 24 1
647 201 1
647 202 1
647 207 1
647 208 1
648 17 1
648 20 1
648 21 1
648 24 1
648 201 1
648 204 1
648 205 1
648 208 1
649 99 1
649 100 1
649 101 1
649 102 1
649 283 1
649 284 1
649 285 1
649 286 1
650 4 1
650 12 1
650 98 1
650 106 1
650 193 1
650 201 1
650 439 1
650 447 1
651 257 1
651 258 1
651 263 1
651 264 1
651 441 1
651 442 1
651 447 1
651 448 1
652 17 1
652 25 1
652 136 1
652 144 1
652 213 1
652 221 1
652 418 1
652 426 1
653 210 1
653 211 1
653 214 1
653 215 1
653 394 1
653 395 1
653 398 1
653 399 1
654 7 1
654 15 1
654 68 1
654 76 1
654 147 1
654 155 1
654 406 1
654 414 1
655 145 1
655 153 1
655 264 1
655 272 1
655 294 1
655 302 1
655 391 1
655 399 1
656 3 1
656 11 1
656 262 1
656 270 1
656 359 1
656 367 1
656 420 1
656 428 1
657 162 1
657 163 1
657 165 1
657 168 1
657 346 1
657 347 1
657 349 1
657 352 1
658 53 1
658 61 1
658 103 1
658 111 1
658 243 1
658 251 1
658 353 1
658 361 1
659 82 1
659 90 1
659 177 1
659 185 1
659 296 1
659 304 1
659 373 1
659 381 1
660 35 1
660 36 1
660 37 1
660 38 1
660 219 1
660 220 1
660 221 1
660 222 1
661 215 1
661 223 1
661 276 1
661 284 1
661 370 1
661 378 1
661 465 1
661 473 1
662 214 1
662 222 1
662 261 1
662 269 1
662 311 1
662 319 1
662 466 1
662 474 1
663 10 1
663 11 1
663 14 1
663 15 1
663 322 1
663 323 1
663 326 1
663 327 1
664 65 1
664 73 1
664 311 1
664 319 1
664 372 1
664 380 1
664 466 1
664 474 1
665 241 1
665 243 1
665 245 1
665 247 1
665 425 1
665 427 1
665 429 1
665 431 1
666 121 1
666 124 1
666 125 1
666 128 1
666 433 1
666 436 1
666 437 1
666 440 1
667 134 1
667 142 1
667 181 1
667 189 1
667 231 1
667 239 1
667 386 1
667 394 1
668 90 1
668 91 1
668 94 1
668 95 1
668 402 1
668 403 1
668 406 1
668 407 1
669 89 1
669 91 1
669 94 1
669 96 1
669 401 1
669 403 1
669 406 1
669 408 1
670 20 1
670 28 1
670 99 1
670 107 1
670 358 1
670 366 1
670 455 1
670 463 1
671 198 1
671 206 1
671 295 1
671 303 1
671 356 1
671 364 1
671 435 1
671 443 1
672 89 1
672 92 1
672 93 1
672 96 1
672 401 1
672 404 1
672 405 1
672 408 1
673 67 1
673 75 1
673 177 1
673 185 1
673 373 1
673 381 1
673 423 1
673 431 1
674 52 1
674 60 1
674 146 1
674 154 1
674 241 1
674 249 1
674 487 1
674 495 1
675 242 1
675 243 1
675 245 1
675 248 1
675 426 1
675 427 1
675 429 1
675 432 1
676 11 1
676 12 1
676 13 1
676 14 1
676 323 1
676 324 1
676 325 1
676 326 1
677 130 1
677 131 1
677 134 1
677 135 1
677 314 1
677 315 1
677 318 1
677 319 1
678 146 1
678 148 1
678 149 1
678 151 1
678 330 1
678 332 1
678 333 1
678 335 1
679 152 1
679 160 1
679 279 1
679 287 1
679 419 1
679 427 1
679 434 1
679 442 1
680 1 1
680 9 1
680 247 1
680 255 1
680 308 1
680 316 1
680 402 1
680 410 1
681 72 1
681 80 1
681 260 1
681 268 1
681 339 1
681 347 1
681 449 1
681 457 1
682 1 1
682 9 1
682 120 1
682 128 1
682 150 1
682 158 1
682 247 1
682 255 1
683 50 1
683 52 1
683 53 1
683 55 1
683 234 1
683 236 1
683 237 1
683 239 1
684 33 1
684 34 1
684 39 1
684 40 1
684 217 1
684 218 1
684 223 1
684 224 1
685 146 1
685 154 1
685 390 1
685 398 1
685 437 1
685 445 1
685 487 1
685 495 1
686 181 1
686 189 1
686 292 1
686 300 1
686 371 1
686 379 1
686 386 1
686 394 1
687 131 1
687 139 1
687 241 1
687 249 1
687 437 1
687 445 1
687 487 1
687 495 1
688 36 1
688 44 1
688 130 1
688 138 1
688 344 1
688 352 1
688 374 1
688 382 1
689 20 1
689 28 1
689 99 1
689 107 1
689 209 1
689 217 1
689 328 1
689 336 1
690 134 1
690 142 1
690 231 1
690 239 1
690 292 1
690 300 1
690 371 1
690 379 1
691 3 1
691 4 1
691 5 1
691 6 1
691 187 1
691 188 1
691 189 1
691 190 1
692 273 1
692 274 1
692 277 1
692 278 1
692 457 1
692 458 1
692 461 1
692 462 1
693 104 1
693 112 1
693 134 1
693 142 1
693 292 1
693 300 1
693 386 1
693 394 1
694 153 1
694 156 1
694 157 1
694 160 1
694 465 1
694 468 1
694 469 1
694 472 1
695 199 1
695 207 1
695 260 1
695 268 1
695 354 1
695 362 1
695 449 1
695 457 1
696 257 1
696 260 1
696 262 1
696 263 1
696 441 1
696 444 1
696 446 1
696 447 1
697 73 1
697 74 1
697 79 1
697 80 1
697 385 1
697 386 1
697 391 1
697 392 1
698 73 1
698 76 1
698 78 1
698 79 1
698 385 1
698 388 1
698 390 1
698 391 1
699 193 1
699 195 1
699 198 1
699 200 1
699 377 1
699 379 1
699 382 1
699 384 1
700 153 1
700 154 1
700 159 1
700 160 1
700 465 1
700 466 1
700 471 1
700 472 1
701 1 1
701 4 1
701 5 1
701 8 1
701 185 1
701 188 1
701 189 1
701 192 1
702 34 1
702 36 1
702 37 1
702 39 1
702 218 1
702 220 1
702 221 1
702 223 1
703 169 1
703 172 1
703 173 1
703 176 1
703 481 1
703 484 1
703 485 1
703 488 1
704 137 1
704 140 1
704 141 1
704 144 1
704 449 1
704 452 1
704 453 1
704 456 1
705 3 1
705 11 1
705 113 1
705 121 1
705 309 1
705 317 1
705 359 1
705 367 1
706 17 1
706 25 1
706 213 1
706 221 1
706 263 1
706 271 1
706 403 1
706 411 1
707 17 1
707 25 1
707 263 1
707 271 1
707 324 1
707 332 1
707 418 1
707 426 1
708 149 1
708 157 1
708 260 1
708 268 1
708 339 1
708 347 1
708 354 1
708 362 1
709 261 1
709 269 1
709 372 1
709 380 1
709 451 1
709 459 1
709 466 1
709 474 1
710 71 1
710 79 1
710 132 1
710 140 1
710 226 1
710 234 1
710 321 1
710 329 1
711 84 1
711 92 1
711 163 1
711 171 1
711 273 1
711 281 1
711 392 1
711 400 1
712 43 1
712 44 1
712 45 1
712 46 1
712 355 1
712 356 1
712 357 1
712 358 1
713 97 1
713 99 1
713 101 1
713 103 1
713 281 1
713 283 1
713 285 1
713 287 1
714 24 1
714 32 1
714 54 1
714 62 1
714 212 1
714 220 1
714 306 1
714 314 1
715 213 1
715 221 1
715 324 1
715 332 1
715 403 1
715 411 1
715 418 1
715 426 1
716 36 1
716 44 1
716 115 1
716 123 1
716 130 1
716 138 1
716 421 1
716 429 1
717 83 1
717 84 1
717 85 1
717 86 1
717 267 1
717 268 1
717 269 1
717 270 1
718 145 1
718 147 1
718 149 1
718 151 1
718 329 1
718 331 1
718 333 1
718 335 1
719 145 1
719 146 1
719 149 1
719 150 1
719 329 1
719 330 1
719 333 1
719 334 1
720 39 1
720 47 1
720 100 1
720 108 1
720 179 1
720 187 1
720 438 1
720 446 1
721 73 1
721 75 1
721 77 1
721 79 1
721 385 1
721 387 1
721 389 1
721 391 1
722 26 1
722 27 1
722 29 1
722 32 1
722 338 1
722 339 1
722 341 1
722 344 1
723 242 1
723 243 1
723 246 1
723 247 1
723 426 1
723 427 1
723 430 1
723 431 1
724 225 1
724 233 1
724 344 1
724 352 1
724 374 1
724 382 1
724 471 1
724 479 1
725 105 1
725 106 1
725 109 1
725 110 1
725 417 1
725 418 1
725 421 1
725 422 1
726 107 1
726 108 1
726 109 1
726 110 1
726 419 1
726 420 1
726 421 1
726 422 1
727 211 1
727 212 1
727 213 1
727 214 1
727 395 1
727 396 1
727 397 1
727 398 1
728 35 1
728 43 1
728 50 1
728 58 1
728 341 1
728 349 1
728 452 1
728 460 1
729 91 1
729 92 1
729 93 1
729 94 1
729 403 1
729 404 1
729 405 1
729 406 1
730 209 1
730 211 1
730 214 1
730 216 1
730 393 1
730 395 1
730 398 1
730 400 1
731 121 1
731 124 1
731 126 1
731 127 1
731 433 1
731 436 1
731 438 1
731 439 1
732 87 1
732 95 1
732 148 1
732 156 1
732 227 1
732 235 1
732 486 1
732 494 1
733 105 1
733 107 1
733 110 1
733 112 1
733 417 1
733 419 1
733 422 1
733 424 1
734 33 1
734 41 1
734 152 1
734 160 1
734 229 1
734 237 1
734 434 1
734 442 1
735 57 1
735 60 1
735 61 1
735 64 1
735 369 1
735 372 1
735 373 1
735 376 1
736 4 1
736 12 1
736 98 1
736 106 1
736 312 1
736 320 1
736 342 1
736 350 1
737 257 1
737 260 1
737 261 1
737 264 1
737 441 1
737 444 1
737 445 1
737 448 1
738 197 1
738 205 1
738 308 1
738 316 1
738 387 1
738 395 1
738 402 1
738 410 1
739 50 1
739 58 1
739 294 1
739 302 1
739 341 1
739 349 1
739 391 1
739 399 1
740 9 1
740 10 1
740 15 1
740 16 1
740 321 1
740 322 1
740 327 1
740 328 1
741 17 1
741 25 1
741 136 1
741 144 1
741 324 1
741 332 1
741 403 1
741 411 1
742 132 1
742 140 1
742 226 1
742 234 1
742 440 1
742 448 1
742 470 1
742 478 1
743 1 1
743 3 1
743 6 1
743 8 1
743 185 1
743 187 1
743 190 1
743 192 1
744 137 1
744 139 1
744 141 1
744 143 1
744 449 1
744 451 1
744 453 1
744 455 1
745 20 1
745 28 1
745 114 1
745 122 1
745 328 1
745 336 1
745 358 1
745 366 1
746 57 1
746 58 1
746 61 1
746 62 1
746 369 1
746 370 1
746 373 1
746 374 1
747 42 1
747 43 1
747 46 1
747 47 1
747 354 1
747 355 1
747 358 1
747 359 1
748 133 1
748 141 1
748 244 1
748 252 1
748 323 1
748 331 1
748 338 1
748 346 1
749 8 1
749 16 1
749 196 1
749 204 1
749 275 1
749 283 1
749 385 1
749 393 1
750 51 1
750 59 1
750 310 1
750 318 1
750 407 1
750 415 1
750 468 1
750 476 1
751 171 1
751 172 1
751 173 1
751 174 1
751 483 1
751 484 1
751 485 1
751 486 1
752 226 1
752 228 1
752 229 1
752 231 1
752 410 1
752 412 1
752 413 1
752 415 1
753 65 1
753 67 1
753 70 1
753 72 1
753 249 1
753 251 1
753 254 1
753 256 1
754 49 1
754 51 1
754 54 1
754 56 1
754 233 1
754 235 1
754 238 1
754 240 1
755 118 1
755 126 1
755 215 1
755 223 1
755 276 1
755 284 1
755 355 1
755 363 1
756 113 1
756 114 1
756 117 1
756 118 1
756 297 1
756 298 1
756 301 1
756 302 1
757 114 1
757 122 1
757 358 1
757 366 1
757 405 1
757 413 1
757 455 1
757 463 1
758 274 1
758 276 1
758 277 1
758 279 1
758 458 1
758 460 1
758 461 1
758 463 1
759 71 1
759 79 1
759 321 1
759 329 1
759 440 1
759 448 1
759 470 1
759 478 1
760 49 1
760 52 1
760 53 1
760 56 1
760 233 1
760 236 1
760 237 1
760 240 1
761 162 1
761 164 1
761 165 1
761 167 1
761 346 1
761 348 1
761 349 1
761 351 1
762 105 1
762 106 1
762 111 1
762 112 1
762 417 1
762 418 1
762 423 1
762 424 1
763 214 1
763 222 1
763 311 1
763 319 1
763 372 1
763 380 1
763 451 1
763 459 1
764 98 1
764 106 1
764 193 1
764 201 1
764 312 1
764 320 1
764 389 1
764 397 1
765 84 1
765 92 1
765 163 1
765 171 1
765 178 1
765 186 1
765 469 1
765 477 1
766 113 1
766 121 1
766 232 1
766 240 1
766 262 1
766 270 1
766 359 1
766 367 1
767 145 1
767 147 1
767 150 1
767 152 1
767 329 1
767 331 1
767 334 1
767 336 1
768 69 1
768 77 1
768 180 1
768 188 1
768 259 1
768 267 1
768 274 1
768 282 1
769 81 1
769 89 1
769 200 1
769 208 1
769 277 1
769 285 1
769 482 1
769 490 1
770 52 1
770 60 1
770 131 1
770 139 1
770 241 1
770 249 1
770 360 1
770 368 1
771 5 1
771 13 1
771 55 1
771 63 1
771 195 1
771 203 1
771 305 1
771 313 1
772 116 1
772 124 1
772 210 1
772 218 1
772 424 1
772 432 1
772 454 1
772 462 1
773 225 1
773 227 1
773 230 1
773 232 1
773 409 1
773 411 1
773 414 1
773 416 1
774 22 1
774 30 1
774 69 1
774 77 1
774 119 1
774 127 1
774 274 1
774 282 1
775 51 1
775 59 1
775 66 1
775 74 1
775 357 1
775 365 1
775 468 1
775 476 1
776 18 1
776 26 1
776 262 1
776 270 1
776 309 1
776 317 1
776 359 1
776 367 1
777 8 1
777 16 1
777 135 1
777 143 1
777 275 1
777 283 1
777 290 1
777 298 1
778 23 1
778 31 1
778 84 1
778 92 1
778 163 1
778 171 1
778 422 1
778 430 1
779 97 1
779 105 1
779 216 1
779 224 1
779 404 1
779 412 1
779 483 1
779 491 1
780 119 1
780 127 1
780 180 1
780 188 1
780 274 1
780 282 1
780 369 1
780 377 1
781 51 1
781 59 1
781 66 1
781 74 1
781 280 1
781 288 1
781 407 1
781 415 1
782 178 1
782 180 1
782 181 1
782 183 1
782 362 1
782 364 1
782 365 1
782 367 1
783 148 1
783 156 1
783 242 1
783 250 1
783 456 1
783 464 1
783 486 1
783 494 1
784 257 1
784 259 1
784 262 1
784 264 1
784 441 1
784 443 1
784 446 1
784 448 1
785 98 1
785 99 1
785 101 1
785 104 1
785 282 1
785 283 1
785 285 1
785 288 1
786 50 1
786 51 1
786 53 1
786 56 1
786 234 1
786 235 1
786 237 1
786 240 1
787 10 1
787 11 1
787 13 1
787 16 1
787 322 1
787 323 1
787 325 1
787 328 1
788 40 1
788 48 1
788 228 1
788 236 1
788 307 1
788 315 1
788 417 1
788 425 1
789 121 1
789 123 1
789 125 1
789 127 1
789 433 1
789 435 1
789 437 1
789 439 1
790 241 1
790 242 1
790 245 1
790 246 1
790 425 1
790 426 1
790 429 1
790 430 1
791 289 1
791 290 1
791 293 1
791 294 1
791 473 1
791 474 1
791 477 1
791 478 1
792 9 1
792 11 1
792 14 1
792 16 1
792 321 1
792 323 1
792 326 1
792 328 1
793 99 1
793 107 1
793 209 1
793 217 1
793 405 1
793 413 1
793 455 1
793 463 1
794 113 1
794 116 1
794 118 1
794 119 1
794 297 1
794 300 1
794 302 1
794 303 1
795 67 1
795 75 1
795 177 1
795 185 1
795 296 1
795 304 1
795 484 1
795 492 1
796 97 1
796 100 1
796 101 1
796 104 1
796 281 1
796 284 1
796 285 1
796 288 1
797 209 1
797 212 1
797 213 1
797 216 1
797 393 1
797 396 1
797 397 1
797 400 1
798 18 1
798 26 1
798 113 1
798 121 1
798 359 1
798 367 1
798 420 1
798 428 1
799 39 1
799 47 1
799 100 1
799 108 1
799 194 1
799 202 1
799 289 1
799 297 1
800 183 1
800 191 1
800 244 1
800 252 1
800 338 1
800 346 1
800 433 1
800 441 1
801 81 1
801 89 1
801 200 1
801 208 1
801 388 1
801 396 1
801 467 1
801 475 1
802 33 1
802 41 1
802 279 1
802 287 1
802 340 1
802 348 1
802 434 1
802 442 1
803 104 1
803 112 1
803 134 1
803 142 1
803 231 1
803 239 1
803 481 1
803 489 1
804 49 1
804 57 1
804 168 1
804 176 1
804 198 1
804 206 1
804 295 1
804 303 1
805 89 1
805 91 1
805 93 1
805 95 1
805 401 1
805 403 1
805 405 1
805 407 1
806 193 1
806 201 1
806 312 1
806 320 1
806 342 1
806 350 1
806 439 1
806 447 1
807 162 1
807 163 1
807 166 1
807 167 1
807 346 1
807 347 1
807 350 1
807 351 1
808 194 1
808 196 1
808 197 1
808 199 1
808 378 1
808 380 1
808 381 1
808 383 1
809 122 1
809 123 1
809 126 1
809 127 1
809 434 1
809 435 1
809 438 1
809 439 1
810 152 1
810 160 1
810 182 1
810 190 1
810 340 1
810 348 1
810 434 1
810 442 1
811 19 1
811 27 1
811 129 1
811 137 1
811 325 1
811 333 1
811 375 1
811 383 1
812 10 1
812 12 1
812 13 1
812 15 1
812 322 1
812 324 1
812 325 1
812 327 1
813 2 1
813 10 1
813 293 1
813 301 1
813 404 1
813 412 1
813 483 1
813 491 1
814 71 1
814 79 1
814 211 1
814 219 1
814 226 1
814 234 1
814 440 1
814 448 1
815 1 1
815 3 1
815 5 1
815 7 1
815 185 1
815 187 1
815 189 1
815 191 1
816 26 1
816 27 1
816 30 1
816 31 1
816 338 1
816 339 1
816 342 1
816 343 1
817 153 1
817 156 1
817 158 1
817 159 1
817 465 1
817 468 1
817 470 1
817 471 1
818 17 1
818 25 1
818 136 1
818 144 1
818 166 1
818 174 1
818 263 1
818 271 1
819 241 1
819 243 1
819 246 1
819 248 1
819 425 1
819 427 1
819 430 1
819 432 1
820 137 1
820 140 1
820 142 1
820 143 1
820 449 1
820 452 1
820 454 1
820 455 1
821 170 1
821 171 1
821 174 1
821 175 1
821 482 1
821 483 1
821 486 1
821 487 1
822 58 1
822 59 1
822 61 1
822 64 1
822 370 1
822 371 1
822 373 1
822 376 1
823 100 1
823 108 1
823 194 1
823 202 1
823 408 1
823 416 1
823 438 1
823 446 1
824 105 1
824 107 1
824 109 1
824 111 1
824 417 1
824 419 1
824 421 1
824 423 1
825 83 1
825 91 1
825 98 1
825 106 1
825 312 1
825 320 1
825 439 1
825 447 1
826 51 1
826 59 1
826 161 1
826 169 1
826 280 1
826 288 1
826 468 1
826 476 1
827 37 1
827 45 1
827 242 1
827 250 1
827 337 1
827 345 1
827 456 1
827 464 1
828 50 1
828 51 1
828 54 1
828 55 1
828 234 1
828 235 1
828 238 1
828 239 1
829 7 1
829 15 1
829 147 1
829 155 1
829 257 1
829 265 1
829 453 1
829 461 1
830 6 1
830 14 1
830 164 1
830 172 1
830 258 1
830 266 1
830 472 1
830 480 1
831 290 1
831 292 1
831 293 1
831 295 1
831 474 1
831 476 1
831 477 1
831 479 1
832 290 1
832 291 1
832 294 1
832 295 1
832 474 1
832 475 1
832 478 1
832 479 1
833 123 1
833 124 1
833 125 1
833 126 1
833 435 1
833 436 1
833 437 1
833 438 1
834 193 1
834 196 1
834 197 1
834 200 1
834 377 1
834 380 1
834 381 1
834 384 1
835 226 1
835 227 1
835 229 1
835 232 1
835 410 1
835 411 1
835 413 1
835 416 1
836 246 1
836 254 1
836 343 1
836 351 1
836 404 1
836 412 1
836 483 1
836 491 1
837 132 1
837 140 1
837 211 1
837 219 1
837 321 1
837 329 1
837 440 1
837 448 1
838 130 1
838 132 1
838 133 1
838 135 1
838 314 1
838 316 1
838 317 1
838 319 1
839 72 1
839 80 1
839 102 1
839 110 1
839 199 1
839 207 1
839 449 1
839 457 1
840 106 1
840 108 1
840 109 1
840 111 1
840 418 1
840 420 1
840 421 1
840 423 1
841 24 1
841 32 1
841 101 1
841 109 1
841 306 1
841 314 1
841 401 1
841 409 1
842 177 1
842 185 1
842 296 1
842 304 1
842 326 1
842 334 1
842 423 1
842 431 1
843 98 1
843 100 1
843 101 1
843 103 1
843 282 1
843 284 1
843 285 1
843 287 1
844 241 1
844 249 1
844 360 1
844 368 1
844 390 1
844 398 1
844 487 1
844 495 1
845 200 1
845 208 1
845 230 1
845 238 1
845 388 1
845 396 1
845 482 1
845 490 1
846 114 1
846 115 1
846 118 1
846 119 1
846 298 1
846 299 1
846 302 1
846 303 1
847 2 1
847 4 1
847 5 1
847 7 1
847 186 1
847 188 1
847 189 1
847 191 1
848 81 1
848 82 1
848 85 1
848 86 1
848 265 1
848 266 1
848 269 1
848 270 1
849 53 1
849 61 1
849 164 1
849 172 1
849 243 1
849 251 1
849 258 1
849 266 1
850 305 1
850 307 1
850 309 1
850 311 1
850 489 1
850 491 1
850 493 1
850 495 1
851 161 1
851 162 1
851 165 1
851 166 1
851 345 1
851 346 1
851 349 1
851 350 1
852 289 1
852 292 1
852 294 1
852 295 1
852 473 1
852 476 1
852 478 1
852 479 1
853 59 1
853 60 1
853 61 1
853 62 1
853 371 1
853 372 1
853 373 1
853 374 1
854 167 1
854 175 1
854 228 1
854 236 1
854 322 1
854 330 1
854 417 1
854 425 1
855 121 1
855 122 1
855 125 1
855 126 1
855 433 1
855 434 1
855 437 1
855 438 1
856 37 1
856 45 1
856 148 1
856 156 1
856 227 1
856 235 1
856 242 1
856 250 1
857 161 1
857 164 1
857 165 1
857 168 1
857 345 1
857 348 1
857 349 1
857 352 1
858 81 1
858 84 1
858 86 1
858 87 1
858 265 1
858 268 1
858 270 1
858 271 1
859 66 1
859 74 1
859 161 1
859 169 1
859 407 1
859 415 1
859 468 1
859 476 1
860 33 1
860 41 1
860 229 1
860 237 1
860 279 1
860 287 1
860 419 1
860 427 1
861 257 1
861 258 1
861 261 1
861 262 1
861 441 1
861 442 1
861 445 1
861 446 1
862 65 1
862 73 1
862 184 1
862 192 1
862 372 1
862 380 1
862 451 1
862 459 1
863 164 1
863 172 1
863 243 1
863 251 1
863 353 1
863 361 1
863 472 1
863 480 1
864 1 1
864 2 1
864 5 1
864 6 1
864 185 1
864 186 1
864 189 1
864 190 1
865 101 1
865 109 1
865 212 1
865 220 1
865 291 1
865 299 1
865 306 1
865 314 1
866 55 1
866 63 1
866 305 1
866 313 1
866 424 1
866 432 1
866 454 1
866 462 1
867 19 1
867 20 1
867 21 1
867 22 1
867 203 1
867 204 1
867 205 1
867 206 1
868 170 1
868 172 1
868 173 1
868 175 1
868 482 1
868 484 1
868 485 1
868 487 1


==> anc/HZ_k6_w8.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
248 496 1984
1 185 1
1 186 1
1 187 1
1 188 1
1 289 1
1 290 1
1 291 1
1 292 1
2 189 1
2 190 1
2 191 1
2 192 1
2 293 1
2 294 1
2 295 1
2 296 1
3 187 1
3 188 1
3 191 1
3 192 1
3 291 1
3 292 1
3 295 1
3 296 1
4 186 1
4 188 1
4 190 1
4 192 1
4 290 1
4 292 1
4 294 1
4 296 1
5 201 1
5 202 1
5 203 1
5 204 1
5 305 1
5 306 1
5 307 1
5 308 1
6 205 1
6 206 1
6 207 1
6 208 1
6 309 1
6 310 1
6 311 1
6 312 1
7 203 1
7 204 1
7 207 1
7 208 1
7 307 1
7 308 1
7 311 1
7 312 1
8 202 1
8 204 1
8 206 1
8 208 1
8 306 1
8 308 1
8 310 1
8 312 1
9 217 1
9 218 1
9 219 1
9 220 1
9 321 1
9 322 1
9 323 1
9 324 1
10 221 1
10 222 1
10 223 1
10 224 1
10 325 1
10 326 1
10 327 1
10 328 1
11 219 1
11 220 1
11 223 1
11 224 1
11 323 1
11 324 1
11 327 1
11 328 1
12 218 1
12 220 1
12 222 1
12 224 1
12 322 1
12 324 1
12 326 1
12 328 1
13 233 1
13 234 1
13 235 1
13 236 1
13 337 1
13 338 1
13 339 1
13 340 1
14 237 1
14 238 1
14 239 1
14 240 1
14 341 1
14 342 1
14 343 1
14 344 1
15 235 1
15 236 1
15 239 1
15 240 1
15 339 1
15 340 1
15 343 1
15 344 1
16 234 1
16 236 1
16 238 1
16 240 1
16 338 1
16 340 1
16 342 1
16 344 1
17 249 1
17 250 1
17 251 1
17 252 1
17 353 1
17 354 1
17 355 1
17 356 1
18 253 1
18 254 1
18 255 1
18 256 1
18 357 1
18 358 1
18 359 1
18 360 1
19 251 1
19 252 1
19 255 1
19 256 1
19 355 1
19 356 1
19 359 1
19 360 1
20 250 1
20 252 1
20 254 1
20 256 1
20 354 1
20 356 1
20 358 1
20 360 1
21 265 1
21 266 1
21 267 1
21 268 1
21 369 1
21 370 1
21 371 1
21 372 1
22 269 1
22 270 1
22 271 1
22 272 1
22 373 1
22 374 1
22 375 1
22 376 1
23 267 1
23 268 1
23 271 1
23 272 1
23 371 1
23 372 1
23 375 1
23 376 1
24 266 1
24 268 1
24 270 1
24 272 1
24 370 1
24 372 1
24 374 1
24 376 1
25 281 1
25 282 1
25 283 1
25 284 1
25 385 1
25 386 1
25 387 1
25 388 1
26 285 1
26 286 1
26 287 1
26 288 1
26 389 1
26 390 1
26 391 1
26 392 1
27 283 1
27 284 1
27 287 1
27 288 1
27 387 1
27 388 1
27 391 1
27 392 1
28 282 1
28 284 1
28 286 1
28 288 1
28 386 1
28 388 1
28 390 1
28 392 1
29 297 1
29 298 1
29 299 1
29 300 1
29 401 1
29 402 1
29 403 1
29 404 1
30 301 1
30 302 1
30 303 1
30 304 1
30 405 1
30 406 1
30 407 1
30 408 1
31 299 1
31 300 1
31 303 1
31 304 1
31 403 1
31 404 1
31 407 1
31 408 1
32 298 1
32 300 1
32 302 1
32 304 1
32 402 1
32 404 1
32 406 1
32 408 1
33 313 1
33 314 1
33 315 1
33 316 1
33 417 1
33 418 1
33 419 1
33 420 1
34 317 1
34 318 1
34 319 1
34 320 1
34 421 1
34 422 1
34 423 1
34 424 1
35 315 1
35 316 1
35 319 1
35 320 1
35 419 1
35 420 1
35 423 1
35 424 1
36 314 1
36 316 1
36 318 1
36 320 1
36 418 1
36 420 1
36 422 1
36 424 1
37 329 1
37 330 1
37 331 1
37 332 1
37 433 1
37 434 1
37 435 1
37 436 1
38 333 1
38 334 1
38 335 1
38 336 1
38 437 1
38 438 1
38 439 1
38 440 1
39 331 1
39 332 1
39 335 1
39 336 1
39 435 1
39 436 1
39 439 1
39 440 1
40 330 1
40 332 1
40 334 1
40 336 1
40 434 1
40 436 1
40 438 1
40 440 1
41 345 1
41 346 1
41 347 1
41 348 1
41 449 1
41 450 1
41 451 1
41 452 1
42 349 1
42 350 1
42 351 1
42 352 1
42 453 1
42 454 1
42 455 1
42 456 1
43 347 1
43 348 1
43 351 1
43 352 1
43 451 1
43 452 1
43 455 1
43 456 1
44 346 1
44 348 1
44 350 1
44 352 1
44 450 1
44 452 1
44 454 1
44 456 1
45 361 1
45 362 1
45 363 1
45 364 1
45 465 1
45 466 1
45 467 1
45 468 1
46 365 1
46 366 1
46 367 1
46 368 1
46 469 1
46 470 1
46 471 1
46 472 1
47 363 1
47 364 1
47 367 1
47 368 1
47 467 1
47 468 1
47 471 1
47 472 1
48 362 1
48 364 1
48 366 1
48 368 1
48 466 1
48 468 1
48 470 1
48 472 1
49 377 1
49 378 1
49 379 1
49 380 1
49 481 1
49 482 1
49 483 1
49 484 1
50 381 1
50 382 1
50 383 1
50 384 1
50 485 1
50 486 1
50 487 1
50 488 1
51 379 1
51 380 1
51 383 1
51 384 1
51 483 1
51 484 1
51 487 1
51 488 1
52 378 1
52 380 1
52 382 1
52 384 1
52 482 1
52 484 1
52 486 1
52 488 1
53 1 1
53 2 1
53 3 1
53 4 1
53 393 1
53 394 1
53 395 1
53 396 1
54 5 1
54 6 1
54 7 1
54 8 1
54 397 1
54 398 1
54 399 1
54 400 1
55 3 1
55 4 1
55 7 1
55 8 1
55 395 1
55 396 1
55 399 1
55 400 1
56 2 1
56 4 1
56 6 1
56 8 1
56 394 1
56 396 1
56 398 1
56 400 1
57 17 1
57 18 1
57 19 1
57 20 1
57 409 1
57 410 1
57 411 1
57 412 1
58 21 1
58 22 1
58 23 1
58 24 1
58 413 1
58 414 1
58 415 1
58 416 1
59 19 1
59 20 1
59 23 1
59 24 1
59 411 1
59 412 1
59 415 1
59 416 1
60 18 1
60 20 1
60 22 1
60 24 1
60 410 1
60 412 1
60 414 1
60 416 1
61 33 1
61 34 1
61 35 1
61 36 1
61 425 1
61 426 1
61 427 1
61 428 1
62 37 1
62 38 1
62 39 1
62 40 1
62 429 1
62 430 1
62 431 1
62 432 1
63 35 1
63 36 1
63 39 1
63 40 1
63 427 1
63 428 1
63 431 1
63 432 1
64 34 1
64 36 1
64 38 1
64 40 1
64 426 1
64 428 1
64 430 1
64 432 1
65 49 1
65 50 1
65 51 1
65 52 1
65 441 1
65 442 1
65 443 1
65 444 1
66 53 1
66 54 1
66 55 1
66 56 1
66 445 1
66 446 1
66 447 1
66 448 1
67 51 1
67 52 1
67 55 1
67 56 1
67 443 1
67 444 1
67 447 1
67 448 1
68 50 1
68 52 1
68 54 1
68 56 1
68 442 1
68 444 1
68 446 1
68 448 1
69 65 1
69 66 1
69 67 1
69 68 1
69 457 1
69 458 1
69 459 1
69 460 1
70 69 1
70 70 1
70 71 1
70 72 1
70 461 1
70 462 1
70 463 1
70 464 1
71 67 1
71 68 1
71 71 1
71 72 1
71 459 1
71 460 1
71 463 1
71 464 1
72 66 1
72 68 1
72 70 1
72 72 1
72 458 1
72 460 1
72 462 1
72 464 1
73 81 1
73 82 1
73 83 1
73 84 1
73 473 1
73 474 1
73 475 1
73 476 1
74 85 1
74 86 1
74 87 1
74 88 1
74 477 1
74 478 1
74 479 1
74 480 1
75 83 1
75 84 1
75 87 1
75 88 1
75 475 1
75 476 1
75 479 1
75 480 1
76 82 1
76 84 1
76 86 1
76 88 1
76 474 1
76 476 1
76 478 1
76 480 1
77 97 1
77 98 1
77 99 1
77 100 1
77 489 1
77 490 1
77 491 1
77 492 1
78 101 1
78 102 1
78 103 1
78 104 1
78 493 1
78 494 1
78 495 1
78 496 1
79 99 1
79 100 1
79 103 1
79 104 1
79 491 1
79 492 1
79 495 1
79 496 1
80 98 1
80 100 1
80 102 1
80 104 1
80 490 1
80 492 1
80 494 1
80 496 1
81 9 1
81 10 1
81 11 1
81 12 1
81 113 1
81 114 1
81 115 1
81 116 1
82 13 1
82 14 1
82 15 1
82 16 1
82 117 1
82 118 1
82 119 1
82 120 1
83 11 1
83 12 1
83 15 1
83 16 1
83 115 1
83 116 1
83 119 1
83 120 1
84 10 1
84 12 1
84 14 1
84 16 1
84 114 1
84 116 1
84 118 1
84 120 1
85 25 1
85 26 1
85 27 1
85 28 1
85 129 1
85 130 1
85 131 1
85 132 1
86 29 1
86 30 1
86 31 1
86 32 1
86 133 1
86 134 1
86 135 1
86 136 1
87 27 1
87 28 1
87 31 1
87 32 1
87 131 1
87 132 1
87 135 1
87 136 1
88 26 1
88 28 1
88 30 1
88 32 1
88 130 1
88 132 1
88 134 1
88 136 1
89 41 1
89 42 1
89 43 1
89 44 1
89 145 1
89 146 1
89 147 1
89 148 1
90 45 1
90 46 1
90 47 1
90 48 1
90 149 1
90 150 1
90 151 1
90 152 1
91 43 1
91 44 1
91 47 1
91 48 1
91 147 1
91 148 1
91 151 1
91 152 1
92 42 1
92 44 1
92 46 1
92 48 1
92 146 1
92 148 1
92 150 1
92 152 1
93 57 1
93 58 1
93 59 1
93 60 1
93 161 1
93 162 1
93 163 1
93 164 1
94 61 1
94 62 1
94 63 1
94 64 1
94 165 1
94 166 1
94 167 1
94 168 1
95 59 1
95 60 1
95 63 1
95 64 1
95 163 1
95 164 1
95 167 1
95 168 1
96 58 1
96 60 1
96 62 1
96 64 1
96 162 1
96 164 1
96 166 1
96 168 1
97 73 1
97 74 1
97 75 1
97 76 1
97 177 1
97 178 1
97 179 1
97 180 1
98 77 1
98 78 1
98 79 1
98 80 1
98 181 1
98 182 1
98 183 1
98 184 1
99 75 1
99 76 1
99 79 1
99 80 1
99 179 1
99 180 1
99 183 1
99 184 1
100 74 1
100 76 1
100 78 1
100 80 1
100 178 1
100 180 1
100 182 1
100 184 1
101 89 1
101 90 1
101 91 1
101 92 1
101 193 1
101 194 1
101 195 1
101 196 1
102 93 1
102 94 1
102 95 1
102 96 1
102 197 1
102 198 1
102 199 1
102 200 1
103 91 1
103 92 1
103 95 1
103 96 1
103 195 1
103 196 1
103 199 1
103 200 1
104 90 1
104 92 1
104 94 1
104 96 1
104 194 1
104 196 1
104 198 1
104 200 1
105 105 1
105 106 1
105 107 1
105 108 1
105 209 1
105 210 1
105 211 1
105 212 1
106 109 1
106 110 1
106 111 1
106 112 1
106 213 1
106 214 1
106 215 1
106 216 1
107 107 1
107 108 1
107 111 1
107 112 1
107 211 1
107 212 1
107 215 1
107 216 1
108 106 1
108 108 1
108 110 1
108 112 1
108 210 1
108 212 1
108 214 1
108 216 1
109 121 1
109 122 1
109 123 1
109 124 1
109 225 1
109 226 1
109 227 1
109 228 1
110 125 1
110 126 1
110 127 1
110 128 1
110 229 1
110 230 1
110 231 1
110 232 1
111 123 1
111 124 1
111 127 1
111 128 1
111 227 1
111 228 1
111 231 1
111 232 1
112 122 1
112 124 1
112 126 1
112 128 1
112 226 1
112 228 1
112 230 1
112 232 1
113 137 1
113 138 1
113 139 1
113 140 1
113 241 1
113 242 1
113 243 1
113 244 1
114 141 1
114 142 1
114 143 1
114 144 1
114 245 1
114 246 1
114 247 1
114 248 1
115 139 1
115 140 1
115 143 1
115 144 1
115 243 1
115 244 1
115 247 1
115 248 1
116 138 1
116 140 1
116 142 1
116 144 1
116 242 1
116 244 1
116 246 1
116 248 1
117 153 1
117 154 1
117 155 1
117 156 1
117 257 1
117 258 1
117 259 1
117 260 1
118 157 1
118 158 1
118 159 1
118 160 1
118 261 1
118 262 1
118 263 1
118 264 1
119 155 1
119 156 1
119 159 1
119 160 1
119 259 1
119 260 1
119 263 1
119 264 1
120 154 1
120 156 1
120 158 1
120 160 1
120 258 1
120 260 1
120 262 1
120 264 1
121 169 1
121 170 1
121 171 1
121 172 1
121 273 1
121 274 1
121 275 1
121 276 1
122 173 1
122 174 1
122 175 1
122 176 1
122 277 1
122 278 1
122 279 1
122 280 1
123 171 1
123 172 1
123 175 1
123 176 1
123 275 1
123 276 1
123 279 1
123 280 1
124 170 1
124 172 1
124 174 1
124 176 1
124 274 1
124 276 1
124 278 1
124 280 1
125 214 1
125 222 1
125 228 1
125 236 1
125 248 1
125 256 1
125 386 1
125 394 1
126 163 1
126 171 1
126 261 1
126 269 1
126 311 1
126 319 1
126 369 1
126 377 1
127 163 1
127 171 1
127 228 1
127 236 1
127 311 1
127 319 1
127 386 1
127 394 1
128 248 1
128 256 1
128 311 1
128 319 1
128 369 1
128 377 1
128 386 1
128 394 1
129 230 1
129 238 1
129 244 1
129 252 1
129 264 1
129 272 1
129 402 1
129 410 1
130 179 1
130 187 1
130 277 1
130 285 1
130 327 1
130 335 1
130 385 1
130 393 1
131 179 1
131 187 1
131 244 1
131 252 1
131 327 1
131 335 1
131 402 1
131 410 1
132 264 1
132 272 1
132 327 1
132 335 1
132 385 1
132 393 1
132 402 1
132 410 1
133 246 1
133 254 1
133 260 1
133 268 1
133 280 1
133 288 1
133 418 1
133 426 1
134 195 1
134 203 1
134 293 1
134 301 1
134 343 1
134 351 1
134 401 1
134 409 1
135 195 1
135 203 1
135 260 1
135 268 1
135 343 1
135 351 1
135 418 1
135 426 1
136 280 1
136 288 1
136 343 1
136 351 1
136 401 1
136 409 1
136 418 1
136 426 1
137 262 1
137 270 1
137 276 1
137 284 1
137 296 1
137 304 1
137 434 1
137 442 1
138 211 1
138 219 1
138 309 1
138 317 1
138 359 1
138 367 1
138 417 1
138 425 1
139 211 1
139 219 1
139 276 1
139 284 1
139 359 1
139 367 1
139 434 1
139 442 1
140 296 1
140 304 1
140 359 1
140 367 1
140 417 1
140 425 1
140 434 1
140 442 1
141 278 1
141 286 1
141 292 1
141 300 1
141 312 1
141 320 1
141 450 1
141 458 1
142 227 1
142 235 1
142 325 1
142 333 1
142 375 1
142 383 1
142 433 1
142 441 1
143 227 1
143 235 1
143 292 1
143 300 1
143 375 1
143 383 1
143 450 1
143 458 1
144 312 1
144 320 1
144 375 1
144 383 1
144 433 1
144 441 1
144 450 1
144 458 1
145 294 1
145 302 1
145 308 1
145 316 1
145 328 1
145 336 1
145 466 1
145 474 1
146 243 1
146 251 1
146 341 1
146 349 1
146 391 1
146 399 1
146 449 1
146 457 1
147 243 1
147 251 1
147 308 1
147 316 1
147 391 1
147 399 1
147 466 1
147 474 1
148 328 1
148 336 1
148 391 1
148 399 1
148 449 1
148 457 1
148 466 1
148 474 1
149 310 1
149 318 1
149 324 1
149 332 1
149 344 1
149 352 1
149 482 1
149 490 1
150 259 1
150 267 1
150 357 1
150 365 1
150 407 1
150 415 1
150 465 1
150 473 1
151 259 1
151 267 1
151 324 1
151 332 1
151 407 1
151 415 1
151 482 1
151 490 1
152 344 1
152 352 1
152 407 1
152 415 1
152 465 1
152 473 1
152 482 1
152 490 1
153 2 1
153 10 1
153 326 1
153 334 1
153 340 1
153 348 1
153 360 1
153 368 1
154 275 1
154 283 1
154 373 1
154 381 1
154 423 1
154 431 1
154 481 1
154 489 1
155 2 1
155 10 1
155 275 1
155 283 1
155 340 1
155 348 1
155 423 1
155 431 1
156 2 1
156 10 1
156 360 1
156 368 1
156 423 1
156 431 1
156 481 1
156 489 1
157 18 1
157 26 1
157 342 1
157 350 1
157 356 1
157 364 1
157 376 1
157 384 1
158 1 1
158 9 1
158 291 1
158 299 1
158 389 1
158 397 1
158 439 1
158 447 1
159 18 1
159 26 1
159 291 1
159 299 1
159 356 1
159 364 1
159 439 1
159 447 1
160 1 1
160 9 1
160 18 1
160 26 1
160 376 1
160 384 1
160 439 1
160 447 1
161 34 1
161 42 1
161 358 1
161 366 1
161 372 1
161 380 1
161 392 1
161 400 1
162 17 1
162 25 1
162 307 1
162 315 1
162 405 1
162 413 1
162 455 1
162 463 1
163 34 1
163 42 1
163 307 1
163 315 1
163 372 1
163 380 1
163 455 1
163 463 1
164 17 1
164 25 1
164 34 1
164 42 1
164 392 1
164 400 1
164 455 1
164 463 1
165 50 1
165 58 1
165 374 1
165 382 1
165 388 1
165 396 1
165 408 1
165 416 1
166 33 1
166 41 1
166 323 1
166 331 1
166 421 1
166 429 1
166 471 1
166 479 1
167 50 1
167 58 1
167 323 1
167 331 1
167 388 1
167 396 1
167 471 1
167 479 1
168 33 1
168 41 1
168 50 1
168 58 1
168 408 1
168 416 1
168 471 1
168 479 1
169 66 1
169 74 1
169 390 1
169 398 1
169 404 1
169 412 1
169 424 1
169 432 1
170 49 1
170 57 1
170 339 1
170 347 1
170 437 1
170 445 1
170 487 1
170 495 1
171 66 1
171 74 1
171 339 1
171 347 1
171 404 1
171 412 1
171 487 1
171 495 1
172 49 1
172 57 1
172 66 1
172 74 1
172 424 1
172 432 1
172 487 1
172 495 1
173 82 1
173 90 1
173 406 1
173 414 1
173 420 1
173 428 1
173 440 1
173 448 1
174 7 1
174 15 1
174 65 1
174 73 1
174 355 1
174 363 1
174 453 1
174 461 1
175 7 1
175 15 1
175 82 1
175 90 1
175 355 1
175 363 1
175 420 1
175 428 1
176 7 1
176 15 1
176 65 1
176 73 1
176 82 1
176 90 1
176 440 1
176 448 1
177 98 1
177 106 1
177 422 1
177 430 1
177 436 1
177 444 1
177 456 1
177 464 1
178 23 1
178 31 1
178 81 1
178 89 1
178 371 1
178 379 1
178 469 1
178 477 1
179 23 1
179 31 1
179 98 1
179 106 1
179 371 1
179 379 1
179 436 1
179 444 1
180 23 1
180 31 1
180 81 1
180 89 1
180 98 1
180 106 1
180 456 1
180 464 1
181 114 1
181 122 1
181 438 1
181 446 1
181 452 1
181 460 1
181 472 1
181 480 1
182 39 1
182 47 1
182 97 1
182 105 1
182 387 1
182 395 1
182 485 1
182 493 1
183 39 1
183 47 1
183 114 1
183 122 1
183 387 1
183 395 1
183 452 1
183 460 1
184 39 1
184 47 1
184 97 1
184 105 1
184 114 1
184 122 1
184 472 1
184 480 1
185 130 1
185 138 1
185 454 1
185 462 1
185 468 1
185 476 1
185 488 1
185 496 1
186 5 1
186 13 1
186 55 1
186 63 1
186 113 1
186 121 1
186 403 1
186 411 1
187 55 1
187 63 1
187 130 1
187 138 1
187 403 1
187 411 1
187 468 1
187 476 1
188 55 1
188 63 1
188 113 1
188 121 1
188 130 1
188 138 1
188 488 1
188 496 1
189 8 1
189 16 1
189 146 1
189 154 1
189 470 1
189 478 1
189 484 1
189 492 1
190 21 1
190 29 1
190 71 1
190 79 1
190 129 1
190 137 1
190 419 1
190 427 1
191 71 1
191 79 1
191 146 1
191 154 1
191 419 1
191 427 1
191 484 1
191 492 1
192 8 1
192 16 1
192 71 1
192 79 1
192 129 1
192 137 1
192 146 1
192 154 1
193 4 1
193 12 1
193 24 1
193 32 1
193 162 1
193 170 1
193 486 1
193 494 1
194 37 1
194 45 1
194 87 1
194 95 1
194 145 1
194 153 1
194 435 1
194 443 1
195 4 1
195 12 1
195 87 1
195 95 1
195 162 1
195 170 1
195 435 1
195 443 1
196 24 1
196 32 1
196 87 1
196 95 1
196 145 1
196 153 1
196 162 1
196 170 1
197 6 1
197 14 1
197 20 1
197 28 1
197 40 1
197 48 1
197 178 1
197 186 1
198 53 1
198 61 1
198 103 1
198 111 1
198 161 1
198 169 1
198 451 1
198 459 1
199 20 1
199 28 1
199 103 1
199 111 1
199 178 1
199 186 1
199 451 1
199 459 1
200 40 1
200 48 1
200 103 1
200 111 1
200 161 1
200 169 1
200 178 1
200 186 1
201 22 1
201 30 1
201 36 1
201 44 1
201 56 1
201 64 1
201 194 1
201 202 1
202 69 1
202 77 1
202 119 1
202 127 1
202 177 1
202 185 1
202 467 1
202 475 1
203 36 1
203 44 1
203 119 1
203 127 1
203 194 1
203 202 1
203 467 1
203 475 1
204 56 1
204 64 1
204 119 1
204 127 1
204 177 1
204 185 1
204 194 1
204 202 1
205 38 1
205 46 1
205 52 1
205 60 1
205 72 1
205 80 1
205 210 1
205 218 1
206 85 1
206 93 1
206 135 1
206 143 1
206 193 1
206 201 1
206 483 1
206 491 1
207 52 1
207 60 1
207 135 1
207 143 1
207 210 1
207 218 1
207 483 1
207 491 1
208 72 1
208 80 1
208 135 1
208 143 1
208 193 1
208 201 1
208 210 1
208 218 1
209 54 1
209 62 1
209 68 1
209 76 1
209 88 1
209 96 1
209 226 1
209 234 1
210 3 1
210 11 1
210 101 1
210 109 1
210 151 1
210 159 1
210 209 1
210 217 1
211 3 1
211 11 1
211 68 1
211 76 1
211 151 1
211 159 1
211 226 1
211 234 1
212 88 1
212 96 1
212 151 1
212 159 1
212 209 1
212 217 1
212 226 1
212 234 1
213 70 1
213 78 1
213 84 1
213 92 1
213 104 1
213 112 1
213 242 1
213 250 1
214 19 1
214 27 1
214 117 1
214 125 1
214 167 1
214 175 1
214 225 1
214 233 1
215 19 1
215 27 1
215 84 1
215 92 1
215 167 1
215 175 1
215 242 1
215 250 1
216 104 1
216 112 1
216 167 1
216 175 1
216 225 1
216 233 1
216 242 1
216 250 1
217 86 1
217 94 1
217 100 1
217 108 1
217 120 1
217 128 1
217 258 1
217 266 1
218 35 1
218 43 1
218 133 1
218 141 1
218 183 1
218 191 1
218 241 1
218 249 1
219 35 1
219 43 1
219 100 1
219 108 1
219 183 1
219 191 1
219 258 1
219 266 1
220 120 1
220 128 1
220 183 1
220 191 1
220 241 1
220 249 1
220 258 1
220 266 1
221 102 1
221 110 1
221 116 1
221 124 1
221 136 1
221 144 1
221 274 1
221 282 1
222 51 1
222 59 1
222 149 1
222 157 1
222 199 1
222 207 1
222 257 1
222 265 1
223 51 1
223 59 1
223 116 1
223 124 1
223 199 1
223 207 1
223 274 1
223 282 1
224 136 1
224 144 1
224 199 1
224 207 1
224 257 1
224 265 1
224 274 1
224 282 1
225 118 1
225 126 1
225 132 1
225 140 1
225 152 1
225 160 1
225 290 1
225 298 1
226 67 1
226 75 1
226 165 1
226 173 1
226 215 1
226 223 1
226 273 1
226 281 1
227 67 1
227 75 1
227 132 1
227 140 1
227 215 1
227 223 1
227 290 1
227 298 1
228 152 1
228 160 1
228 215 1
228 223 1
228 273 1
228 281 1
228 290 1
228 298 1
229 134 1
229 142 1
229 148 1
229 156 1
229 168 1
229 176 1
229 306 1
229 314 1
230 83 1
230 91 1
230 181 1
230 189 1
230 231 1
230 239 1
230 289 1
230 297 1
231 83 1
231 91 1
231 148 1
231 156 1
231 231 1
231 239 1
231 306 1
231 314 1
232 168 1
232 176 1
232 231 1
232 239 1
232 289 1
232 297 1
232 306 1
232 314 1
233 150 1
233 158 1
233 164 1
233 172 1
233 184 1
233 192 1
233 322 1
233 330 1
234 99 1
234 107 1
234 197 1
234 205 1
234 247 1
234 255 1
234 305 1
234 313 1
235 99 1
235 107 1
235 164 1
235 172 1
235 247 1
235 255 1
235 322 1
235 330 1
236 184 1
236 192 1
236 247 1
236 255 1
236 305 1
236 313 1
236 322 1
236 330 1
237 166 1
237 174 1
237 180 1
237 188 1
237 200 1
237 208 1
237 338 1
237 346 1
238 115 1
238 123 1
238 213 1
238 221 1
238 263 1
238 271 1
238 321 1
238 329 1
239 115 1
239 123 1
239 180 1
239 188 1
239 263 1
239 271 1
239 338 1
239 346 1
240 200 1
240 208 1
240 263 1
240 271 1
240 321 1
240 329 1
240 338 1
240 346 1
241 182 1
241 190 1
241 196 1
241 204 1
241 216 1
241 224 1
241 354 1
241 362 1
242 131 1
242 139 1
242 229 1
242 237 1
242 279 1
242 287 1
242 337 1
242 345 1
243 131 1
243 139 1
243 196 1
243 204 1
243 279 1
243 287 1
243 354 1
243 362 1
244 216 1
244 224 1
244 279 1
244 287 1
244 337 1
244 345 1
244 354 1
244 362 1
245 198 1
245 206 1
245 212 1
245 220 1
245 232 1
245 240 1
245 370 1
245 378 1
246 147 1
246 155 1
246 245 1
246 253 1
246 295 1
246 303 1
246 353 1
246 361 1
247 147 1
247 155 1
247 212 1
247 220 1
247 295 1
247 303 1
247 370 1
247 378 1
248 232 1
248 240 1
248 295 1
248 303 1
248 353 1
248 361 1
248 370 1
248 378 1


==> anc/HZ_k6_w8_reg.mtx <==
%%MatrixMarket matrix coordinate integer general
% Field: GF(2)
868 496 6944
1 185 1
1 186 1
1 187 1
1 188 1
1 289 1
1 290 1
1 291 1
1 292 1
2 189 1
2 190 1
2 191 1
2 192 1
2 293 1
2 294 1
2 295 1
2 296 1
3 187 1
3 188 1
3 191 1
3 192 1
3 291 1
3 292 1
3 295 1
3 296 1
4 186 1
4 188 1
4 190 1
4 192 1
4 290 1
4 292 1
4 294 1
4 296 1
5 201 1
5 202 1
5 203 1
5 204 1
5 305 1
5 306 1
5 307 1
5 308 1
6 205 1
6 206 1
6 207 1
6 208 1
6 309 1
6 310 1
6 311 1
6 312 1
7 203 1
7 204 1
7 207 1
7 208 1
7 307 1
7 308 1
7 311 1
7 312 1
8 202 1
8 204 1
8 206 1
8 208 1
8 306 1
8 308 1
8 310 1
8 312 1
9 217 1
9 218 1
9 219 1
9 220 1
9 321 1
9 322 1
9 323 1
9 324 1
10 221 1
10 222 1
10 223 1
10 224 1
10 325 1
10 326 1
10 327 1
10 328 1
11 219 1
11 220 1
11 223 1
11 224 1
11 323 1
11 324 1
11 327 1
11 328 1
12 218 1
12 220 1
12 222 1
12 224 1
12 322 1
12 324 1
12 326 1
12 328 1
13 233 1
13 234 1
13 235 1
13 236 1
13 337 1
13 338 1
13 339 1
13 340 1
14 237 1
14 238 1
14 239 1
14 240 1
14 341 1
14 342 1
14 343 1
14 344 1
15 235 1
15 236 1
15 239 1
15 240 1
15 339 1
15 340 1
15 343 1
15 344 1
16 234 1
16 236 1
16 238 1
16 240 1
16 338 1
16 340 1
16 342 1
16 344 1
17 249 1
17 250 1
17 251 1
17 252 1
17 353 1
17 354 1
17 355 1
17 356 1
18 253 1
18 254 1
18 255 1
18 256 1
18 357 1
18 358 1
18 359 1
18 360 1
19 251 1
19 252 1
19 255 1
19 256 1
19 355 1
19 356 1
19 359 1
19 360 1
20 250 1
20 252 1
20 254 1
20 256 1
20 354 1
20 356 1
20 358 1
20 360 1
21 265 1
21 266 1
21 267 1
21 268 1
21 369 1
21 370 1
21 371 1
21 372 1
22 269 1
22 270 1
22 271 1
22 272 1
22 373 1
22 374 1
22 375 1
22 376 1
23 267 1
23 268 1
23 271 1
23 272 1
23 371 1
23 372 1
23 375 1
23 376 1
24 266 1
24 268 1
24 270 1
24 272 1
24 370 1
24 372 1
24 374 1
24 376 1
25 281 1
25 282 1
25 283 1
25 284 1
25 385 1
25 386 1
25 387 1
25 388 1
26 285 1
26 286 1
26 287 1
26 288 1
26 389 1
26 390 1
26 391 1
26 392 1
27 283 1
27 284 1
27 287 1
27 288 1
27 387 1
27 388 1
27 391 1
27 392 1
28 282 1
28 284 1
28 286 1
28 288 1
28 386 1
28 388 1
28 390 1
28 392 1
29 297 1
29 298 1
29 299 1
29 300 1
29 401 1
29 402 1
29 403 1
29 404 1
30 301 1
30 302 1
30 303 1
30 304 1
30 405 1
30 406 1
30 407 1
30 408 1
31 299 1
31 300 1
31 303 1
31 304 1
31 403 1
31 404 1
31 407 1
31 408 1
32 298 1
32 300 1
32 302 1
32 304 1
32 402 1
32 404 1
32 406 1
32 408 1
33 313 1
33 314 1
33 315 1
33 316 1
33 417 1
33 418 1
33 419 1
33 420 1
34 317 1
34 318 1
34 319 1
34 320 1
34 421 1
34 422 1
34 423 1
34 424 1
35 315 1
35 316 1
35 319 1
35 320 1
35 419 1
35 420 1
35 423 1
35 424 1
36 314 1
36 316 1
36 318 1
36 320 1
36 418 1
36 420 1
36 422 1
36 424 1
37 329 1
37 330 1
37 331 1
37 332 1
37 433 1
37 434 1
37 435 1
37 436 1
38 333 1
38 334 1
38 335 1
38 336 1
38 437 1
38 438 1
38 439 1
38 440 1
39 331 1
39 332 1
39 335 1
39 336 1
39 435 1
39 436 1
39 439 1
39 440 1
40 330 1
40 332 1
40 334 1
40 336 1
40 434 1
40 436 1
40 438 1
40 440 1
41 345 1
41 346 1
41 347 1
41 348 1
41 449 1
41 450 1
41 451 1
41 452 1
42 349 1
42 350 1
42 351 1
42 352 1
42 453 1
42 454 1
42 455 1
42 456 1
43 347 1
43 348 1
43 351 1
43 352 1
43 451 1
43 452 1
43 455 1
43 456 1
44 346 1
44 348 1
44 350 1
44 352 1
44 450 1
44 452 1
44 454 1
44 456 1
45 361 1
45 362 1
45 363 1
45 364 1
45 465 1
45 466 1
45 467 1
45 468 1
46 365 1
46 366 1
46 367 1
46 368 1
46 469 1
46 470 1
46 471 1
46 472 1
47 363 1
47 364 1
47 367 1
47 368 1
47 467 1
47 468 1
47 471 1
47 472 1
48 362 1
48 364 1
48 366 1
48 368 1
48 466 1
48 468 1
48 470 1
48 472 1
49 377 1
49 378 1
49 379 1
49 380 1
49 481 1
49 482 1
49 483 1
49 484 1
50 381 1
50 382 1
50 383 1
50 384 1
50 485 1
50 486 1
50 487 1
50 488 1
51 379 1
51 380 1
51 383 1
51 384 1
51 483 1
51 484 1
51 487 1
51 488 1
52 378 1
52 380 1
52 382 1
52 384 1
52 482 1
52 484 1
52 486 1
52 488 1
53 1 1
53 2 1
53 3 1
53 4 1
53 393 1
53 394 1
53 395 1
53 396 1
54 5 1
54 6 1
54 7 1
54 8 1
54 397 1
54 398 1
54 399 1
54 400 1
55 3 1
55 4 1
55 7 1
55 8 1
55 395 1
55 396 1
55 399 1
55 400 1
56 2 1
56 4 1
56 6 1
56 8 1
56 394 1
56 396 1
56 398 1
56 400 1
57 17 1
57 18 1
57 19 1
57 20 1
57 409 1
57 410 1
57 411 1
57 412 1
58 21 1
58 22 1
58 23 1
58 24 1
58 413 1
58 414 1
58 415 1
58 416 1
59 19 1
59 20 1
59 23 1
59 24 1
59 411 1
59 412 1
59 415 1
59 416 1
60 18 1
60 20 1
60 22 1
60 24 1
60 410 1
60 412 1
60 414 1
60 416 1
61 33 1
61 34 1
61 35 1
61 36 1
61 425 1
61 426 1
61 427 1
61 428 1
62 37 1
62 38 1
62 39 1
62 40 1
62 429 1
62 430 1
62 431 1
62 432 1
63 35 1
63 36 1
63 39 1
63 40 1
63 427 1
63 428 1
63 431 1
63 432 1
64 34 1
64 36 1
64 38 1
64 40 1
64 426 1
64 428 1
64 430 1
64 432 1
65 49 1
65 50 1
65 51 1
65 52 1
65 441 1
65 442 1
65 443 1
65 444 1
66 53 1
66 54 1
66 55 1
66 56 1
66 445 1
66 446 1
66 447 1
66 448 1
67 51 1
67 52 1
67 55 1
67 56 1
67 443 1
67 444 1
67 447 1
67 448 1
68 50 1
68 52 1
68 54 1
68 56 1
68 442 1
68 444 1
68 446 1
68 448 1
69 65 1
69 66 1
69 67 1
69 68 1
69 457 1
69 458 1
69 459 1
69 460 1
70 69 1
70 70 1
70 71 1
70 72 1
70 461 1
70 462 1
70 463 1
70 464 1
71 67 1
71 68 1
71 71 1
71 72 1
71 459 1
71 460 1
71 463 1
71 464 1
72 66 1
72 68 1
72 70 1
72 72 1
72 458 1
72 460 1
72 462 1
72 464 1
73 81 1
73 82 1
73 83 1
73 84 1
73 473 1
73 474 1
73 475 1
73 476 1
74 85 1
74 86 1
74 87 1
74 88 1
74 477 1
74 478 1
74 479 1
74 480 1
75 83 1
75 84 1
75 87 1
75 88 1
75 475 1
75 476 1
75 479 1
75 480 1
76 82 1
76 84 1
76 86 1
76 88 1
76 474 1
76 476 1
76 478 1
76 480 1
77 97 1
77 98 1
77 99 1
77 100 1
77 489 1
77 490 1
77 491 1
77 492 1
78 101 1
78 102 1
78 103 1
78 104 1
78 493 1
78 494 1
78 495 1
78 496 1
79 99 1
79 100 1
79 103 1
79 104 1
79 491 1
79 492 1
79 495 1
79 496 1
80 98 1
80 100 1
80 102 1
80 104 1
80 490 1
80 492 1
80 494 1
80 496 1
81 9 1
81 10 1
81 11 1
81 12 1
81 113 1
81 114 1
81 115 1
81 116 1
82 13 1
82 14 1
82 15 1
82 16 1
82 117 1
82 118 1
82 119 1
82 120 1
83 11 1
83 12 1
83 15 1
83 16 1
83 115 1
83 116 1
83 119 1
83 120 1
84 10 1
84 12 1
84 14 1
84 16 1
84 114 1
84 116 1
84 118 1
84 120 1
85 25 1
85 26 1
85 27 1
85 28 1
85 129 1
85 130 1
85 131 1
85 132 1
86 29 1
86 30 1
86 31 1
86 32 1
86 133 1
86 134 1
86 135 1
86 136 1
87 27 1
87 28 1
87 31 1
87 32 1
87 131 1
87 132 1
87 135 1
87 136 1
88 26 1
88 28 1
88 30 1
88 32 1
88 130 1
88 132 1
88 134 1
88 136 1
89 41 1
89 42 1
89 43 1
89 44 1
89 145 1
89 146 1
89 147 1
89 148 1
90 45 1
90 46 1
90 47 1
90 48 1
90 149 1
90 150 1
90 151 1
90 152 1
91 43 1
91 44 1
91 47 1
91 48 1
91 147 1
91 148 1
91 151 1
91 152 1
92 42 1
92 44 1
92 46 1
92 48 1
92 146 1
92 148 1
92 150 1
92 152 1
93 57 1
93 58 1
93 59 1
93 60 1
93 161 1
93 162 1
93 163 1
93 164 1
94 61 1
94 62 1
94 63 1
94 64 1
94 165 1
94 166 1
94 167 1
94 168 1
95 59 1
95 60 1
95 63 1
95 64 1
95 163 1
95 164 1
95 167 1
95 168 1
96 58 1
96 60 1
96 62 1
96 64 1
96 162 1
96 164 1
96 166 1
96 168 1
97 73 1
97 74 1
97 75 1
97 76 1
97 177 1
97 178 1
97 179 1
97 180 1
98 77 1
98 78 1
98 79 1
98 80 1
98 181 1
98 182 1
98 183 1
98 184 1
99 75 1
99 76 1
99 79 1
99 80 1
99 179 1
99 180 1
99 183 1
99 184 1
100 74 1
100 76 1
100 78 1
100 80 1
100 178 1
100 180 1
100 182 1
100 184 1
101 89 1
101 90 1
101 91 1
101 92 1
101 193 1
101 194 1
101 195 1
101 196 1
102 93 1
102 94 1
102 95 1
102 96 1
102 197 1
102 198 1
102 199 1
102 200 1
103 91 1
103 92 1
103 95 1
103 96 1
103 195 1
103 196 1
103 199 1
103 200 1
104 90 1
104 92 1
104 94 1
104 96 1
104 194 1
104 196 1
104 198 1
104 200 1
105 105 1
105 106 1
105 107 1
105 108 1
105 209 1
105 210 1
105 211 1
105 212 1
106 109 1
106 110 1
106 111 1
106 112 1
106 213 1
106 214 1
106 215 1
106 216 1
107 107 1
107 108 1
107 111 1
107 112 1
107 211 1
107 212 1
107 215 1
107 216 1
108 106 1
108 108 1
108 110 1
108 112 1
108 210 1
108 212 1
108 214 1
108 216 1
109 121 1
109 122 1
109 123 1
109 124 1
109 225 1
109 226 1
109 227 1
109 228 1
110 125 1
110 126 1
110 127 1
110 128 1
110 229 1
110 230 1
110 231 1
110 232 1
111 123 1
111 124 1
111 127 1
111 128 1
111 227 1
111 228 1
111 231 1
111 232 1
112 122 1
112 124 1
112 126 1
112 128 1
112 226 1
112 228 1
112 230 1
112 232 1
113 137 1
113 138 1
113 139 1
113 140 1
113 241 1
113 242 1
113 243 1
113 244 1
114 141 1
114 142 1
114 143 1
114 144 1
114 245 1
114 246 1
114 247 1
114 248 1
115 139 1
115 140 1
115 143 1
115 144 1
115 243 1
115 244 1
115 247 1
115 248 1
116 138 1
116 140 1
116 142 1
116 144 1
116 242 1
116 244 1
116 246 1
116 248 1
117 153 1
117 154 1
117 155 1
117 156 1
117 257 1
117 258 1
117 259 1
117 260 1
118 157 1
118 158 1
118 159 1
118 160 1
118 261 1
118 262 1
118 263 1
118 264 1
119 155 1
119 156 1
119 159 1
119 160 1
119 259 1
119 260 1
119 263 1
119 264 1
120 154 1
120 156 1
120 158 1
120 160 1
120 258 1
120 260 1
120 262 1
120 264 1
121 169 1
121 170 1
121 171 1
121 172 1
121 273 1
121 274 1
121 275 1
121 276 1
122 173 1
122 174 1
122 175 1
122 176 1
122 277 1
122 278 1
122 279 1
122 280 1
123 171 1
123 172 1
123 175 1
123 176 1
123 275 1
123 276 1
123 279 1
123 280 1
124 170 1
124 172 1
124 174 1
124 176 1
124 274 1
124 276 1
124 278 1
124 280 1
125 214 1
125 222 1
125 228 1
125 236 1
125 248 1
125 256 1
125 386 1
125 394 1
126 163 1
126 171 1
126 261 1
126 269 1
126 311 1
126 319 1
126 369 1
126 377 1
127 163 1
127 171 1
127 228 1
127 236 1
127 311 1
127 319 1
127 386 1
127 394 1
128 248 1
128 256 1
128 311 1
128 319 1
128 369 1
128 377 1
128 386 1
128 394 1
129 230 1
129 238 1
129 244 1
129 252 1
129 264 1
129 272 1
129 402 1
129 410 1
130 179 1
130 187 1
130 277 1
130 285 1
130 327 1
130 335 1
130 385 1
130 393 1
131 179 1
131 187 1
131 244 1
131 252 1
131 327 1
131 335 1
131 402 1
131 410 1
132 264 1
132 272 1
132 327 1
132 335 1
132 385 1
132 393 1
132 402 1
132 410 1
133 246 1
133 254 1
133 260 1
133 268 1
133 280 1
133 288 1
133 418 1
133 426 1
134 195 1
134 203 1
134 293 1
134 301 1
134 343 1
134 351 1
134 401 1
134 409 1
135 195 1
135 203 1
135 260 1
135 268 1
135 343 1
135 351 1
135 418 1
135 426 1
136 280 1
136 288 1
136 343 1
136 351 1
136 401 1
136 409 1
136 418 1
136 426 1
137 262 1
137 270 1
137 276 1
137 284 1
137 296 1
137 304 1
137 434 1
137 442 1
138 211 1
138 219 1
138 309 1
138 317 1
138 359 1
138 367 1
138 417 1
138 425 1
139 211 1
139 219 1
139 276 1
139 284 1
139 359 1
139 367 1
139 434 1
139 442 1
140 296 1
140 304 1
140 359 1
140 367 1
140 417 1
140 425 1
140 434 1
140 442 1
141 278 1
141 286 1
141 292 1
141 300 1
141 312 1
141 320 1
141 450 1
141 458 1
142 227 1
142 235 1
142 325 1
142 333 1
142 375 1
142 383 1
142 433 1
142 441 1
143 227 1
143 235 1
143 292 1
143 300 1
143 375 1
143 383 1
143 450 1
143 458 1
144 312 1
144 320 1
144 375 1
144 383 1
144 433 1
144 441 1
144 450 1
144 458 1
145 294 1
145 302 1
145 308 1
145 316 1
145 328 1
145 336 1
145 466 1
145 474 1
146 243 1
146 251 1
146 341 1
146 349 1
146 391 1
146 399 1
146 449 1
146 457 1
147 243 1
147 251 1
147 308 1
147 316 1
147 391 1
147 399 1
147 466 1
147 474 1
148 328 1
148 336 1
148 391 1
148 399 1
148 449 1
148 457 1
148 466 1
148 474 1
149 310 1
149 318 1
149 324 1
149 332 1
149 344 1
149 352 1
149 482 1
149 490 1
150 259 1
150 267 1
150 357 1
150 365 1
150 407 1
150 415 1
150 465 1
150 473 1
151 259 1
151 267 1
151 324 1
151 332 1
151 407 1
151 415 1
151 482 1
151 490 1
152 344 1
152 352 1
152 407 1
152 415 1
152 465 1
152 473 1
152 482 1
152 490 1
153 2 1
153 10 1
153 326 1
153 334 1
153 340 1
153 348 1
153 360 1
153 368 1
154 275 1
154 283 1
154 373 1
154 381 1
154 423 1
154 431 1
154 481 1
154 489 1
155 2 1
155 10 1
155 275 1
155 283 1
155 340 1
155 348 1
155 423 1
155 431 1
156 2 1
156 10 1
156 360 1
156 368 1
156 423 1
156 431 1
156 481 1
156 489 1
157 18 1
157 26 1
157 342 1
157 350 1
157 356 1
157 364 1
157 376 1
157 384 1
158 1 1
158 9 1
158 291 1
158 299 1
158 389 1
158 397 1
158 439 1
158 447 1
159 18 1
159 26 1
159 291 1
159 299 1
159 356 1
159 364 1
159 439 1
159 447 1
160 1 1
160 9 1
160 18 1
160 26 1
160 376 1
160 384 1
160 439 1
160 447 1
161 34 1
161 42 1
161 358 1
161 366 1
161 372 1
161 380 1
161 392 1
161 400 1
162 17 1
162 25 1
162 307 1
162 315 1
162 405 1
162 413 1
162 455 1
162 463 1
163 34 1
163 42 1
163 307 1
163 315 1
163 372 1
163 380 1
163 455 1
163 463 1
164 17 1
164 25 1
164 34 1
164 42 1
164 392 1
164 400 1
164 455 1
164 463 1
165 50 1
165 58 1
165 374 1
165 382 1
165 388 1
165 396 1
165 408 1
165 416 1
166 33 1
166 41 1
166 323 1
166 331 1
166 421 1
166 429 1
166 471 1
166 479 1
167 50 1
167 58 1
167 323 1
167 331 1
167 388 1
167 396 1
167 471 1
167 479 1
168 33 1
168 41 1
168 50 1
168 58 1
168 408 1
168 416 1
168 471 1
168 479 1
169 66 1
169 74 1
169 390 1
169 398 1
169 404 1
169 412 1
169 424 1
169 432 1
170 49 1
170 57 1
170 339 1
170 347 1
170 437 1
170 445 1
170 487 1
170 495 1
171 66 1
171 74 1
171 339 1
171 347 1
171 404 1
171 412 1
171 487 1
171 495 1
172 49 1
172 57 1
172 66 1
172 74 1
172 424 1
172 432 1
172 487 1
172 495 1
173 82 1
173 90 1
173 406 1
173 414 1
173 420 1
173 428 1
173 440 1
173 448 1
174 7 1
174 15 1
174 65 1
174 73 1
174 355 1
174 363 1
174 453 1
174 461 1
175 7 1
175 15 1
175 82 1
175 90 1
175 355 1
175 363 1
175 420 1
175 428 1
176 7 1
176 15 1
176 65 1
176 73 1
176 82 1
176 90 1
176 440 1
176 448 1
177 98 1
177 106 1
177 422 1
177 430 1
177 436 1
177 444 1
177 456 1
177 464 1
178 23 1
178 31 1
178 81 1
178 89 1
178 371 1
178 379 1
178 469 1
178 477 1
179 23 1
179 31 1
179 98 1
179 106 1
179 371 1
179 379 1
179 436 1
179 444 1
180 23 1
180 31 1
180 81 1
180 89 1
180 98 1
180 106 1
180 456 1
180 464 1
181 114 1
181 122 1
181 438 1
181 446 1
181 452 1
181 460 1
181 472 1
181 480 1
182 39 1
182 47 1
182 97 1
182 105 1
182 387 1
182 395 1
182 485 1
182 493 1
183 39 1
183 47 1
183 114 1
183 122 1
183 387 1
183 395 1
183 452 1
183 460 1
184 39 1
184 47 1
184 97 1
184 105 1
184 114 1
184 122 1
184 472 1
184 480 1
185 130 1
185 138 1
185 454 1
185 462 1
185 468 1
185 476 1
185 488 1
185 496 1
186 5 1
186 13 1
186 55 1
186 63 1
186 113 1
186 121 1
186 403 1
186 411 1
187 55 1
187 63 1
187 130 1
187 138 1
187 403 1
187 411 1
187 468 1
187 476 1
188 55 1
188 63 1
188 113 1
188 121 1
188 130 1
188 138 1
188 488 1
188 496 1
189 8 1
189 16 1
189 146 1
189 154 1
189 470 1
189 478 1
189 484 1
189 492 1
190 21 1
190 29 1
190 71 1
190 79 1
190 129 1
190 137 1
190 419 1
190 427 1
191 71 1
191 79 1
191 146 1
191 154 1
191 419 1
191 427 1
191 484 1
191 492 1
192 8 1
192 16 1
192 71 1
192 79 1
192 129 1
192 137 1
192 146 1
192 154 1
193 4 1
193 12 1
193 24 1
193 32 1
193 162 1
193 170 1
193 486 1
193 494 1
194 37 1
194 45 1
194 87 1
194 95 1
194 145 1
194 153 1
194 435 1
194 443 1
195 4 1
195 12 1
195 87 1
195 95 1
195 162 1
195 170 1
195 435 1
195 443 1
196 24 1
196 32 1
196 87 1
196 95 1
196 145 1
196 153 1
196 162 1
196 170 1
197 6 1
197 14 1
197 20 1
197 28 1
197 40 1
197 48 1
197 178 1
197 186 1
198 53 1
198 61 1
198 103 1
198 111 1
198 161 1
198 169 1
198 451 1
198 459 1
199 20 1
199 28 1
199 103 1
199 111 1
199 178 1
199 186 1
199 451 1
199 459 1
200 40 1
200 48 1
200 103 1
200 111 1
200 161 1
200 169 1
200 178 1
200 186 1
201 22 1
201 30 1
201 36 1
201 44 1
201 56 1
201 64 1
201 194 1
201 202 1
202 69 1
202 77 1
202 119 1
202 127 1
202 177 1
202 185 1
202 467 1
202 475 1
203 36 1
203 44 1
203 119 1
203 127 1
203 194 1
203 202 1
203 467 1
203 475 1
204 56 1
204 64 1
204 119 1
204 127 1
204 177 1
204 185 1
204 194 1
204 202 1
205 38 1
205 46 1
205 52 1
205 60 1
205 72 1
205 80 1
205 210 1
205 218 1
206 85 1
206 93 1
206 135 1
206 143 1
206 193 1
206 201 1
206 483 1
206 491 1
207 52 1
207 60 1
207 135 1
207 143 1
207 210 1
207 218 1
207 483 1
207 491 1
208 72 1
208 80 1
208 135 1
208 143 1
208 193 1
208 201 1
208 210 1
208 218 1
209 54 1
209 62 1
209 68 1
209 76 1
209 88 1
209 96 1
209 226 1
209 234 1
210 3 1
210 11 1
210 101 1
210 109 1
210 151 1
210 159 1
210 209 1
210 217 1
211 3 1
211 11 1
211 68 1
211 76 1
211 151 1
211 159 1
211 226 1
211 234 1
212 88 1
212 96 1
212 151 1
212 159 1
212 209 1
212 217 1
212 226 1
212 234 1
213 70 1
213 78 1
213 84 1
213 92 1
213 104 1
213 112 1
213 242 1
213 250 1
214 19 1
214 27 1
214 117 1
214 125 1
214 167 1
214 175 1
214 225 1
214 233 1
215 19 1
215 27 1
215 84 1
215 92 1
215 167 1
215 175 1
215 242 1
215 250 1
216 104 1
216 112 1
216 167 1
216 175 1
216 225 1
216 233 1
216 242 1
216 250 1
217 86 1
217 94 1
217 100 1
217 108 1
217 120 1
217 128 1
217 258 1
217 266 1
218 35 1
218 43 1
218 133 1
218 141 1
218 183 1
218 191 1
218 241 1
218 249 1
219 35 1
219 43 1
219 100 1
219 108 1
219 183 1
219 191 1
219 258 1
219 266 1
220 120 1
220 128 1
220 183 1
220 191 1
220 241 1
220 249 1
220 258 1
220 266 1
221 102 1
221 110 1
221 116 1
221 124 1
221 136 1
221 144 1
221 274 1
221 282 1
222 51 1
222 59 1
222 149 1
222 157 1
222 199 1
222 207 1
222 257 1
222 265 1
223 51 1
223 59 1
223 116 1
223 124 1
223 199 1
223 207 1
223 274 1
223 282 1
224 136 1
224 144 1
224 199 1
224 207 1
224 257 1
224 265 1
224 274 1
224 282 1
225 118 1
225 126 1
225 132 1
225 140 1
225 152 1
225 160 1
225 290 1
225 298 1
226 67 1
226 75 1
226 165 1
226 173 1
226 215 1
226 223 1
226 273 1
226 281 1
227 67 1
227 75 1
227 132 1
227 140 1
227 215 1
227 223 1
227 290 1
227 298 1
228 152 1
228 160 1
228 215 1
228 223 1
228 273 1
228 281 1
228 290 1
228 298 1
229 134 1
229 142 1
229 148 1
229 156 1
229 168 1
229 176 1
229 306 1
229 314 1
230 83 1
230 91 1
230 181 1
230 189 1
230 231 1
230 239 1
230 289 1
230 297 1
231 83 1
231 91 1
231 148 1
231 156 1
231 231 1
231 239 1
231 306 1
231 314 1
232 168 1
232 176 1
232 231 1
232 239 1
232 289 1
232 297 1
232 306 1
232 314 1
233 150 1
233 158 1
233 164 1
233 172 1
233 184 1
233 192 1
233 322 1
233 330 1
234 99 1
234 107 1
234 197 1
234 205 1
234 247 1
234 255 1
234 305 1
234 313 1
235 99 1
235 107 1
235 164 1
235 172 1
235 247 1
235 255 1
235 322 1
235 330 1
236 184 1
236 192 1
236 247 1
236 255 1
236 305 1
236 313 1
236 322 1
236 330 1
237 166 1
237 174 1
237 180 1
237 188 1
237 200 1
237 208 1
237 338 1
237 346 1
238 115 1
238 123 1
238 213 1
238 221 1
238 263 1
238 271 1
238 321 1
238 329 1
239 115 1
239 123 1
239 180 1
239 188 1
239 263 1
239 271 1
239 338 1
239 346 1
240 200 1
240 208 1
240 263 1
240 271 1
240 321 1
240 329 1
240 338 1
240 346 1
241 182 1
241 190 1
241 196 1
241 204 1
241 216 1
241 224 1
241 354 1
241 362 1
242 131 1
242 139 1
242 229 1
242 237 1
242 279 1
242 287 1
242 337 1
242 345 1
243 131 1
243 139 1
243 196 1
243 204 1
243 279 1
243 287 1
243 354 1
243 362 1
244 216 1
244 224 1
244 279 1
244 287 1
244 337 1
244 345 1
244 354 1
244 362 1
245 198 1
245 206 1
245 212 1
245 220 1
245 232 1
245 240 1
245 370 1
245 378 1
246 147 1
246 155 1
246 245 1
246 253 1
246 295 1
246 303 1
246 353 1
246 361 1
247 147 1
247 155 1
247 212 1
247 220 1
247 295 1
247 303 1
247 370 1
247 378 1
248 232 1
248 240 1
248 295 1
248 303 1
248 353 1
248 361 1
248 370 1
248 378 1
249 388 1
249 396 1
249 408 1
249 416 1
249 421 1
249 429 1
249 471 1
249 479 1
250 39 1
250 47 1
250 97 1
250 105 1
250 438 1
250 446 1
250 452 1
250 460 1
251 217 1
251 218 1
251 221 1
251 222 1
251 321 1
251 322 1
251 325 1
251 326 1
252 68 1
252 76 1
252 101 1
252 109 1
252 209 1
252 217 1
252 226 1
252 234 1
253 118 1
253 126 1
253 165 1
253 173 1
253 215 1
253 223 1
253 290 1
253 298 1
254 230 1
254 238 1
254 244 1
254 252 1
254 327 1
254 335 1
254 385 1
254 393 1
255 249 1
255 251 1
255 254 1
255 256 1
255 353 1
255 355 1
255 358 1
255 360 1
256 198 1
256 206 1
256 232 1
256 240 1
256 245 1
256 253 1
256 353 1
256 361 1
257 313 1
257 316 1
257 317 1
257 320 1
257 417 1
257 420 1
257 421 1
257 424 1
258 310 1
258 318 1
258 357 1
258 365 1
258 407 1
258 415 1
258 482 1
258 490 1
259 97 1
259 100 1
259 101 1
259 104 1
259 489 1
259 492 1
259 493 1
259 496 1
260 66 1
260 74 1
260 390 1
260 398 1
260 437 1
260 445 1
260 487 1
260 495 1
261 22 1
261 30 1
261 177 1
261 185 1
261 194 1
261 202 1
261 467 1
261 475 1
262 20 1
262 28 1
262 53 1
262 61 1
262 161 1
262 169 1
262 178 1
262 186 1
263 4 1
263 12 1
263 37 1
263 45 1
263 145 1
263 153 1
263 162 1
263 170 1
264 34 1
264 36 1
264 37 1
264 39 1
264 426 1
264 428 1
264 429 1
264 431 1
265 217 1
265 219 1
265 221 1
265 223 1
265 321 1
265 323 1
265 325 1
265 327 1
266 21 1
266 29 1
266 71 1
266 79 1
266 146 1
266 154 1
266 470 1
266 478 1
267 114 1
267 122 1
267 387 1
267 395 1
267 472 1
267 480 1
267 485 1
267 493 1
268 118 1
268 126 1
268 132 1
268 140 1
268 215 1
268 223 1
268 273 1
268 281 1
269 51 1
269 59 1
269 116 1
269 124 1
269 136 1
269 144 1
269 257 1
269 265 1
270 5 1
270 13 1
270 130 1
270 138 1
270 403 1
270 411 1
270 488 1
270 496 1
271 330 1
271 331 1
271 333 1
271 336 1
271 434 1
271 435 1
271 437 1
271 440 1
272 5 1
272 13 1
272 403 1
272 411 1
272 454 1
272 462 1
272 468 1
272 476 1
273 139 1
273 140 1
273 141 1
273 142 1
273 243 1
273 244 1
273 245 1
273 246 1
274 137 1
274 138 1
274 143 1
274 144 1
274 241 1
274 242 1
274 247 1
274 248 1
275 83 1
275 84 1
275 85 1
275 86 1
275 475 1
275 476 1
275 477 1
275 478 1
276 33 1
276 41 1
276 374 1
276 382 1
276 388 1
276 396 1
276 471 1
276 479 1
277 8 1
277 16 1
277 129 1
277 137 1
277 419 1
277 427 1
277 484 1
277 492 1
278 122 1
278 123 1
278 126 1
278 127 1
278 226 1
278 227 1
278 230 1
278 231 1
279 195 1
279 203 1
279 246 1
279 254 1
279 401 1
279 409 1
279 418 1
279 426 1
280 179 1
280 187 1
280 230 1
280 238 1
280 385 1
280 393 1
280 402 1
280 410 1
281 18 1
281 20 1
281 21 1
281 23 1
281 410 1
281 412 1
281 413 1
281 415 1
282 201 1
282 202 1
282 205 1
282 206 1
282 305 1
282 306 1
282 309 1
282 310 1
283 23 1
283 31 1
283 98 1
283 106 1
283 422 1
283 430 1
283 469 1
283 477 1
284 67 1
284 75 1
284 118 1
284 126 1
284 273 1
284 281 1
284 290 1
284 298 1
285 212 1
285 220 1
285 245 1
285 253 1
285 353 1
285 361 1
285 370 1
285 378 1
286 170 1
286 172 1
286 173 1
286 175 1
286 274 1
286 276 1
286 277 1
286 279 1
287 81 1
287 89 1
287 371 1
287 379 1
287 436 1
287 444 1
287 456 1
287 464 1
288 356 1
288 364 1
288 376 1
288 384 1
288 389 1
288 397 1
288 439 1
288 447 1
289 49 1
289 57 1
289 390 1
289 398 1
289 424 1
289 432 1
289 437 1
289 445 1
290 3 1
290 4 1
290 5 1
290 6 1
290 395 1
290 396 1
290 397 1
290 398 1
291 81 1
291 89 1
291 98 1
291 106 1
291 371 1
291 379 1
291 422 1
291 430 1
292 5 1
292 13 1
292 55 1
292 63 1
292 130 1
292 138 1
292 454 1
292 462 1
293 250 1
293 251 1
293 253 1
293 256 1
293 354 1
293 355 1
293 357 1
293 360 1
294 43 1
294 44 1
294 45 1
294 46 1
294 147 1
294 148 1
294 149 1
294 150 1
295 18 1
295 26 1
295 291 1
295 299 1
295 376 1
295 384 1
295 389 1
295 397 1
296 340 1
296 348 1
296 360 1
296 368 1
296 373 1
296 381 1
296 423 1
296 431 1
297 249 1
297 250 1
297 253 1
297 254 1
297 353 1
297 354 1
297 357 1
297 358 1
298 97 1
298 105 1
298 114 1
298 122 1
298 387 1
298 395 1
298 438 1
298 446 1
299 51 1
299 59 1
299 102 1
299 110 1
299 136 1
299 144 1
299 199 1
299 207 1
300 265 1
300 266 1
300 271 1
300 272 1
300 369 1
300 370 1
300 375 1
300 376 1
301 297 1
301 298 1
301 301 1
301 302 1
301 401 1
301 402 1
301 405 1
301 406 1
302 155 1
302 156 1
302 157 1
302 158 1
302 259 1
302 260 1
302 261 1
302 262 1
303 50 1
303 52 1
303 53 1
303 55 1
303 442 1
303 444 1
303 445 1
303 447 1
304 1 1
304 9 1
304 18 1
304 26 1
304 291 1
304 299 1
304 342 1
304 350 1
305 278 1
305 286 1
305 292 1
305 300 1
305 375 1
305 383 1
305 433 1
305 441 1
306 17 1
306 25 1
306 34 1
306 42 1
306 307 1
306 315 1
306 358 1
306 366 1
307 195 1
307 203 1
307 260 1
307 268 1
307 280 1
307 288 1
307 401 1
307 409 1
308 169 1
308 172 1
308 174 1
308 175 1
308 273 1
308 276 1
308 278 1
308 279 1
309 196 1
309 204 1
309 229 1
309 237 1
309 337 1
309 345 1
309 354 1
309 362 1
310 227 1
310 235 1
310 292 1
310 300 1
310 312 1
310 320 1
310 433 1
310 441 1
311 90 1
311 92 1
311 93 1
311 95 1
311 194 1
311 196 1
311 197 1
311 199 1
312 73 1
312 75 1
312 77 1
312 79 1
312 177 1
312 179 1
312 181 1
312 183 1
313 324 1
313 332 1
313 357 1
313 365 1
313 465 1
313 473 1
313 482 1
313 490 1
314 97 1
314 99 1
314 102 1
314 104 1
314 489 1
314 491 1
314 494 1
314 496 1
315 84 1
315 92 1
315 104 1
315 112 1
315 117 1
315 125 1
315 167 1
315 175 1
316 182 1
316 190 1
316 229 1
316 237 1
316 279 1
316 287 1
316 354 1
316 362 1
317 134 1
317 142 1
317 168 1
317 176 1
317 181 1
317 189 1
317 289 1
317 297 1
318 4 1
318 12 1
318 87 1
318 95 1
318 145 1
318 153 1
318 486 1
318 494 1
319 1 1
319 4 1
319 6 1
319 7 1
319 393 1
319 396 1
319 398 1
319 399 1
320 244 1
320 252 1
320 277 1
320 285 1
320 385 1
320 393 1
320 402 1
320 410 1
321 36 1
321 44 1
321 56 1
321 64 1
321 177 1
321 185 1
321 467 1
321 475 1
322 355 1
322 363 1
322 406 1
322 414 1
322 420 1
322 428 1
322 453 1
322 461 1
323 56 1
323 64 1
323 69 1
323 77 1
323 194 1
323 202 1
323 467 1
323 475 1
324 260 1
324 268 1
324 280 1
324 288 1
324 293 1
324 301 1
324 343 1
324 351 1
325 24 1
325 32 1
325 37 1
325 45 1
325 145 1
325 153 1
325 486 1
325 494 1
326 362 1
326 364 1
326 365 1
326 367 1
326 466 1
326 468 1
326 469 1
326 471 1
327 35 1
327 43 1
327 100 1
327 108 1
327 120 1
327 128 1
327 241 1
327 249 1
328 106 1
328 107 1
328 110 1
328 111 1
328 210 1
328 211 1
328 214 1
328 215 1
329 329 1
329 330 1
329 333 1
329 334 1
329 433 1
329 434 1
329 437 1
329 438 1
330 40 1
330 48 1
330 53 1
330 61 1
330 178 1
330 186 1
330 451 1
330 459 1
331 38 1
331 46 1
331 52 1
331 60 1
331 85 1
331 93 1
331 483 1
331 491 1
332 24 1
332 32 1
332 37 1
332 45 1
332 162 1
332 170 1
332 435 1
332 443 1
333 202 1
333 204 1
333 205 1
333 207 1
333 306 1
333 308 1
333 309 1
333 311 1
334 201 1
334 204 1
334 206 1
334 207 1
334 305 1
334 308 1
334 310 1
334 311 1
335 65 1
335 73 1
335 82 1
335 90 1
335 420 1
335 428 1
335 453 1
335 461 1
336 89 1
336 90 1
336 93 1
336 94 1
336 193 1
336 194 1
336 197 1
336 198 1
337 339 1
337 347 1
337 390 1
337 398 1
337 424 1
337 432 1
337 487 1
337 495 1
338 18 1
338 19 1
338 22 1
338 23 1
338 410 1
338 411 1
338 414 1
338 415 1
339 50 1
339 51 1
339 54 1
339 55 1
339 442 1
339 443 1
339 446 1
339 447 1
340 310 1
340 318 1
340 324 1
340 332 1
340 407 1
340 415 1
340 465 1
340 473 1
341 259 1
341 267 1
341 310 1
341 318 1
341 465 1
341 473 1
341 482 1
341 490 1
342 41 1
342 44 1
342 45 1
342 48 1
342 145 1
342 148 1
342 149 1
342 152 1
343 2 1
343 3 1
343 6 1
343 7 1
343 394 1
343 395 1
343 398 1
343 399 1
344 233 1
344 236 1
344 237 1
344 240 1
344 337 1
344 340 1
344 341 1
344 344 1
345 6 1
345 14 1
345 161 1
345 169 1
345 178 1
345 186 1
345 451 1
345 459 1
346 123 1
346 124 1
346 125 1
346 126 1
346 227 1
346 228 1
346 229 1
346 230 1
347 266 1
347 267 1
347 269 1
347 272 1
347 370 1
347 371 1
347 373 1
347 376 1
348 234 1
348 236 1
348 237 1
348 239 1
348 338 1
348 340 1
348 341 1
348 343 1
349 323 1
349 331 1
349 374 1
349 382 1
349 408 1
349 416 1
349 471 1
349 479 1
350 170 1
350 171 1
350 173 1
350 176 1
350 274 1
350 275 1
350 277 1
350 280 1
351 246 1
351 254 1
351 293 1
351 301 1
351 343 1
351 351 1
351 418 1
351 426 1
352 10 1
352 11 1
352 13 1
352 16 1
352 114 1
352 115 1
352 117 1
352 120 1
353 97 1
353 100 1
353 102 1
353 103 1
353 489 1
353 492 1
353 494 1
353 495 1
354 217 1
354 219 1
354 222 1
354 224 1
354 321 1
354 323 1
354 326 1
354 328 1
355 5 1
355 13 1
355 113 1
355 121 1
355 454 1
355 462 1
355 488 1
355 496 1
356 211 1
356 219 1
356 262 1
356 270 1
356 276 1
356 284 1
356 309 1
356 317 1
357 259 1
357 267 1
357 324 1
357 332 1
357 344 1
357 352 1
357 465 1
357 473 1
358 105 1
358 108 1
358 109 1
358 112 1
358 209 1
358 212 1
358 213 1
358 216 1
359 1 1
359 2 1
359 5 1
359 6 1
359 393 1
359 394 1
359 397 1
359 398 1
360 153 1
360 155 1
360 158 1
360 160 1
360 257 1
360 259 1
360 262 1
360 264 1
361 6 1
361 14 1
361 20 1
361 28 1
361 53 1
361 61 1
361 451 1
361 459 1
362 105 1
362 108 1
362 110 1
362 111 1
362 209 1
362 212 1
362 214 1
362 215 1
363 266 1
363 267 1
363 270 1
363 271 1
363 370 1
363 371 1
363 374 1
363 375 1
364 150 1
364 158 1
364 184 1
364 192 1
364 197 1
364 205 1
364 305 1
364 313 1
365 17 1
365 25 1
365 358 1
365 366 1
365 372 1
365 380 1
365 455 1
365 463 1
366 362 1
366 363 1
366 366 1
366 367 1
366 466 1
366 467 1
366 470 1
366 471 1
367 73 1
367 75 1
367 78 1
367 80 1
367 177 1
367 179 1
367 182 1
367 184 1
368 102 1
368 110 1
368 136 1
368 144 1
368 149 1
368 157 1
368 257 1
368 265 1
369 132 1
369 140 1
369 165 1
369 173 1
369 273 1
369 281 1
369 290 1
369 298 1
370 278 1
370 286 1
370 312 1
370 320 1
370 325 1
370 333 1
370 433 1
370 441 1
371 185 1
371 188 1
371 189 1
371 192 1
371 289 1
371 292 1
371 293 1
371 296 1
372 282 1
372 284 1
372 285 1
372 287 1
372 386 1
372 388 1
372 389 1
372 391 1
373 10 1
373 12 1
373 13 1
373 15 1
373 114 1
373 116 1
373 117 1
373 119 1
374 314 1
374 315 1
374 317 1
374 320 1
374 418 1
374 419 1
374 421 1
374 424 1
375 185 1
375 186 1
375 191 1
375 192 1
375 289 1
375 290 1
375 295 1
375 296 1
376 2 1
376 10 1
376 326 1
376 334 1
376 373 1
376 381 1
376 423 1
376 431 1
377 326 1
377 334 1
377 360 1
377 368 1
377 373 1
377 381 1
377 481 1
377 489 1
378 99 1
378 100 1
378 101 1
378 102 1
378 491 1
378 492 1
378 493 1
378 494 1
379 35 1
379 43 1
379 86 1
379 94 1
379 241 1
379 249 1
379 258 1
379 266 1
380 2 1
380 10 1
380 275 1
380 283 1
380 360 1
380 368 1
380 373 1
380 381 1
381 55 1
381 63 1
381 113 1
381 121 1
381 454 1
381 462 1
381 468 1
381 476 1
382 233 1
382 235 1
382 237 1
382 239 1
382 337 1
382 339 1
382 341 1
382 343 1
383 227 1
383 235 1
383 278 1
383 286 1
383 292 1
383 300 1
383 325 1
383 333 1
384 89 1
384 92 1
384 93 1
384 96 1
384 193 1
384 196 1
384 197 1
384 200 1
385 51 1
385 59 1
385 102 1
385 110 1
385 257 1
385 265 1
385 274 1
385 282 1
386 83 1
386 91 1
386 148 1
386 156 1
386 168 1
386 176 1
386 289 1
386 297 1
387 278 1
387 286 1
387 325 1
387 333 1
387 375 1
387 383 1
387 450 1
387 458 1
388 49 1
388 57 1
388 390 1
388 398 1
388 404 1
388 412 1
388 487 1
388 495 1
389 97 1
389 105 1
389 114 1
389 122 1
389 452 1
389 460 1
389 485 1
389 493 1
390 291 1
390 299 1
390 342 1
390 350 1
390 356 1
390 364 1
390 389 1
390 397 1
391 5 1
391 13 1
391 113 1
391 121 1
391 130 1
391 138 1
391 468 1
391 476 1
392 58 1
392 59 1
392 62 1
392 63 1
392 162 1
392 163 1
392 166 1
392 167 1
393 308 1
393 316 1
393 341 1
393 349 1
393 449 1
393 457 1
393 466 1
393 474 1
394 42 1
394 43 1
394 46 1
394 47 1
394 146 1
394 147 1
394 150 1
394 151 1
395 137 1
395 139 1
395 141 1
395 143 1
395 241 1
395 243 1
395 245 1
395 247 1
396 82 1
396 83 1
396 86 1
396 87 1
396 474 1
396 475 1
396 478 1
396 479 1
397 49 1
397 51 1
397 54 1
397 56 1
397 441 1
397 443 1
397 446 1
397 448 1
398 41 1
398 42 1
398 45 1
398 46 1
398 145 1
398 146 1
398 149 1
398 150 1
399 1 1
399 9 1
399 18 1
399 26 1
399 356 1
399 364 1
399 389 1
399 397 1
400 1 1
400 9 1
400 342 1
400 350 1
400 356 1
400 364 1
400 439 1
400 447 1
401 50 1
401 58 1
401 374 1
401 382 1
401 421 1
401 429 1
401 471 1
401 479 1
402 346 1
402 348 1
402 349 1
402 351 1
402 450 1
402 452 1
402 453 1
402 455 1
403 98 1
403 99 1
403 101 1
403 104 1
403 490 1
403 491 1
403 493 1
403 496 1
404 163 1
404 171 1
404 214 1
404 222 1
404 248 1
404 256 1
404 311 1
404 319 1
405 41 1
405 43 1
405 46 1
405 48 1
405 145 1
405 147 1
405 150 1
405 152 1
406 331 1
406 332 1
406 333 1
406 334 1
406 435 1
406 436 1
406 437 1
406 438 1
407 132 1
407 140 1
407 152 1
407 160 1
407 165 1
407 173 1
407 215 1
407 223 1
408 73 1
408 74 1
408 77 1
408 78 1
408 177 1
408 178 1
408 181 1
408 182 1
409 243 1
409 251 1
409 294 1
409 302 1
409 308 1
409 316 1
409 341 1
409 349 1
410 371 1
410 379 1
410 422 1
410 430 1
410 436 1
410 444 1
410 469 1
410 477 1
411 49 1
411 57 1
411 66 1
411 74 1
411 404 1
411 412 1
411 437 1
411 445 1
412 291 1
412 299 1
412 342 1
412 350 1
412 376 1
412 384 1
412 439 1
412 447 1
413 115 1
413 123 1
413 166 1
413 174 1
413 180 1
413 188 1
413 213 1
413 221 1
414 234 1
414 235 1
414 237 1
414 240 1
414 338 1
414 339 1
414 341 1
414 344 1
415 182 1
415 190 1
415 216 1
415 224 1
415 229 1
415 237 1
415 337 1
415 345 1
416 361 1
416 364 1
416 366 1
416 367 1
416 465 1
416 468 1
416 470 1
416 471 1
417 387 1
417 395 1
417 438 1
417 446 1
417 452 1
417 460 1
417 485 1
417 493 1
418 71 1
418 79 1
418 129 1
418 137 1
418 470 1
418 478 1
418 484 1
418 492 1
419 138 1
419 139 1
419 141 1
419 144 1
419 242 1
419 243 1
419 245 1
419 248 1
420 169 1
420 170 1
420 173 1
420 174 1
420 273 1
420 274 1
420 277 1
420 278 1
421 86 1
421 94 1
421 120 1
421 128 1
421 133 1
421 141 1
421 241 1
421 249 1
422 196 1
422 204 1
422 216 1
422 224 1
422 229 1
422 237 1
422 279 1
422 287 1
423 147 1
423 155 1
423 198 1
423 206 1
423 212 1
423 220 1
423 245 1
423 253 1
424 313 1
424 314 1
424 319 1
424 320 1
424 417 1
424 418 1
424 423 1
424 424 1
425 276 1
425 284 1
425 296 1
425 304 1
425 309 1
425 317 1
425 359 1
425 367 1
426 82 1
426 83 1
426 85 1
426 88 1
426 474 1
426 475 1
426 477 1
426 480 1
427 35 1
427 43 1
427 86 1
427 94 1
427 100 1
427 108 1
427 133 1
427 141 1
428 346 1
428 347 1
428 349 1
428 352 1
428 450 1
428 451 1
428 453 1
428 456 1
429 51 1
429 59 1
429 102 1
429 110 1
429 116 1
429 124 1
429 149 1
429 157 1
430 154 1
430 155 1
430 157 1
430 160 1
430 258 1
430 259 1
430 261 1
430 264 1
431 147 1
431 155 1
431 212 1
431 220 1
431 232 1
431 240 1
431 353 1
431 361 1
432 275 1
432 283 1
432 326 1
432 334 1
432 340 1
432 348 1
432 373 1
432 381 1
433 98 1
433 99 1
433 102 1
433 103 1
433 490 1
433 491 1
433 494 1
433 495 1
434 36 1
434 44 1
434 69 1
434 77 1
434 177 1
434 185 1
434 194 1
434 202 1
435 362 1
435 363 1
435 365 1
435 368 1
435 466 1
435 467 1
435 469 1
435 472 1
436 345 1
436 347 1
436 350 1
436 352 1
436 449 1
436 451 1
436 454 1
436 456 1
437 102 1
437 110 1
437 149 1
437 157 1
437 199 1
437 207 1
437 274 1
437 282 1
438 313 1
438 316 1
438 318 1
438 319 1
438 417 1
438 420 1
438 422 1
438 423 1
439 246 1
439 254 1
439 280 1
439 288 1
439 293 1
439 301 1
439 401 1
439 409 1
440 83 1
440 91 1
440 134 1
440 142 1
440 168 1
440 176 1
440 231 1
440 239 1
441 59 1
441 60 1
441 61 1
441 62 1
441 163 1
441 164 1
441 165 1
441 166 1
442 98 1
442 100 1
442 101 1
442 103 1
442 490 1
442 492 1
442 493 1
442 495 1
443 18 1
443 19 1
443 21 1
443 24 1
443 410 1
443 411 1
443 413 1
443 416 1
444 121 1
444 123 1
444 125 1
444 127 1
444 225 1
444 227 1
444 229 1
444 231 1
445 33 1
445 41 1
445 50 1
445 58 1
445 323 1
445 331 1
445 374 1
445 382 1
446 116 1
446 124 1
446 136 1
446 144 1
446 149 1
446 157 1
446 199 1
446 207 1
447 66 1
447 74 1
447 339 1
447 347 1
447 424 1
447 432 1
447 437 1
447 445 1
448 90 1
448 91 1
448 94 1
448 95 1
448 194 1
448 195 1
448 198 1
448 199 1
449 33 1
449 36 1
449 38 1
449 39 1
449 425 1
449 428 1
449 430 1
449 431 1
450 121 1
450 124 1
450 125 1
450 128 1
450 225 1
450 228 1
450 229 1
450 232 1
451 166 1
451 174 1
451 200 1
451 208 1
451 213 1
451 221 1
451 321 1
451 329 1
452 21 1
452 29 1
452 419 1
452 427 1
452 470 1
452 478 1
452 484 1
452 492 1
453 299 1
453 300 1
453 301 1
453 302 1
453 403 1
453 404 1
453 405 1
453 406 1
454 17 1
454 25 1
454 358 1
454 366 1
454 392 1
454 400 1
454 405 1
454 413 1
455 9 1
455 12 1
455 14 1
455 15 1
455 113 1
455 116 1
455 118 1
455 119 1
456 150 1
456 158 1
456 164 1
456 172 1
456 247 1
456 255 1
456 305 1
456 313 1
457 218 1
457 220 1
457 221 1
457 223 1
457 322 1
457 324 1
457 325 1
457 327 1
458 67 1
458 68 1
458 69 1
458 70 1
458 459 1
458 460 1
458 461 1
458 462 1
459 52 1
459 60 1
459 72 1
459 80 1
459 193 1
459 201 1
459 483 1
459 491 1
460 262 1
460 270 1
460 296 1
460 304 1
460 309 1
460 317 1
460 417 1
460 425 1
461 235 1
461 236 1
461 237 1
461 238 1
461 339 1
461 340 1
461 341 1
461 342 1
462 3 1
462 11 1
462 54 1
462 62 1
462 209 1
462 217 1
462 226 1
462 234 1
463 185 1
463 187 1
463 190 1
463 192 1
463 289 1
463 291 1
463 294 1
463 296 1
464 49 1
464 50 1
464 53 1
464 54 1
464 441 1
464 442 1
464 445 1
464 446 1
465 153 1
465 154 1
465 157 1
465 158 1
465 257 1
465 258 1
465 261 1
465 262 1
466 137 1
466 140 1
466 142 1
466 143 1
466 241 1
466 244 1
466 246 1
466 247 1
467 33 1
467 34 1
467 39 1
467 40 1
467 425 1
467 426 1
467 431 1
467 432 1
468 49 1
468 52 1
468 53 1
468 56 1
468 441 1
468 444 1
468 445 1
468 448 1
469 201 1
469 203 1
469 205 1
469 207 1
469 305 1
469 307 1
469 309 1
469 311 1
470 153 1
470 156 1
470 157 1
470 160 1
470 257 1
470 260 1
470 261 1
470 264 1
471 4 1
471 12 1
471 24 1
471 32 1
471 145 1
471 153 1
471 435 1
471 443 1
472 57 1
472 60 1
472 61 1
472 64 1
472 161 1
472 164 1
472 165 1
472 168 1
473 282 1
473 283 1
473 286 1
473 287 1
473 386 1
473 387 1
473 390 1
473 391 1
474 217 1
474 220 1
474 222 1
474 223 1
474 321 1
474 324 1
474 326 1
474 327 1
475 249 1
475 250 1
475 255 1
475 256 1
475 353 1
475 354 1
475 359 1
475 360 1
476 265 1
476 267 1
476 269 1
476 271 1
476 369 1
476 371 1
476 373 1
476 375 1
477 83 1
477 91 1
477 168 1
477 176 1
477 181 1
477 189 1
477 306 1
477 314 1
478 195 1
478 203 1
478 280 1
478 288 1
478 293 1
478 301 1
478 418 1
478 426 1
479 195 1
479 203 1
479 246 1
479 254 1
479 280 1
479 288 1
479 343 1
479 351 1
480 180 1
480 188 1
480 200 1
480 208 1
480 213 1
480 221 1
480 263 1
480 271 1
481 121 1
481 122 1
481 127 1
481 128 1
481 225 1
481 226 1
481 231 1
481 232 1
482 65 1
482 73 1
482 82 1
482 90 1
482 355 1
482 363 1
482 406 1
482 414 1
483 214 1
483 222 1
483 248 1
483 256 1
483 261 1
483 269 1
483 369 1
483 377 1
484 330 1
484 331 1
484 334 1
484 335 1
484 434 1
484 435 1
484 438 1
484 439 1
485 314 1
485 315 1
485 318 1
485 319 1
485 418 1
485 419 1
485 422 1
485 423 1
486 195 1
486 203 1
486 246 1
486 254 1
486 260 1
486 268 1
486 293 1
486 301 1
487 249 1
487 252 1
487 253 1
487 256 1
487 353 1
487 356 1
487 357 1
487 360 1
488 8 1
488 16 1
488 21 1
488 29 1
488 129 1
488 137 1
488 470 1
488 478 1
489 138 1
489 140 1
489 141 1
489 143 1
489 242 1
489 244 1
489 245 1
489 247 1
490 202 1
490 203 1
490 205 1
490 208 1
490 306 1
490 307 1
490 309 1
490 312 1
491 294 1
491 302 1
491 328 1
491 336 1
491 341 1
491 349 1
491 449 1
491 457 1
492 67 1
492 75 1
492 132 1
492 140 1
492 152 1
492 160 1
492 273 1
492 281 1
493 363 1
493 364 1
493 365 1
493 366 1
493 467 1
493 468 1
493 469 1
493 470 1
494 265 1
494 266 1
494 269 1
494 270 1
494 369 1
494 370 1
494 373 1
494 374 1
495 283 1
495 284 1
495 285 1
495 286 1
495 387 1
495 388 1
495 389 1
495 390 1
496 83 1
496 91 1
496 134 1
496 142 1
496 148 1
496 156 1
496 181 1
496 189 1
497 211 1
497 219 1
497 296 1
497 304 1
497 309 1
497 317 1
497 434 1
497 442 1
498 372 1
498 380 1
498 392 1
498 400 1
498 405 1
498 413 1
498 455 1
498 463 1
499 250 1
499 252 1
499 253 1
499 255 1
499 354 1
499 356 1
499 357 1
499 359 1
500 153 1
500 154 1
500 159 1
500 160 1
500 257 1
500 258 1
500 263 1
500 264 1
501 315 1
501 316 1
501 317 1
501 318 1
501 419 1
501 420 1
501 421 1
501 422 1
502 7 1
502 15 1
502 355 1
502 363 1
502 406 1
502 414 1
502 440 1
502 448 1
503 116 1
503 124 1
503 149 1
503 157 1
503 257 1
503 265 1
503 274 1
503 282 1
504 169 1
504 170 1
504 175 1
504 176 1
504 273 1
504 274 1
504 279 1
504 280 1
505 377 1
505 378 1
505 381 1
505 382 1
505 481 1
505 482 1
505 485 1
505 486 1
506 105 1
506 106 1
506 109 1
506 110 1
506 209 1
506 210 1
506 213 1
506 214 1
507 243 1
507 251 1
507 294 1
507 302 1
507 328 1
507 336 1
507 391 1
507 399 1
508 246 1
508 254 1
508 260 1
508 268 1
508 343 1
508 351 1
508 401 1
508 409 1
509 147 1
509 155 1
509 198 1
509 206 1
509 232 1
509 240 1
509 295 1
509 303 1
510 38 1
510 46 1
510 72 1
510 80 1
510 85 1
510 93 1
510 193 1
510 201 1
511 49 1
511 57 1
511 339 1
511 347 1
511 404 1
511 412 1
511 424 1
511 432 1
512 99 1
512 107 1
512 150 1
512 158 1
512 164 1
512 172 1
512 197 1
512 205 1
513 179 1
513 187 1
513 230 1
513 238 1
513 264 1
513 272 1
513 327 1
513 335 1
514 179 1
514 187 1
514 244 1
514 252 1
514 264 1
514 272 1
514 385 1
514 393 1
515 345 1
515 348 1
515 349 1
515 352 1
515 449 1
515 452 1
515 453 1
515 456 1
516 102 1
516 110 1
516 116 1
516 124 1
516 199 1
516 207 1
516 257 1
516 265 1
517 23 1
517 31 1
517 436 1
517 444 1
517 456 1
517 464 1
517 469 1
517 477 1
518 361 1
518 362 1
518 365 1
518 366 1
518 465 1
518 466 1
518 469 1
518 470 1
519 198 1
519 206 1
519 245 1
519 253 1
519 295 1
519 303 1
519 370 1
519 378 1
520 201 1
520 204 1
520 205 1
520 208 1
520 305 1
520 308 1
520 309 1
520 312 1
521 34 1
521 42 1
521 358 1
521 366 1
521 405 1
521 413 1
521 455 1
521 463 1
522 377 1
522 379 1
522 382 1
522 384 1
522 481 1
522 483 1
522 486 1
522 488 1
523 294 1
523 302 1
523 308 1
523 316 1
523 391 1
523 399 1
523 449 1
523 457 1
524 113 1
524 121 1
524 130 1
524 138 1
524 403 1
524 411 1
524 454 1
524 462 1
525 179 1
525 187 1
525 264 1
525 272 1
525 277 1
525 285 1
525 402 1
525 410 1
526 214 1
526 222 1
526 228 1
526 236 1
526 311 1
526 319 1
526 369 1
526 377 1
527 42 1
527 43 1
527 45 1
527 48 1
527 146 1
527 147 1
527 149 1
527 152 1
528 9 1
528 10 1
528 13 1
528 14 1
528 113 1
528 114 1
528 117 1
528 118 1
529 314 1
529 316 1
529 317 1
529 319 1
529 418 1
529 420 1
529 421 1
529 423 1
530 275 1
530 283 1
530 326 1
530 334 1
530 360 1
530 368 1
530 423 1
530 431 1
531 233 1
531 234 1
531 239 1
531 240 1
531 337 1
531 338 1
531 343 1
531 344 1
532 73 1
532 76 1
532 78 1
532 79 1
532 177 1
532 180 1
532 182 1
532 183 1
533 67 1
533 75 1
533 118 1
533 126 1
533 152 1
533 160 1
533 215 1
533 223 1
534 2 1
534 10 1
534 340 1
534 348 1
534 373 1
534 381 1
534 481 1
534 489 1
535 182 1
535 190 1
535 196 1
535 204 1
535 279 1
535 287 1
535 337 1
535 345 1
536 131 1
536 139 1
536 182 1
536 190 1
536 196 1
536 204 1
536 229 1
536 237 1
537 49 1
537 51 1
537 53 1
537 55 1
537 441 1
537 443 1
537 445 1
537 447 1
538 65 1
538 66 1
538 69 1
538 70 1
538 457 1
538 458 1
538 461 1
538 462 1
539 33 1
539 41 1
539 50 1
539 58 1
539 388 1
539 396 1
539 421 1
539 429 1
540 65 1
540 73 1
540 406 1
540 414 1
540 440 1
540 448 1
540 453 1
540 461 1
541 259 1
541 267 1
541 310 1
541 318 1
541 324 1
541 332 1
541 357 1
541 365 1
542 81 1
542 82 1
542 85 1
542 86 1
542 473 1
542 474 1
542 477 1
542 478 1
543 99 1
543 107 1
543 150 1
543 158 1
543 184 1
543 192 1
543 247 1
543 255 1
544 150 1
544 158 1
544 197 1
544 205 1
544 247 1
544 255 1
544 322 1
544 330 1
545 230 1
545 238 1
545 277 1
545 285 1
545 327 1
545 335 1
545 402 1
545 410 1
546 347 1
546 348 1
546 349 1
546 350 1
546 451 1
546 452 1
546 453 1
546 454 1
547 73 1
547 76 1
547 77 1
547 80 1
547 177 1
547 180 1
547 181 1
547 184 1
548 148 1
548 156 1
548 181 1
548 189 1
548 289 1
548 297 1
548 306 1
548 314 1
549 260 1
549 268 1
549 293 1
549 301 1
549 401 1
549 409 1
549 418 1
549 426 1
550 121 1
550 123 1
550 126 1
550 128 1
550 225 1
550 227 1
550 230 1
550 232 1
551 22 1
551 30 1
551 36 1
551 44 1
551 119 1
551 127 1
551 177 1
551 185 1
552 292 1
552 300 1
552 325 1
552 333 1
552 433 1
552 441 1
552 450 1
552 458 1
553 27 1
553 28 1
553 29 1
553 30 1
553 131 1
553 132 1
553 133 1
553 134 1
554 105 1
554 107 1
554 109 1
554 111 1
554 209 1
554 211 1
554 213 1
554 215 1
555 34 1
555 35 1
555 37 1
555 40 1
555 426 1
555 427 1
555 429 1
555 432 1
556 6 1
556 14 1
556 20 1
556 28 1
556 103 1
556 111 1
556 161 1
556 169 1
557 164 1
557 172 1
557 197 1
557 205 1
557 305 1
557 313 1
557 322 1
557 330 1
558 378 1
558 379 1
558 381 1
558 384 1
558 482 1
558 483 1
558 485 1
558 488 1
559 3 1
559 11 1
559 88 1
559 96 1
559 101 1
559 109 1
559 226 1
559 234 1
560 58 1
560 60 1
560 61 1
560 63 1
560 162 1
560 164 1
560 165 1
560 167 1
561 66 1
561 67 1
561 69 1
561 72 1
561 458 1
561 459 1
561 461 1
561 464 1
562 100 1
562 108 1
562 133 1
562 141 1
562 241 1
562 249 1
562 258 1
562 266 1
563 97 1
563 98 1
563 103 1
563 104 1
563 489 1
563 490 1
563 495 1
563 496 1
564 307 1
564 315 1
564 358 1
564 366 1
564 372 1
564 380 1
564 405 1
564 413 1
565 308 1
565 316 1
565 328 1
565 336 1
565 341 1
565 349 1
565 391 1
565 399 1
566 57 1
566 59 1
566 62 1
566 64 1
566 161 1
566 163 1
566 166 1
566 168 1
567 6 1
567 14 1
567 40 1
567 48 1
567 103 1
567 111 1
567 451 1
567 459 1
568 329 1
568 331 1
568 334 1
568 336 1
568 433 1
568 435 1
568 438 1
568 440 1
569 19 1
569 27 1
569 70 1
569 78 1
569 84 1
569 92 1
569 117 1
569 125 1
570 227 1
570 235 1
570 278 1
570 286 1
570 312 1
570 320 1
570 375 1
570 383 1
571 131 1
571 139 1
571 182 1
571 190 1
571 337 1
571 345 1
571 354 1
571 362 1
572 97 1
572 105 1
572 438 1
572 446 1
572 472 1
572 480 1
572 485 1
572 493 1
573 281 1
573 284 1
573 286 1
573 287 1
573 385 1
573 388 1
573 390 1
573 391 1
574 219 1
574 220 1
574 221 1
574 222 1
574 323 1
574 324 1
574 325 1
574 326 1
575 23 1
575 31 1
575 81 1
575 89 1
575 422 1
575 430 1
575 436 1
575 444 1
576 185 1
576 187 1
576 189 1
576 191 1
576 289 1
576 291 1
576 293 1
576 295 1
577 54 1
577 62 1
577 101 1
577 109 1
577 151 1
577 159 1
577 226 1
577 234 1
578 228 1
578 236 1
578 261 1
578 269 1
578 369 1
578 377 1
578 386 1
578 394 1
579 9 1
579 10 1
579 15 1
579 16 1
579 113 1
579 114 1
579 119 1
579 120 1
580 281 1
580 282 1
580 287 1
580 288 1
580 385 1
580 386 1
580 391 1
580 392 1
581 57 1
581 58 1
581 63 1
581 64 1
581 161 1
581 162 1
581 167 1
581 168 1
582 361 1
582 363 1
582 365 1
582 367 1
582 465 1
582 467 1
582 469 1
582 471 1
583 41 1
583 44 1
583 46 1
583 47 1
583 145 1
583 148 1
583 150 1
583 151 1
584 115 1
584 123 1
584 200 1
584 208 1
584 213 1
584 221 1
584 338 1
584 346 1
585 310 1
585 318 1
585 344 1
585 352 1
585 357 1
585 365 1
585 465 1
585 473 1
586 297 1
586 299 1
586 301 1
586 303 1
586 401 1
586 403 1
586 405 1
586 407 1
587 8 1
587 16 1
587 21 1
587 29 1
587 71 1
587 79 1
587 484 1
587 492 1
588 17 1
588 20 1
588 22 1
588 23 1
588 409 1
588 412 1
588 414 1
588 415 1
589 7 1
589 15 1
589 65 1
589 73 1
589 406 1
589 414 1
589 420 1
589 428 1
590 8 1
590 16 1
590 71 1
590 79 1
590 419 1
590 427 1
590 470 1
590 478 1
591 97 1
591 98 1
591 101 1
591 102 1
591 489 1
591 490 1
591 493 1
591 494 1
592 211 1
592 219 1
592 276 1
592 284 1
592 296 1
592 304 1
592 417 1
592 425 1
593 148 1
593 156 1
593 168 1
593 176 1
593 181 1
593 189 1
593 231 1
593 239 1
594 38 1
594 46 1
594 52 1
594 60 1
594 135 1
594 143 1
594 193 1
594 201 1
595 115 1
595 123 1
595 180 1
595 188 1
595 200 1
595 208 1
595 321 1
595 329 1
596 203 1
596 204 1
596 205 1
596 206 1
596 307 1
596 308 1
596 309 1
596 310 1
597 22 1
597 30 1
597 69 1
597 77 1
597 119 1
597 127 1
597 194 1
597 202 1
598 73 1
598 74 1
598 79 1
598 80 1
598 177 1
598 178 1
598 183 1
598 184 1
599 98 1
599 106 1
599 371 1
599 379 1
599 456 1
599 464 1
599 469 1
599 477 1
600 68 1
600 76 1
600 88 1
600 96 1
600 101 1
600 109 1
600 151 1
600 159 1
601 345 1
601 346 1
601 351 1
601 352 1
601 449 1
601 450 1
601 455 1
601 456 1
602 243 1
602 251 1
602 294 1
602 302 1
602 449 1
602 457 1
602 466 1
602 474 1
603 186 1
603 187 1
603 190 1
603 191 1
603 290 1
603 291 1
603 294 1
603 295 1
604 75 1
604 76 1
604 77 1
604 78 1
604 179 1
604 180 1
604 181 1
604 182 1
605 89 1
605 91 1
605 93 1
605 95 1
605 193 1
605 195 1
605 197 1
605 199 1
606 345 1
606 346 1
606 349 1
606 350 1
606 449 1
606 450 1
606 453 1
606 454 1
607 66 1
607 68 1
607 69 1
607 71 1
607 458 1
607 460 1
607 461 1
607 463 1
608 33 1
608 41 1
608 323 1
608 331 1
608 388 1
608 396 1
608 408 1
608 416 1
609 163 1
609 171 1
609 214 1
609 222 1
609 228 1
609 236 1
609 261 1
609 269 1
610 118 1
610 126 1
610 152 1
610 160 1
610 165 1
610 173 1
610 273 1
610 281 1
611 24 1
611 32 1
611 87 1
611 95 1
611 435 1
611 443 1
611 486 1
611 494 1
612 20 1
612 28 1
612 40 1
612 48 1
612 161 1
612 169 1
612 451 1
612 459 1
613 233 1
613 235 1
613 238 1
613 240 1
613 337 1
613 339 1
613 342 1
613 344 1
614 266 1
614 268 1
614 269 1
614 271 1
614 370 1
614 372 1
614 373 1
614 375 1
615 131 1
615 139 1
615 196 1
615 204 1
615 216 1
615 224 1
615 337 1
615 345 1
616 201 1
616 203 1
616 206 1
616 208 1
616 305 1
616 307 1
616 310 1
616 312 1
617 185 1
617 186 1
617 189 1
617 190 1
617 289 1
617 290 1
617 293 1
617 294 1
618 9 1
618 11 1
618 13 1
618 15 1
618 113 1
618 115 1
618 117 1
618 119 1
619 55 1
619 63 1
619 403 1
619 411 1
619 454 1
619 462 1
619 488 1
619 496 1
620 84 1
620 92 1
620 117 1
620 125 1
620 225 1
620 233 1
620 242 1
620 250 1
621 153 1
621 155 1
621 157 1
621 159 1
621 257 1
621 259 1
621 261 1
621 263 1
622 329 1
622 332 1
622 333 1
622 336 1
622 433 1
622 436 1
622 437 1
622 440 1
623 137 1
623 138 1
623 141 1
623 142 1
623 241 1
623 242 1
623 245 1
623 246 1
624 281 1
624 283 1
624 286 1
624 288 1
624 385 1
624 387 1
624 390 1
624 392 1
625 361 1
625 364 1
625 365 1
625 368 1
625 465 1
625 468 1
625 469 1
625 472 1
626 17 1
626 19 1
626 22 1
626 24 1
626 409 1
626 411 1
626 414 1
626 416 1
627 82 1
627 90 1
627 355 1
627 363 1
627 440 1
627 448 1
627 453 1
627 461 1
628 313 1
628 314 1
628 317 1
628 318 1
628 417 1
628 418 1
628 421 1
628 422 1
629 81 1
629 82 1
629 87 1
629 88 1
629 473 1
629 474 1
629 479 1
629 480 1
630 91 1
630 92 1
630 93 1
630 94 1
630 195 1
630 196 1
630 197 1
630 198 1
631 107 1
631 108 1
631 109 1
631 110 1
631 211 1
631 212 1
631 213 1
631 214 1
632 37 1
632 45 1
632 87 1
632 95 1
632 162 1
632 170 1
632 486 1
632 494 1
633 377 1
633 378 1
633 383 1
633 384 1
633 481 1
633 482 1
633 487 1
633 488 1
634 57 1
634 58 1
634 61 1
634 62 1
634 161 1
634 162 1
634 165 1
634 166 1
635 377 1
635 380 1
635 381 1
635 384 1
635 481 1
635 484 1
635 485 1
635 488 1
636 51 1
636 52 1
636 53 1
636 54 1
636 443 1
636 444 1
636 445 1
636 446 1
637 81 1
637 84 1
637 85 1
637 88 1
637 473 1
637 476 1
637 477 1
637 480 1
638 25 1
638 27 1
638 29 1
638 31 1
638 129 1
638 131 1
638 133 1
638 135 1
639 17 1
639 25 1
639 34 1
639 42 1
639 372 1
639 380 1
639 405 1
639 413 1
640 218 1
640 219 1
640 222 1
640 223 1
640 322 1
640 323 1
640 326 1
640 327 1
641 26 1
641 28 1
641 29 1
641 31 1
641 130 1
641 132 1
641 133 1
641 135 1
642 33 1
642 36 1
642 37 1
642 40 1
642 425 1
642 428 1
642 429 1
642 432 1
643 1 1
643 3 1
643 5 1
643 7 1
643 393 1
643 395 1
643 397 1
643 399 1
644 166 1
644 174 1
644 180 1
644 188 1
644 263 1
644 271 1
644 321 1
644 329 1
645 34 1
645 35 1
645 38 1
645 39 1
645 426 1
645 427 1
645 430 1
645 431 1
646 100 1
646 108 1
646 120 1
646 128 1
646 133 1
646 141 1
646 183 1
646 191 1
647 19 1
647 27 1
647 70 1
647 78 1
647 225 1
647 233 1
647 242 1
647 250 1
648 39 1
648 47 1
648 387 1
648 395 1
648 438 1
648 446 1
648 472 1
648 480 1
649 74 1
649 75 1
649 77 1
649 80 1
649 178 1
649 179 1
649 181 1
649 184 1
650 345 1
650 347 1
650 349 1
650 351 1
650 449 1
650 451 1
650 453 1
650 455 1
651 67 1
651 75 1
651 118 1
651 126 1
651 132 1
651 140 1
651 165 1
651 173 1
652 227 1
652 235 1
652 312 1
652 320 1
652 325 1
652 333 1
652 450 1
652 458 1
653 38 1
653 46 1
653 193 1
653 201 1
653 210 1
653 218 1
653 483 1
653 491 1
654 217 1
654 220 1
654 221 1
654 224 1
654 321 1
654 324 1
654 325 1
654 328 1
655 377 1
655 379 1
655 381 1
655 383 1
655 481 1
655 483 1
655 485 1
655 487 1
656 233 1
656 234 1
656 237 1
656 238 1
656 337 1
656 338 1
656 341 1
656 342 1
657 378 1
657 379 1
657 382 1
657 383 1
657 482 1
657 483 1
657 486 1
657 487 1
658 106 1
658 107 1
658 109 1
658 112 1
658 210 1
658 211 1
658 213 1
658 216 1
659 38 1
659 46 1
659 72 1
659 80 1
659 135 1
659 143 1
659 483 1
659 491 1
660 41 1
660 43 1
660 45 1
660 47 1
660 145 1
660 147 1
660 149 1
660 151 1
661 66 1
661 67 1
661 70 1
661 71 1
661 458 1
661 459 1
661 462 1
661 463 1
662 298 1
662 299 1
662 302 1
662 303 1
662 402 1
662 403 1
662 406 1
662 407 1
663 11 1
663 12 1
663 13 1
663 14 1
663 115 1
663 116 1
663 117 1
663 118 1
664 121 1
664 124 1
664 126 1
664 127 1
664 225 1
664 228 1
664 230 1
664 231 1
665 313 1
665 315 1
665 318 1
665 320 1
665 417 1
665 419 1
665 422 1
665 424 1
666 17 1
666 19 1
666 21 1
666 23 1
666 409 1
666 411 1
666 413 1
666 415 1
667 26 1
667 27 1
667 29 1
667 32 1
667 130 1
667 131 1
667 133 1
667 136 1
668 166 1
668 174 1
668 213 1
668 221 1
668 263 1
668 271 1
668 338 1
668 346 1
669 339 1
669 347 1
669 390 1
669 398 1
669 404 1
669 412 1
669 437 1
669 445 1
670 18 1
670 26 1
670 342 1
670 350 1
670 389 1
670 397 1
670 439 1
670 447 1
671 346 1
671 347 1
671 350 1
671 351 1
671 450 1
671 451 1
671 454 1
671 455 1
672 281 1
672 282 1
672 285 1
672 286 1
672 385 1
672 386 1
672 389 1
672 390 1
673 54 1
673 62 1
673 88 1
673 96 1
673 101 1
673 109 1
673 209 1
673 217 1
674 329 1
674 331 1
674 333 1
674 335 1
674 433 1
674 435 1
674 437 1
674 439 1
675 1 1
675 9 1
675 342 1
675 350 1
675 376 1
675 384 1
675 389 1
675 397 1
676 65 1
676 67 1
676 69 1
676 71 1
676 457 1
676 459 1
676 461 1
676 463 1
677 9 1
677 11 1
677 14 1
677 16 1
677 113 1
677 115 1
677 118 1
677 120 1
678 147 1
678 155 1
678 198 1
678 206 1
678 353 1
678 361 1
678 370 1
678 378 1
679 17 1
679 18 1
679 21 1
679 22 1
679 409 1
679 410 1
679 413 1
679 414 1
680 39 1
680 47 1
680 114 1
680 122 1
680 438 1
680 446 1
680 485 1
680 493 1
681 49 1
681 57 1
681 66 1
681 74 1
681 339 1
681 347 1
681 390 1
681 398 1
682 89 1
682 92 1
682 94 1
682 95 1
682 193 1
682 196 1
682 198 1
682 199 1
683 70 1
683 78 1
683 117 1
683 125 1
683 167 1
683 175 1
683 242 1
683 250 1
684 3 1
684 11 1
684 54 1
684 62 1
684 68 1
684 76 1
684 101 1
684 109 1
685 33 1
685 41 1
685 374 1
685 382 1
685 408 1
685 416 1
685 421 1
685 429 1
686 243 1
686 251 1
686 308 1
686 316 1
686 328 1
686 336 1
686 449 1
686 457 1
687 292 1
687 300 1
687 312 1
687 320 1
687 325 1
687 333 1
687 375 1
687 383 1
688 281 1
688 284 1
688 285 1
688 288 1
688 385 1
688 388 1
688 389 1
688 392 1
689 276 1
689 284 1
689 309 1
689 317 1
689 417 1
689 425 1
689 434 1
689 442 1
690 19 1
690 27 1
690 104 1
690 112 1
690 117 1
690 125 1
690 242 1
690 250 1
691 297 1
691 299 1
691 302 1
691 304 1
691 401 1
691 403 1
691 406 1
691 408 1
692 169 1
692 171 1
692 173 1
692 175 1
692 273 1
692 275 1
692 277 1
692 279 1
693 131 1
693 139 1
693 216 1
693 224 1
693 229 1
693 237 1
693 354 1
693 362 1
694 297 1
694 300 1
694 301 1
694 304 1
694 401 1
694 404 1
694 405 1
694 408 1
695 90 1
695 91 1
695 93 1
695 96 1
695 194 1
695 195 1
695 197 1
695 200 1
696 23 1
696 31 1
696 371 1
696 379 1
696 422 1
696 430 1
696 456 1
696 464 1
697 230 1
697 238 1
697 264 1
697 272 1
697 277 1
697 285 1
697 385 1
697 393 1
698 361 1
698 363 1
698 366 1
698 368 1
698 465 1
698 467 1
698 470 1
698 472 1
699 74 1
699 75 1
699 78 1
699 79 1
699 178 1
699 179 1
699 182 1
699 183 1
700 297 1
700 298 1
700 303 1
700 304 1
700 401 1
700 402 1
700 407 1
700 408 1
701 97 1
701 105 1
701 387 1
701 395 1
701 452 1
701 460 1
701 472 1
701 480 1
702 97 1
702 99 1
702 101 1
702 103 1
702 489 1
702 491 1
702 493 1
702 495 1
703 323 1
703 331 1
703 374 1
703 382 1
703 388 1
703 396 1
703 421 1
703 429 1
704 41 1
704 42 1
704 47 1
704 48 1
704 145 1
704 146 1
704 151 1
704 152 1
705 129 1
705 137 1
705 146 1
705 154 1
705 419 1
705 427 1
705 470 1
705 478 1
706 70 1
706 78 1
706 104 1
706 112 1
706 117 1
706 125 1
706 225 1
706 233 1
707 163 1
707 171 1
707 248 1
707 256 1
707 261 1
707 269 1
707 386 1
707 394 1
708 72 1
708 80 1
708 85 1
708 93 1
708 210 1
708 218 1
708 483 1
708 491 1
709 212 1
709 220 1
709 232 1
709 240 1
709 245 1
709 253 1
709 295 1
709 303 1
710 65 1
710 66 1
710 71 1
710 72 1
710 457 1
710 458 1
710 463 1
710 464 1
711 33 1
711 35 1
711 38 1
711 40 1
711 425 1
711 427 1
711 430 1
711 432 1
712 49 1
712 50 1
712 55 1
712 56 1
712 441 1
712 442 1
712 447 1
712 448 1
713 137 1
713 140 1
713 141 1
713 144 1
713 241 1
713 244 1
713 245 1
713 248 1
714 22 1
714 30 1
714 56 1
714 64 1
714 69 1
714 77 1
714 177 1
714 185 1
715 81 1
715 89 1
715 98 1
715 106 1
715 436 1
715 444 1
715 469 1
715 477 1
716 134 1
716 142 1
716 181 1
716 189 1
716 231 1
716 239 1
716 306 1
716 314 1
717 25 1
717 26 1
717 29 1
717 30 1
717 129 1
717 130 1
717 133 1
717 134 1
718 186 1
718 188 1
718 189 1
718 191 1
718 290 1
718 292 1
718 293 1
718 295 1
719 5 1
719 13 1
719 55 1
719 63 1
719 468 1
719 476 1
719 488 1
719 496 1
720 19 1
720 27 1
720 70 1
720 78 1
720 104 1
720 112 1
720 167 1
720 175 1
721 52 1
721 60 1
721 85 1
721 93 1
721 193 1
721 201 1
721 210 1
721 218 1
722 169 1
722 172 1
722 173 1
722 176 1
722 273 1
722 276 1
722 277 1
722 280 1
723 249 1
723 252 1
723 254 1
723 255 1
723 353 1
723 356 1
723 358 1
723 359 1
724 57 1
724 59 1
724 61 1
724 63 1
724 161 1
724 163 1
724 165 1
724 167 1
725 4 1
725 12 1
725 37 1
725 45 1
725 435 1
725 443 1
725 486 1
725 494 1
726 378 1
726 380 1
726 381 1
726 383 1
726 482 1
726 484 1
726 485 1
726 487 1
727 67 1
727 75 1
727 152 1
727 160 1
727 165 1
727 173 1
727 290 1
727 298 1
728 307 1
728 315 1
728 358 1
728 366 1
728 392 1
728 400 1
728 455 1
728 463 1
729 21 1
729 29 1
729 129 1
729 137 1
729 146 1
729 154 1
729 484 1
729 492 1
730 163 1
730 171 1
730 228 1
730 236 1
730 248 1
730 256 1
730 369 1
730 377 1
731 10 1
731 11 1
731 14 1
731 15 1
731 114 1
731 115 1
731 118 1
731 119 1
732 326 1
732 334 1
732 340 1
732 348 1
732 423 1
732 431 1
732 481 1
732 489 1
733 227 1
733 235 1
733 278 1
733 286 1
733 433 1
733 441 1
733 450 1
733 458 1
734 115 1
734 123 1
734 166 1
734 174 1
734 200 1
734 208 1
734 263 1
734 271 1
735 377 1
735 380 1
735 382 1
735 383 1
735 481 1
735 484 1
735 486 1
735 487 1
736 106 1
736 108 1
736 109 1
736 111 1
736 210 1
736 212 1
736 213 1
736 215 1
737 145 1
737 153 1
737 162 1
737 170 1
737 435 1
737 443 1
737 486 1
737 494 1
738 35 1
738 43 1
738 86 1
738 94 1
738 120 1
738 128 1
738 183 1
738 191 1
739 25 1
739 26 1
739 31 1
739 32 1
739 129 1
739 130 1
739 135 1
739 136 1
740 121 1
740 122 1
740 125 1
740 126 1
740 225 1
740 226 1
740 229 1
740 230 1
741 345 1
741 348 1
741 350 1
741 351 1
741 449 1
741 452 1
741 454 1
741 455 1
742 35 1
742 43 1
742 120 1
742 128 1
742 133 1
742 141 1
742 258 1
742 266 1
743 81 1
743 83 1
743 86 1
743 88 1
743 473 1
743 475 1
743 478 1
743 480 1
744 404 1
744 412 1
744 424 1
744 432 1
744 437 1
744 445 1
744 487 1
744 495 1
745 211 1
745 219 1
745 262 1
745 270 1
745 296 1
745 304 1
745 359 1
745 367 1
746 298 1
746 299 1
746 301 1
746 304 1
746 402 1
746 403 1
746 405 1
746 408 1
747 1 1
747 2 1
747 7 1
747 8 1
747 393 1
747 394 1
747 399 1
747 400 1
748 259 1
748 267 1
748 310 1
748 318 1
748 344 1
748 352 1
748 407 1
748 415 1
749 1 1
749 3 1
749 6 1
749 8 1
749 393 1
749 395 1
749 398 1
749 400 1
750 39 1
750 47 1
750 452 1
750 460 1
750 472 1
750 480 1
750 485 1
750 493 1
751 330 1
751 332 1
751 333 1
751 335 1
751 434 1
751 436 1
751 437 1
751 439 1
752 65 1
752 67 1
752 70 1
752 72 1
752 457 1
752 459 1
752 462 1
752 464 1
753 154 1
753 156 1
753 157 1
753 159 1
753 258 1
753 260 1
753 261 1
753 263 1
754 211 1
754 219 1
754 262 1
754 270 1
754 417 1
754 425 1
754 434 1
754 442 1
755 281 1
755 283 1
755 285 1
755 287 1
755 385 1
755 387 1
755 389 1
755 391 1
756 115 1
756 123 1
756 166 1
756 174 1
756 321 1
756 329 1
756 338 1
756 346 1
757 33 1
757 34 1
757 37 1
757 38 1
757 425 1
757 426 1
757 429 1
757 430 1
758 2 1
758 10 1
758 275 1
758 283 1
758 326 1
758 334 1
758 481 1
758 489 1
759 186 1
759 187 1
759 189 1
759 192 1
759 290 1
759 291 1
759 293 1
759 296 1
760 89 1
760 91 1
760 94 1
760 96 1
760 193 1
760 195 1
760 198 1
760 200 1
761 22 1
761 30 1
761 36 1
761 44 1
761 69 1
761 77 1
761 467 1
761 475 1
762 6 1
762 14 1
762 53 1
762 61 1
762 103 1
762 111 1
762 178 1
762 186 1
763 324 1
763 332 1
763 344 1
763 352 1
763 357 1
763 365 1
763 407 1
763 415 1
764 26 1
764 27 1
764 30 1
764 31 1
764 130 1
764 131 1
764 134 1
764 135 1
765 201 1
765 202 1
765 207 1
765 208 1
765 305 1
765 306 1
765 311 1
765 312 1
766 218 1
766 219 1
766 221 1
766 224 1
766 322 1
766 323 1
766 325 1
766 328 1
767 86 1
767 94 1
767 133 1
767 141 1
767 183 1
767 191 1
767 258 1
767 266 1
768 74 1
768 76 1
768 77 1
768 79 1
768 178 1
768 180 1
768 181 1
768 183 1
769 170 1
769 171 1
769 174 1
769 175 1
769 274 1
769 275 1
769 278 1
769 279 1
770 52 1
770 60 1
770 72 1
770 80 1
770 85 1
770 93 1
770 135 1
770 143 1
771 58 1
771 59 1
771 61 1
771 64 1
771 162 1
771 163 1
771 165 1
771 168 1
772 329 1
772 332 1
772 334 1
772 335 1
772 433 1
772 436 1
772 438 1
772 439 1
773 297 1
773 300 1
773 302 1
773 303 1
773 401 1
773 404 1
773 406 1
773 407 1
774 83 1
774 91 1
774 134 1
774 142 1
774 289 1
774 297 1
774 306 1
774 314 1
775 9 1
775 12 1
775 13 1
775 16 1
775 113 1
775 116 1
775 117 1
775 120 1
776 164 1
776 172 1
776 184 1
776 192 1
776 197 1
776 205 1
776 247 1
776 255 1
777 329 1
777 330 1
777 335 1
777 336 1
777 433 1
777 434 1
777 439 1
777 440 1
778 81 1
778 83 1
778 85 1
778 87 1
778 473 1
778 475 1
778 477 1
778 479 1
779 7 1
779 15 1
779 420 1
779 428 1
779 440 1
779 448 1
779 453 1
779 461 1
780 294 1
780 302 1
780 341 1
780 349 1
780 391 1
780 399 1
780 466 1
780 474 1
781 262 1
781 270 1
781 309 1
781 317 1
781 359 1
781 367 1
781 434 1
781 442 1
782 202 1
782 203 1
782 206 1
782 207 1
782 306 1
782 307 1
782 310 1
782 311 1
783 8 1
783 16 1
783 21 1
783 29 1
783 146 1
783 154 1
783 419 1
783 427 1
784 131 1
784 139 1
784 182 1
784 190 1
784 216 1
784 224 1
784 279 1
784 287 1
785 243 1
785 251 1
785 328 1
785 336 1
785 341 1
785 349 1
785 466 1
785 474 1
786 50 1
786 51 1
786 53 1
786 56 1
786 442 1
786 443 1
786 445 1
786 448 1
787 17 1
787 25 1
787 307 1
787 315 1
787 372 1
787 380 1
787 392 1
787 400 1
788 51 1
788 59 1
788 136 1
788 144 1
788 149 1
788 157 1
788 274 1
788 282 1
789 265 1
789 268 1
789 269 1
789 272 1
789 369 1
789 372 1
789 373 1
789 376 1
790 153 1
790 156 1
790 158 1
790 159 1
790 257 1
790 260 1
790 262 1
790 263 1
791 198 1
791 206 1
791 212 1
791 220 1
791 295 1
791 303 1
791 353 1
791 361 1
792 138 1
792 139 1
792 142 1
792 143 1
792 242 1
792 243 1
792 246 1
792 247 1
793 25 1
793 28 1
793 30 1
793 31 1
793 129 1
793 132 1
793 134 1
793 135 1
794 169 1
794 171 1
794 174 1
794 176 1
794 273 1
794 275 1
794 278 1
794 280 1
795 179 1
795 187 1
795 230 1
795 238 1
795 244 1
795 252 1
795 277 1
795 285 1
796 361 1
796 362 1
796 367 1
796 368 1
796 465 1
796 466 1
796 471 1
796 472 1
797 105 1
797 107 1
797 110 1
797 112 1
797 209 1
797 211 1
797 214 1
797 216 1
798 81 1
798 89 1
798 422 1
798 430 1
798 456 1
798 464 1
798 469 1
798 477 1
799 49 1
799 52 1
799 54 1
799 55 1
799 441 1
799 444 1
799 446 1
799 447 1
800 99 1
800 107 1
800 150 1
800 158 1
800 305 1
800 313 1
800 322 1
800 330 1
801 2 1
801 4 1
801 5 1
801 7 1
801 394 1
801 396 1
801 397 1
801 399 1
802 282 1
802 283 1
802 285 1
802 288 1
802 386 1
802 387 1
802 389 1
802 392 1
803 379 1
803 380 1
803 381 1
803 382 1
803 483 1
803 484 1
803 485 1
803 486 1
804 6 1
804 14 1
804 40 1
804 48 1
804 53 1
804 61 1
804 161 1
804 169 1
805 113 1
805 121 1
805 403 1
805 411 1
805 468 1
805 476 1
805 488 1
805 496 1
806 1 1
806 9 1
806 291 1
806 299 1
806 356 1
806 364 1
806 376 1
806 384 1
807 38 1
807 46 1
807 85 1
807 93 1
807 135 1
807 143 1
807 210 1
807 218 1
808 214 1
808 222 1
808 261 1
808 269 1
808 311 1
808 319 1
808 386 1
808 394 1
809 171 1
809 172 1
809 173 1
809 174 1
809 275 1
809 276 1
809 277 1
809 278 1
810 249 1
810 251 1
810 253 1
810 255 1
810 353 1
810 355 1
810 357 1
810 359 1
811 70 1
811 78 1
811 84 1
811 92 1
811 167 1
811 175 1
811 225 1
811 233 1
812 65 1
812 68 1
812 70 1
812 71 1
812 457 1
812 460 1
812 462 1
812 463 1
813 36 1
813 44 1
813 56 1
813 64 1
813 69 1
813 77 1
813 119 1
813 127 1
814 265 1
814 268 1
814 270 1
814 271 1
814 369 1
814 372 1
814 374 1
814 375 1
815 57 1
815 60 1
815 62 1
815 63 1
815 161 1
815 164 1
815 166 1
815 167 1
816 99 1
816 107 1
816 184 1
816 192 1
816 197 1
816 205 1
816 322 1
816 330 1
817 3 1
817 11 1
817 54 1
817 62 1
817 88 1
817 96 1
817 151 1
817 159 1
818 82 1
818 84 1
818 85 1
818 87 1
818 474 1
818 476 1
818 477 1
818 479 1
819 262 1
819 270 1
819 276 1
819 284 1
819 359 1
819 367 1
819 417 1
819 425 1
820 313 1
820 315 1
820 317 1
820 319 1
820 417 1
820 419 1
820 421 1
820 423 1
821 50 1
821 58 1
821 323 1
821 331 1
821 408 1
821 416 1
821 421 1
821 429 1
822 244 1
822 252 1
822 264 1
822 272 1
822 277 1
822 285 1
822 327 1
822 335 1
823 65 1
823 73 1
823 355 1
823 363 1
823 420 1
823 428 1
823 440 1
823 448 1
824 2 1
824 3 1
824 5 1
824 8 1
824 394 1
824 395 1
824 397 1
824 400 1
825 65 1
825 68 1
825 69 1
825 72 1
825 457 1
825 460 1
825 461 1
825 464 1
826 17 1
826 18 1
826 23 1
826 24 1
826 409 1
826 410 1
826 415 1
826 416 1
827 7 1
827 15 1
827 82 1
827 90 1
827 406 1
827 414 1
827 453 1
827 461 1
828 25 1
828 27 1
828 30 1
828 32 1
828 129 1
828 131 1
828 134 1
828 136 1
829 137 1
829 139 1
829 142 1
829 144 1
829 241 1
829 243 1
829 246 1
829 248 1
830 217 1
830 218 1
830 223 1
830 224 1
830 321 1
830 322 1
830 327 1
830 328 1
831 122 1
831 124 1
831 125 1
831 127 1
831 226 1
831 228 1
831 229 1
831 231 1
832 122 1
832 123 1
832 125 1
832 128 1
832 226 1
832 227 1
832 229 1
832 232 1
833 134 1
833 142 1
833 148 1
833 156 1
833 231 1
833 239 1
833 289 1
833 297 1
834 3 1
834 11 1
834 68 1
834 76 1
834 88 1
834 96 1
834 209 1
834 217 1
835 86 1
835 94 1
835 100 1
835 108 1
835 183 1
835 191 1
835 241 1
835 249 1
836 89 1
836 90 1
836 95 1
836 96 1
836 193 1
836 194 1
836 199 1
836 200 1
837 42 1
837 44 1
837 45 1
837 47 1
837 146 1
837 148 1
837 149 1
837 151 1
838 251 1
838 252 1
838 253 1
838 254 1
838 355 1
838 356 1
838 357 1
838 358 1
839 25 1
839 28 1
839 29 1
839 32 1
839 129 1
839 132 1
839 133 1
839 136 1
840 228 1
840 236 1
840 248 1
840 256 1
840 261 1
840 269 1
840 311 1
840 319 1
841 34 1
841 42 1
841 307 1
841 315 1
841 392 1
841 400 1
841 405 1
841 413 1
842 250 1
842 251 1
842 254 1
842 255 1
842 354 1
842 355 1
842 358 1
842 359 1
843 35 1
843 36 1
843 37 1
843 38 1
843 427 1
843 428 1
843 429 1
843 430 1
844 298 1
844 300 1
844 301 1
844 303 1
844 402 1
844 404 1
844 405 1
844 407 1
845 33 1
845 35 1
845 37 1
845 39 1
845 425 1
845 427 1
845 429 1
845 431 1
846 154 1
846 155 1
846 158 1
846 159 1
846 258 1
846 259 1
846 262 1
846 263 1
847 180 1
847 188 1
847 213 1
847 221 1
847 321 1
847 329 1
847 338 1
847 346 1
848 259 1
848 267 1
848 344 1
848 352 1
848 357 1
848 365 1
848 482 1
848 490 1
849 20 1
849 28 1
849 40 1
849 48 1
849 53 1
849 61 1
849 103 1
849 111 1
850 267 1
850 268 1
850 269 1
850 270 1
850 371 1
850 372 1
850 373 1
850 374 1
851 187 1
851 188 1
851 189 1
851 190 1
851 291 1
851 292 1
851 293 1
851 294 1
852 275 1
852 283 1
852 340 1
852 348 1
852 360 1
852 368 1
852 481 1
852 489 1
853 147 1
853 155 1
853 232 1
853 240 1
853 245 1
853 253 1
853 370 1
853 378 1
854 265 1
854 267 1
854 270 1
854 272 1
854 369 1
854 371 1
854 374 1
854 376 1
855 234 1
855 235 1
855 238 1
855 239 1
855 338 1
855 339 1
855 342 1
855 343 1
856 19 1
856 20 1
856 21 1
856 22 1
856 411 1
856 412 1
856 413 1
856 414 1
857 233 1
857 236 1
857 238 1
857 239 1
857 337 1
857 340 1
857 342 1
857 343 1
858 1 1
858 4 1
858 5 1
858 8 1
858 393 1
858 396 1
858 397 1
858 400 1
859 22 1
859 30 1
859 56 1
859 64 1
859 119 1
859 127 1
859 467 1
859 475 1
860 185 1
860 188 1
860 190 1
860 191 1
860 289 1
860 292 1
860 294 1
860 295 1
861 17 1
861 20 1
861 21 1
861 24 1
861 409 1
861 412 1
861 413 1
861 416 1
862 81 1
862 84 1
862 86 1
862 87 1
862 473 1
862 476 1
862 478 1
862 479 1
863 105 1
863 106 1
863 111 1
863 112 1
863 209 1
863 210 1
863 215 1
863 216 1
864 19 1
864 27 1
864 84 1
864 92 1
864 104 1
864 112 1
864 225 1
864 233 1
865 99 1
865 107 1
865 164 1
865 172 1
865 184 1
865 192 1
865 305 1
865 313 1
866 163 1
866 171 1
866 214 1
866 222 1
866 369 1
866 377 1
866 386 1
866 394 1
867 54 1
867 62 1
867 68 1
867 76 1
867 151 1
867 159 1
867 209 1
867 217 1
868 4 1
868 12 1
868 24 1
868 32 1
868 37 1
868 45 1
868 87 1
868 95 1

